Quadratic bounds for uncompletable words and matrix mortality

Every finite nonempty incomplete uniquely decipherable code with maximum word length $k$ has an uncompletable word of length at most $4k^2-3k$. The bound is independent of the number of codewords and their total length. Deleting a complete codeword cycle gives a finite path-counting identity; Kraft equality then supplies a short word of deficient compressed mass. Cyclic averaging and padding turn it into an uncompletable word. Conditional expectation makes the construction polynomial-time and also decides completeness. First-return words extend the bound to mortal families of nonnegative integer $n\times n$ matrices with joint spectral radius at most one, provided every strongly connected component has a vertex meeting every cycle. Such a family has a zero product of length at most $4n^2-3n$. A binary partial deterministic family with $2k-1$ states has shortest zero product of length $k^2+k-1$, establishing the optimal quadratic order. The bounds and the explicit-code algorithm, including its polynomial work bound, are proved in Lean.

==> anc/BENCHMARK-SHA256SUMS <==
18891f267eb0d016e671da8308768e735b5b2ed730d8be01e45b06d1536426ba  BENCHMARKS.md
edf869761268d8654c157dbfebbcd52604fe94ecf60b8e67d6270deed4dd72f9  benchmarks/absent_word/README.md
e72576dbe1229b91632010799c86fd4cbefd0e22eef1e6a793463f3e4796f7df  benchmarks/absent_word/algorithms.py
797ce61a0d437c4849c170843b8c147b0e813598a26270ed32ff8a2c2d078e7f  benchmarks/absent_word/build_native.py
bb4e4d9e373fc54310ae297fcba1bd6485c69667f4fe8a6295de18757f235af7  benchmarks/absent_word/correctness-checks.json
e7f7756c90409d19ff312a0e2131b60d4f3e3d40c4559956e8074ee3601fcacd  benchmarks/absent_word/generate.py
fdc7a1557ad020db11bbe9268eee7801db46c82629279241ceb315818fd6c20e  benchmarks/absent_word/inputs-manifest.json
33cb7e027f0e8281e91b6affe02e3f5e29c4bcd1e2a4b35f535de58c7990a33e  benchmarks/absent_word/inputs.json
395c04beea6541bd81651772bbcb486d4f969961644af6bff9b56dc9c2f81a0c  benchmarks/absent_word/native.c
b43d08306184fcd40d78ee1e1621d1a2ea42c63fa49efd730ddac9bf0c547ab0  benchmarks/absent_word/paper_table.py
e3976beb75735e78c8feae20ded42fd9b328115bccfe47329114ba4ba8e1039e  benchmarks/absent_word/protocol.json
b59e9ea902f6966c60711d96dd2e724e0689bc067fc498dd733f0d3795977e7a  benchmarks/absent_word/results/pilot-v1/REPORT.md
2d429d535f6b565acb97d5e651da9a5782ab7ab576e69bcbc55cd0c358a1f121  benchmarks/absent_word/results/pilot-v1/completion.json
196edfbc060f2aa2a4df778ba19dff0554ca759f81917d192d733cc41432f7a2  benchmarks/absent_word/results/pilot-v1/environment.json
69baff6cb249d1cdd97ddd784ecc880423a858d034a80a9fb4a1ea4c7fd94a0b  benchmarks/absent_word/results/pilot-v1/failures.json
e533aabe89c4bd3d22a34126624b1ec8a3103c85859d9cd394a226bd3724199a  benchmarks/absent_word/results/pilot-v1/native-toolchain-detail.json
3b3682f81f1fd7502f89cd7ab3bb563f24e959d1057722fa88398bf571bc6e87  benchmarks/absent_word/results/pilot-v1/paper-table.json
30dd9ff5ad7e3265b8e3d9ddb49e7b1e2e7582441e86bf55361a273b68b71705  benchmarks/absent_word/results/pilot-v1/per-instance.csv
ece726c8d70338f7f68faa0413527b74e134b7e8190c0d826e4c95a5ae3a3608  benchmarks/absent_word/results/pilot-v1/raw.jsonl
f3a5268b3becb9b33d2e32f97410ca82486bb63c63057eea8f062fa9e78b3d62  benchmarks/absent_word/results/pilot-v1/source-snapshot.json
045043f380b8c3e9582eb47d15ffe606dddd023886fc4c57a07f93a7d423d87a  benchmarks/absent_word/results/pilot-v1/source-snapshot.zip
98d1b5d0694721b34f7c88720180d6c9b3492c5ab51a7585c7029a587e4e0489  benchmarks/absent_word/results/pilot-v1/summary.json
a18393d02ed9d078acf6d387a95711d8a746770fee60db17c3a7e5a8f8910787  benchmarks/absent_word/results/pilot-v1/warmup.jsonl
8a4a6920354a2ca758969b2b10fbc1bed865c17c2d5972634c245bd24a15f8dc  benchmarks/absent_word/run.py
be1f5ae91da729602e8cfdcb4eeeae51bce87acad4be931dcae3cc4ae64fbea4  benchmarks/absent_word/summarize.py
22fe50e5f3f3c981abffa35a67de2339c16c86c07eb55f1f34e0c3c41dab047c  benchmarks/absent_word/test_correctness.py
28fda4fb956f53504347857d221c17e8bd177befb058055bd66f56951cc57959  benchmarks/absent_word/worker.py
05137abd15b0ae1ff7b6543cdf5314f0f7a592936cc375d824187e467d075271  docs/verification/arxiv-2026-09-24/lean-clean-build.json


==> anc/BENCHMARKS.md <==
# Absent-word implementation pilot

Extract this archive and lean-proof.zip into the same empty directory. The
Lean supplement supplies the unchanged formal project. This archive supplies
the separate benchmark adapter, reference algorithms, synthetic inputs,
protocol, raw measurements, output checks and analysis.

The pilot measures the compiled, instrumented Lean construction against exact
subset BFS and a Python implementation of Kiefer and Mascle's general UFA
construction. It is a single-machine synthetic pilot, not a claim of practical
or asymptotic superiority. The adapter and Python routines are not formally
verified.

Follow benchmarks/absent_word/README.md. With pinned Lean dependencies already
available, the reproduction commands are:

~~~sh
python3 benchmarks/absent_word/build_native.py
python3 benchmarks/absent_word/generate.py
python3 benchmarks/absent_word/test_correctness.py
python3 benchmarks/absent_word/run.py --run-id reproduction
python3 benchmarks/absent_word/summarize.py reproduction
~~~

The native binary is rebuilt locally; no architecture-specific executable or
dependency tree is included. Build records identify Lean, its generated C
modules, the C compiler, and the executable hash. The measured run's exact
source snapshot is preserved separately in
benchmarks/absent_word/results/pilot-v1/source-snapshot.zip.
Later reporting or portability changes are documented without rewriting that
snapshot or its raw measurements.

The formal project can be checked separately with bash proof/verify.sh. Its
proofs establish the stated mathematical results; benchmark times and process
memory remain empirical measurements on the recorded machine.


==> anc/README.md <==
# Lean sources for the code and matrix bounds

This archive accompanies *Quadratic bounds for uncompletable words and matrix
mortality*, by Rahul Chandelkar and Samrath Chadha, Efficient Computation Inc.
Rahul Chandelkar is also affiliated with Rexion Intelligence (`rc@rexion.ai`).
The paper acknowledges Manas Ravulapalli's substantial assistance.
It contains the Lean sources, dependency pins, and verification wrapper.
No repository history or separate executor is required.

## Reproduce

Install [Elan](https://github.com/leanprover/elan), extract this archive, and run
from the extracted root:

```sh
cd proof
lake exe cache get
bash verify.sh
```

The toolchain is `leanprover/lean4:v4.19.0`. Mathlib is pinned to
`c44e0c8ee63ca166450922a373c7409c5d26b00b`; `lake-manifest.json` pins
the remaining dependencies. The cache download is optional: Lake can build
the pinned dependencies from source. Fetching dependencies requires network
access. Build outputs are not included.

Expected output: a successful library build, 38 `Axiom whitelist: PASS`
messages, `Finite flower/Kraft proof route: PASS`, and
`Mortality proof route: PASS`. A nonzero process exit means the check failed.
The allowed axioms are `propext`, `Classical.choice`, and `Quot.sound`.
The Lean kernel, compiler, and dependency artifacts remain trusted inputs.
`SHA256SUMS` records every supplied source file, including this guide.

## Paper-to-source map

All declaration names below have the prefix `Proof.`. Source paths are
relative to `proof/Proof/`; the declarations give the exact hypotheses.

| Paper statement | Declaration | File |
| --- | --- | --- |
| Theorem 1.1, code bound | `Target.quadraticBoundForCodes` | `QuadraticBound.lean` |
| Paths and factors | `FlowerAutomaton.transition_zero_iff` | `FlowerAutomaton.lean` |
| Lemma 2.7, petal deletion | `FlowerPaths.deletionInsertionEquiv` | `FlowerPaths.lean` |
| Lemma 2.7, matrix recurrence | `FlowerAutomaton.adjacency_renewal` | `FlowerRenewal.lean` |
| Theorem 3.2, construction and work | `CostFinal.fully_verified_construction` | `CostFinal.lean` |
| Theorem 1.2, matrix upper bound | `Hub.spectral_graph_quadratic` | `HubSpectral.lean` |
| Finite-monoid specialization | `Hub.finite_monoid_graph_quadratic` | `HubGraph.lean` |
| Equation (4.2), componentwise bound | `Hub.spectral_componentwise` | `HubRefined.lean` |
| Proposition 5.1, lower matrix family | `HubLower.sharp_binary_family` | `HubLowerMatrices.lean` |
| Proposition 5.1, lower code family | `HubLower.exact_omitted_code` | `HubLowerCode.lean` |
| Lower bound for every dimension at least three | `HubLower.all_dimensions_quadratic_lower` | `Mortality.lean` |
| Appendix A, mass contraction | `contracting_rotations`, `killing_rotations_product_of_power` | `MassDecay.lean` |
| Appendix B, Kraft completeness | `CodeAutomaton.kraft_balance_complete` | `KraftCompleteness.lean` |

## Scope

The code input is a finite nonempty uniquely decipherable set of nonempty
words. The executable construction accepts a list without duplicates over
an explicit alphabet `Fin d`; unique decipherability is a hypothesis, not
a property tested by a verified validator. The work bound
`4174*(L+d+1)^14` concerns the defined binary-arithmetic register/array model,
including preprocessing and output. It does not certify compiler performance
or elapsed time.

The matrix result assumes mortality and a vertex meeting every cycle in
each strongly connected component. Its formal spectral hypothesis is:
for every real `c > 1`, some `K >= 0` bounds all length-`t` product entries
by `K*c^t`. Equivalence with a separate norm-limit definition of joint
spectral radius is not formalized. The finite-monoid theorem is direct.
The first-return reduction does not give a polynomial-time algorithm in
compact matrix input size.

The lower family is classical, as attributed to Pribavkina in the paper.
It proves quadratic order, not an optimal upper-bound coefficient.


==> anc/SHA256SUMS <==
99c4811c4f53054a1099f7fa980c999d0cee5afcab95b419659445a6dea20ff9  README.md
673e9455e623cde61ab0adc4ce541103a5c179cd33d44dec6a3ac9172230d1e3  proof/Audit.lean
a22ef3d41b0895e4d09be44a7cee483ed7f392b4ae1284a484ac3f8a15ff8379  proof/AuditMortality.lean
5c249b0ff1a686d2673cb79ce3620950100e80c58d7bdff4d62381bb81784143  proof/AuditRoute.lean
71a224c32d8ea9e253de2ed48847602b4edb607b3e3f7808cd0ab504ec2f397c  proof/Proof.lean
d29777eb190e6ec93abd2ef97832aba7dbf2baf6f1e00b22675663a01ffaf68f  proof/Proof/AlgorithmBounds.lean
7513fc278fde79148975fe086082ea6ef623feaac737ef0139bf2e0d0d41cedd  proof/Proof/AutomatonSeries.lean
3fb7aa590c56a9312b601241ecb41d1c066064222407e8e691714ce8e1388702  proof/Proof/CachedCodeData.lean
bd4195e4adb35130b4c1749a65555539200e71ca2b1562f56ad0a48285c85ef3  proof/Proof/CachedDescent.lean
2bba32850710aa74ea4c46e283bb93473a8e329989ad47e2c894b69a8de4ad61  proof/Proof/CachedLinearAlgebra.lean
fb435e8a78d7f4fe519de331949aaabc3ff7e0c660cda209cd68995c697a7a93  proof/Proof/CodeAutomaton.lean
8a6ae3afd9b5c6113b61fba0555c92e17ae40fda2385c0b2a57b136b84823151  proof/Proof/CodeDeficiency.lean
e613f1dd126e713e39510d2603e3bde93aafed9dac7a9e7cb699ad0f3c7aa58b  proof/Proof/CompressedFamily.lean
7b9878ed53a59531cf8e0228ccce5a24ff8601331d8dd1afe508d65b51536160  proof/Proof/Concrete.lean
7f92630e0f3b65c8b479ccab5b53be5607ba81f0314c7df67abc67eb1b85d3c3  proof/Proof/ConcreteCycle.lean
7d06825e19e5c3a517b653732cb58fc090c9d34a1ba61fbbaae4e4a12123555e  proof/Proof/ConstructiveDescent.lean
fd7156af3a4b15492ba0b0371fe0dca27e7a8c671417fd6332610938274c9841  proof/Proof/ConstructiveExtraction.lean
d465ac3053dbd17d90aee526cbbcd55304c6903855ff7b897279934181148461  proof/Proof/CostAssembly.lean
f068d8834abecdade110a2601898e775fed34975690fff9d328232bbb21a283b  proof/Proof/CostCodeData.lean
f52a7873b5f09f1eb7de64bb326bd8862050e2d6110a7ea9f6f3c01e3da43c93  proof/Proof/CostCompression.lean
a103879a1a36ba648b64235c0734b970d8cf116131ccab517b39568aa552029e  proof/Proof/CostCycleSolver.lean
3034896ebb255cacaadf04786e9b19acb2fb891781e6e1dfe6ada4c2516ceaec  proof/Proof/CostDescent.lean
baf7cd6b2fc985ec31a4dfba5d7354602a592591f6dbf3be373e3602cc258d92  proof/Proof/CostDescentMatrix.lean
ee9972dcdc637132c85831fda02fe97490ef310c3357079545699480700deeea  proof/Proof/CostExamples.lean
6899168d333d8ae79dc8e8853e1436239d3fa53c8b12da672f701b63e8dbfee6  proof/Proof/CostFinal.lean
2f1bcf78eb934e9dd8193034ae943e392d764b3e11941d815d2b466430d6457a  proof/Proof/CostInitial.lean
53b17e0d50ecd36ccc5e653adcb08abce0ba43b6633c1aab320bdeb70a07fa77  proof/Proof/CostMatrix.lean
f1fa4725ba4ed996dd6bfad2d0e438658914c327a7e376004e6478e2690f2f65  proof/Proof/CostModel.lean
6511a4275a150754754cf3f15937b629afdd80d16654cad0d9df93c28ce3a1dc  proof/Proof/CostOutput.lean
0f941bca2ee731af94c166547e92ddb35188e56e60523510eabb7384e974d896  proof/Proof/CostPrefix.lean
d1b80ba527ff2150c8bd66f1548bd45c4d1e4cb90108a8e1f1d76b85bd7519d7  proof/Proof/CostPrefixBounds.lean
d1130b8de0bc95b03cdad5cd5773dcf00dd801f67f6e3782cce55421e7663c73  proof/Proof/CostPrefixMatrix.lean
a38b39982289b27c7e94dde8884c0c843524520b3ae6cca391f82611b8b166cc  proof/Proof/CostPrefixPolynomial.lean
7b917fa679d642383841d98f574704431928576ab1e581b17c68cb1c925ca797  proof/Proof/CostPrefixTable.lean
106752dd433eef2812258aa98c9191b78fffc5c8f8553935f0d605ff25735366  proof/Proof/CostPreprocess.lean
be74b075c34a5a92148c2cb2fb43bceae9d6d5b838b91b7b2f970c0828521ab7  proof/Proof/CostTotalBounds.lean
986e1771bd364d0d311b81b69b39cf3d152d8c36201d7807cc51f9d76bffef81  proof/Proof/CycleCertificate.lean
63f6f098b86a6375d346962d64827795bd862fbbb9d22a4975bb65889a7d0e97  proof/Proof/CycleCompression.lean
6bae3b9ad91d99e7e9eb815944055e86e70cf702ae118268ba7b83597113383e  proof/Proof/ExecutableExamples.lean
761b2cd32dc61668906162457dab9e8f897c2731198191343240346f1a8afa7d  proof/Proof/ExecutableSolver.lean
79023b95c293f514feb4e19a9a5cd705d75b0fe68fb673ae1abc4a5aefea3ea9  proof/Proof/FiniteCache.lean
90c55a4f7bd8928527d73794247d87033fbf07b3391b2fe53f866832a0c99545  proof/Proof/FlowerAutomaton.lean
d82fda1b453b2e33eec38c0e348ff64cac41e5fa2864fef8ad9415d08268ef3b  proof/Proof/FlowerCompression.lean
01c6cd68810735e720aa167196577be7ec9955ca87ab5c5fc61d269ef2a8549a  proof/Proof/FlowerPaths.lean
f60164168dcc8de674653ec115f5c2d99027b59d1c568fa93d6ddec4fa015885  proof/Proof/FlowerRefinement.lean
4efccedc42ba86e3fc7705cbc424920240ea58ef146088d4022621cf02d76161  proof/Proof/FlowerRenewal.lean
a830e7f9673b6c61c5bb2b6190cee4a0bf61f28e0f6b3ca51470ae27563cd62a  proof/Proof/FlowerSolver.lean
14e0aa4f9ad138195d757c9e4b6a11979b5f3a7737daa0e179fba24fa4bbea37  proof/Proof/GlobalNumericBounds.lean
c5142a97cd4b30278a21820a5be777fb69b4604e5dd86e8eacf0ddd046865c10  proof/Proof/HubAssembly.lean
aec44a264f9ce13f480bed2242249e26736ea7ee2f5465aa9b5da2cf1d97eaeb  proof/Proof/HubCode.lean
fc9cf911281971924ed18342044ea5ce49d75989da6e633170cc3759254f78d5  proof/Proof/HubGraph.lean
075d6b8e07787354f62756e0f62c2c54b0f3d4e70e9b43dca3111404d4c74fc8  proof/Proof/HubLowerCode.lean
701e8e9cd1981465420289e728bea14284552dfb163fc64f6571479ad715951c  proof/Proof/HubLowerMachine.lean
b2b8082ad046deb12e440f6f67632bfb4930053b2d9a568a3202bc6f354e3144  proof/Proof/HubLowerMatrices.lean
e114c6640797eae600c100178b3c3db0cbc427df20ae484fbe2d6a582ff24880  proof/Proof/HubLowerPacking.lean
64de9c1cfc2e6de1380c96ff64da37219d5d187cf125d2afdcd528ba662b471a  proof/Proof/HubLowerWitness.lean
1d14cb000ae681205326a0679d3ddadf6633e049d7d44c3aef4c9736b5e6c5fa  proof/Proof/HubPaddingStates.lean
59196fceb08799c3afb34e38f0878ff0cd33ee2b667daf40c2a48d744009620f  proof/Proof/HubPaths.lean
ecb00171bc54c65bda1228f4cf3e250e147e0fc2d9c2e66cf82fb228ddd1aa78  proof/Proof/HubRefined.lean
5859c41969da6876505a27c2e80a4f9b662ccef207e9195f75a6ce97ff369130  proof/Proof/HubSpectral.lean
c2db857ec7b4f21c33059bf9be2c1de257596f91d5dc2cf12e257e1fec5e274b  proof/Proof/InputBounds.lean
d0584e307643a03916ebc99721b3883e5cb5c7c821663addde513bc2c4a8a240  proof/Proof/KraftCompleteness.lean
5b84597ec26b1ac1385b82a97ec2f32888dd8b1ce65626eea4dd8bf9885647c0  proof/Proof/KraftDeficiency.lean
1ca8771cdee9fd9b3317e95ba21317a9529bfe45839c699886c962da8e95a123  proof/Proof/LengthBound.lean
ebf8238aaa6b4db5c28704b8a3369fa55f86a6fa33fc1189c846b9238e749f89  proof/Proof/MassDecay.lean
36767d73cb623228dc1f83738b4a087d384c2cb881ab278a3498443c032041c7  proof/Proof/MatrixCore.lean
b38bbff2df300d6da79132c75b9c6cc68871cabb8830872e419f03d680b53124  proof/Proof/MatrixGrowth.lean
ba534a59807af3ed6aad932bd2972ed40ebf5cf8eef2b80ce6956a44f2acbc5c  proof/Proof/Mortality.lean
dfb3456444b6bc8f958a89c104a769e9d4ecece8885400121337e4d4224227c2  proof/Proof/Padding.lean
5fc00f0756b99592974b781cc6148684222dbe72b370c41e2f8f0893f230f8e8  proof/Proof/PurePowers.lean
225a17de1362256d9ad9aad0c5a6d8615fbbe3c54024f75664bc271542b9c8de  proof/Proof/QuadraticBound.lean
85f17bf1ddce1dae430a73ce6206830b5e07ee310ab134f87d8d413c5462376d  proof/Proof/ReindexExtraction.lean
04c0c61306a4ee02470525d0348b06f45c52fce479756acf909895eab1396fd2  proof/Proof/SeriesCore.lean
d672d60faba41b0eae73f0a968dc268b2e2274bb38829df1791848af37ac63c0  proof/Proof/ShortDeficiency.lean
555e8ac8e1707109cbbf73774746443623f3e7820cc234ac8bdda480b6f89fc3  proof/Proof/Statement.lean
f1d4da4e8056acfb58f8f831a5c8ffce7790465cfb73bc080377215fd5a6a8ef  proof/Proof/StoredCodeBridge.lean
acf8a4a03f171bcb4bd2ff7894f2a39300eadb30446ede56febf83fb9bcd7a70  proof/lake-manifest.json
34c0f818677fd21cfe07bfe8c116ea6355158772c039d0f3d508331fe2705251  proof/lakefile.toml
55e97be96000b5e9e290c9e74482e5e317861499a5540353ce845471bded8cea  proof/lean-toolchain
13bd86a8d5f2f283ad718dccf60e73e3759ff05b3101b7e67422cdd294186e41  proof/verify.sh


==> anc/benchmarks/absent_word/README.md <==
# Absent-word construction pilot

## Material Passport

- Origin Skill: academic-research-suite / experiment-agent
- Origin Mode: plan, then run and descriptive validation
- Origin Date: 2026-09-24
- Version Label: absent-word-pilot-v1
- Verification Status: measured pilot with independent output and analysis checks

The question is whether the executable construction is practical on explicit
uniquely decipherable codes, and how its returned lengths compare with other
algorithms for the same missing-factor problem.

[protocol.json](protocol.json) fixes the inputs, five generation seeds,
repetitions, shuffled job order, time budget and reporting rules before
measurement. [inputs.json](inputs.json) contains the entire synthetic corpus.
It includes complete and incomplete codes, the pure-letter shortcut, the
matrix branch, and codes that are neither prefix nor suffix codes. Greedy
random generation is not uniform sampling. Named examples and repeated
dictionaries are disclosed.

The methods are:

- **lean:** the unchanged compiled Proof.CostFinal.solveW, with work accounting
  still enabled. The C ABI adapter's four erased proof arguments follow Lean
  4.19.0's generated C signature. The driver checks the code promise using
  Sardinas--Patterson before execution. Neither this adapter nor the external
  input checker is formally verified.
- **km:** a Python reference implementation of Kiefer and Mascle's general
  strongly connected UFA construction, Lemmas 11--17, applied to the proper
  suffix automaton. An exact Kraft test supplies the completeness decision.
  This is not the authors' software and does not include their flower-specific
  improvements. All linear-span calculations use exact rational arithmetic.
- **bfs:** breadth-first search on active-state subsets of the same suffix
  automaton. It returns a shortest missing factor, or establishes completeness
  if the reachable subset graph is exhausted. A 250,000-subset cap bounds
  this exponential baseline; capped runs do not certify an answer.

The KM algorithm is described in [the authors' paper, Sections 3.1 and 4](https://corto-mascle.github.io/papers/Killing_words_journal.pdf),
[SIAM publication](https://doi.org/10.1137/19M1250893). Every returned word is
checked separately on a literal flower automaton, with distinct internal
vertices for every codeword. Every completeness answer is checked by exact
Kraft equality, under the independently checked code promise.

Construction time excludes parsing, runtime initialization, validation and
output checking. Process time and peak RSS are also retained. Peak RSS includes
the runtime's initial footprint; it is not a measurement of live matrix storage.
The native/Python comparison describes these implementations, not an isolated
algorithmic advantage. The 10-second limit applies to each whole child process.

From the repository root:

~~~sh
python3 benchmarks/absent_word/build_native.py
python3 benchmarks/absent_word/generate.py
python3 benchmarks/absent_word/test_correctness.py
python3 benchmarks/absent_word/run.py --run-id reproduction
python3 benchmarks/absent_word/summarize.py reproduction
~~~

Requirements: pinned Lean 4.19.0 and the repository's dependencies, Python 3
standard library, and a C compiler. The native adapter is built against the
pinned Lean runtime. Build and execution were developed on macOS arm64;
other platforms require a fresh build and have not been measured here.
The formal library is not modified by these commands.

The correctness record covers exhaustive small baseline checks and three native
ABI controls against the exact outputs and charges in Proof/CostExamples.lean.
Each run freezes source, executable and input hashes before launching jobs.
Results go into a new results directory; existing runs are never overwritten.
Word determinism, independent checks and observed timing ranges are reported;
no statistical significance or asymptotic conclusion is inferred from this pilot.

The measured [pilot report](results/pilot-v1/REPORT.md) retains all 915 timed
runs and 183 warmups, including failures. The paper uses a stricter paired
summary: each method is summarized over the same distinct inputs on which
all three methods completed every repetition. The family report includes
each method's own completed subset, so its rows are not always paired.
The exact table inputs are in [paper-table.json](results/pilot-v1/paper-table.json).
`paper_table.py` generates the manuscript's table inside a full repository
checkout; it is not needed for standalone benchmark reproduction.


==> anc/benchmarks/absent_word/algorithms.py <==
"""Same-task reference algorithms. These implementations are not Lean proofs.

KM follows Lemmas 11--17 of Kiefer and Mascle, SIAM J. Discrete Math. 35(2),
DOI 10.1137/19M1250893. On explicit UD code input, exact Kraft equality
supplies its preliminary completeness decision. Arithmetic is exact.
"""

from collections import deque
from fractions import Fraction
from itertools import combinations_with_replacement


def unique_decipherable(code):
    """Sardinas--Patterson: explore all nonempty residual suffixes."""
    words = set(map(tuple, code))
    if not words or () in words or len(words) != len(code):
        return False
    residuals = {v[len(u):] for u in words for v in words
                 if u != v and v[:len(u)] == u}
    seen = set()
    todo = deque(sorted(residuals))
    while todo:
        suffix = todo.popleft()
        if not suffix:
            return False
        if suffix in seen:
            continue
        seen.add(suffix)
        for word in words:
            if word[:len(suffix)] == suffix:
                todo.append(word[len(suffix):])
            if suffix[:len(word)] == word:
                todo.append(suffix[len(word):])
    return True


def validate_input(case):
    d, code = case["d"], case["code"]
    if not isinstance(d, int) or isinstance(d, bool) or d < 1:
        raise ValueError("alphabet size must be positive")
    if not code or any(not word for word in code):
        raise ValueError("code and codewords must be nonempty")
    if any(type(a) is not int or not 0 <= a < d for word in code for a in word):
        raise ValueError("symbol outside explicit alphabet")
    if not unique_decipherable(code):
        raise ValueError("not a list of distinct uniquely decipherable words")


def kraft_complete(code, d):
    k = max(map(len, code))
    return sum(d ** (k - len(c)) for c in code) == d ** k


def suffix_automaton(code, d):
    """The proper-suffix state representation used by the Lean program."""
    states = sorted({()} | {tuple(c[i:]) for c in code for i in range(1, len(c))})
    index = {s: i for i, s in enumerate(states)}
    trans = [[0] * len(states) for _ in range(d)]
    for c in code:
        trans[c[0]][index[()]] |= 1 << index[tuple(c[1:])]
    for s in states:
        if s:
            trans[s[0]][index[s]] = 1 << index[s[1:]]
    return trans


def bits(mask):
    while mask:
        low = mask & -mask
        yield low.bit_length() - 1
        mask ^= low


def step(trans, subset, a):
    out = 0
    for p in bits(subset):
        out |= trans[a][p]
    return out


def run_word(trans, subset, word):
    for a in word:
        subset = step(trans, subset, a)
    return subset


def literal_flower_kills(code, d, word):
    """Independent checker: retain every petal's internal vertices."""
    n = 1 + sum(len(c) - 1 for c in code)
    edges = [[] for _ in range(d)]
    next_state = 1
    for c in code:
        path = [0] + list(range(next_state, next_state + len(c) - 1)) + [0]
        next_state += len(c) - 1
        for i, a in enumerate(c):
            edges[a].append((path[i], path[i + 1]))
    active = set(range(n))
    for a in word:
        active = {q for p, q in edges[a] if p in active}
    return not active


class StateLimit(RuntimeError):
    pass


def bfs(code, d, state_limit=250000):
    """Breadth-first subset search, all states initial; empty set is target."""
    trans = suffix_automaton(code, d)
    initial = (1 << len(trans[0])) - 1
    parent = {initial: None}
    queue = deque([initial])
    while queue:
        current = queue.popleft()
        for a in range(d):
            nxt = step(trans, current, a)
            if nxt in parent:
                continue
            parent[nxt] = (current, a)
            if not nxt:
                word = []
                while parent[nxt] is not None:
                    nxt, symbol = parent[nxt]
                    word.append(symbol)
                return list(reversed(word)), {"subsets": len(parent)}
            if len(parent) > state_limit:
                raise StateLimit(f"subset limit {state_limit} exceeded")
            queue.append(nxt)
    return None, {"subsets": len(parent)}


def transpose(trans):
    n = len(trans[0])
    result = [[0] * n for _ in trans]
    for a, rows in enumerate(trans):
        for p, row in enumerate(rows):
            for q in bits(row):
                result[a][q] |= 1 << p
    return result


class PairGraph:
    """Lemma 11: singleton/two-state subsets and short reachability witnesses."""
    def __init__(self, trans):
        self.trans = trans
        self.n = len(trans[0])
        self.edges = {}
        self.parents = {}
        self.coreachable = [set() for _ in range(self.n)]
        reached = {(q, q) for q in range(self.n)}
        queue = deque(sorted(reached))
        while queue:
            pair = queue.popleft()
            for nxt, _ in self.successors(pair):
                if nxt not in reached:
                    reached.add(nxt)
                    queue.append(nxt)
        for p, q in reached:
            if p != q:
                self.coreachable[p].add(q)
                self.coreachable[q].add(p)

    def successors(self, pair):
        if pair not in self.edges:
            p, q = pair
            self.edges[pair] = [
                (target, a) for a in range(len(self.trans))
                for target in combinations_with_replacement(
                    list(bits(self.trans[a][p] | self.trans[a][q])), 2)
            ]
        return self.edges[pair]

    def witness(self, q, other):
        if q not in self.parents:
            parents = {(q, q): None}
            queue = deque([(q, q)])
            while queue:
                pair = queue.popleft()
                for nxt, a in self.successors(pair):
                    if nxt not in parents:
                        parents[nxt] = (pair, a)
                        queue.append(nxt)
            self.parents[q] = parents
        pair = tuple(sorted((q, other)))
        parents = self.parents[q]
        assert pair in parents, "Lemma 11 witness missing"
        word = []
        while parents[pair] is not None:
            pair, a = parents[pair]
            word.append(a)
        return tuple(reversed(word))


def separating_word(trans):
    """Lemmas 12 and 13: no coreachable pair survives the output."""
    graph = PairGraph(trans)
    n = graph.n
    local = {}

    def local_word(q):
        if q not in local:
            word = ()
            for _ in range(n):
                others = [p for p in sorted(graph.coreachable[q])
                          if run_word(trans, 1 << p, word)]
                if not others:
                    local[q] = word
                    break
                before = run_word(trans, 1 << q, word).bit_count()
                word = graph.witness(q, others[0]) + word
                assert run_word(trans, 1 << q, word).bit_count() > before
            else:
                raise AssertionError("Lemma 12 did not terminate")
        return local[q]

    word = ()
    for _ in range(n + 1):
        images = [run_word(trans, 1 << p, word) for p in range(n)]
        pair = next(((p, q) for p in range(n) for q in sorted(graph.coreachable[p])
                     if p < q and images[p] and images[q]), None)
        if pair is None:
            return word
        q = next(bits(images[pair[0]]))
        addition = local_word(q)
        assert addition, "Lemma 13 made no progress"
        word += addition
    raise AssertionError("Lemma 13 did not terminate")


def row_step(trans, row, a):
    result = [0] * len(row)
    for p, count in enumerate(row):
        if count:
            for q in bits(trans[a][p]):
                result[q] += count
    return tuple(result)


def linear_killer(trans, start, target):
    """Lemma 16 with exact rational elimination, never floating rank tests."""
    n = len(trans[0])
    basis = {}
    queue = deque()

    def add(row, word):
        vector = [Fraction(x) for x in row] + [Fraction(1)]
        for pivot in sorted(basis):
            coefficient = vector[pivot]
            if coefficient:
                vector = [x - coefficient * y for x, y in zip(vector, basis[pivot])]
        pivot = next((i for i, x in enumerate(vector) if x), None)
        if pivot is not None:
            scale = vector[pivot]
            basis[pivot] = [x / scale for x in vector]
            queue.append((row, word))

    initial = tuple(int(bool(start & (1 << p))) for p in range(n))
    add(initial, ())
    while queue:
        row, word = queue.popleft()
        value = sum(row[p] for p in bits(target))
        assert value <= 1, "Lemma 16 binary scalar invariant failed"
        if value == 0:
            assert len(word) <= n
            return word, len(basis)
        for a in range(len(trans)):
            add(row_step(trans, row, a), word + (a,))
    raise AssertionError("no separating vector on incomplete code")


def km(code, d):
    """Kiefer--Mascle, Lemma 17, specialized to an explicit UD code."""
    if kraft_complete(code, d):
        return None, {"complete_by_kraft": True}
    trans = suffix_automaton(code, d)
    n = len(trans[0])
    all_states = (1 << n) - 1
    z = separating_word(trans)
    y = tuple(reversed(separating_word(transpose(trans))))
    reached_y = run_word(trans, all_states, y)
    survive_z = sum(1 << q for q in range(n) if run_word(trans, 1 << q, z))
    generators = list(bits(reached_y & survive_z))
    target = run_word(transpose(trans), sum(1 << q for q in generators), reversed(y))
    images = {q: run_word(trans, 1 << q, z) for q in generators}
    killers = {q: linear_killer(trans, images[q], target)[0] for q in generators}
    yz = y + z
    word = yz
    current = run_word(trans, all_states, word)
    rounds = 0
    while current:
        active = [q for q in generators if images[q] & current]
        assert all(images[q] & current == images[q] for q in active)
        q = active[0]
        addition = killers[q] + yz
        nxt = run_word(trans, current, addition)
        assert sum(bool(images[p] & nxt) for p in generators) < len(active)
        current = nxt
        word += addition
        rounds += 1
        assert rounds <= len(generators)
    return list(word), {"states": n, "y_length": len(y), "z_length": len(z),
                        "generators": len(generators), "rounds": rounds}


==> anc/benchmarks/absent_word/build_native.py <==
#!/usr/bin/env python3
"""Build the unchanged Lean solver and a benchmark-only C entry point."""
import hashlib
import json
from pathlib import Path
import re
import platform
import shlex
import subprocess
import sys

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
BUILD = HERE / "build"


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    BUILD.mkdir(exist_ok=True)
    command = ["lake", "build", "+Proof.CostFinal:dynlib"]
    with (BUILD / "lake.log").open("w") as log:
        result = subprocess.run(command, cwd=ROOT / "proof", stdout=log, stderr=subprocess.STDOUT)
    if result.returncode:
        raise SystemExit(f"native build failed; see {BUILD / 'lake.log'}")
    prefix = Path(subprocess.check_output(
        ["lake", "env", "lean", "--print-prefix"], cwd=ROOT / "proof", text=True).strip())
    roots = [ROOT / "proof/.lake/build/ir"] + sorted(
        (ROOT / "proof/.lake/packages").glob("*/.lake/build/ir"))
    pending = ["Proof.CostFinal"]
    seen = set()
    objects = []
    generated = {}
    while pending:
        module = pending.pop()
        if module in seen:
            continue
        seen.add(module)
        relative = Path(*module.split(".")).with_suffix(".c")
        sources = [root / relative for root in roots if (root / relative).exists()]
        if not sources:
            if (prefix / "lib/lean" / relative.with_suffix(".olean")).exists():
                continue  # Lean/Std/Lake are provided by the pinned runtime.
            raise RuntimeError(f"cannot resolve native module {module}")
        if len(sources) != 1:
            raise RuntimeError(f"ambiguous native module {module}")
        source = sources[0]
        obj = source.with_suffix(".c.o.export")
        if not obj.exists():
            raise RuntimeError(f"missing compiled object {obj}")
        imports = re.search(r"^// Imports: (.+)$", source.read_text(), re.M)
        if not imports:
            raise RuntimeError(f"missing generated imports header in {source}")
        pending.extend(imports.group(1).split())
        objects.append(obj)
        generated[str(source.relative_to(ROOT))] = {"c_sha256": sha(source), "object_sha256": sha(obj)}
    response = BUILD / "objects.rsp"
    response.write_text("\n".join(shlex.quote(str(p)) for p in sorted(objects)) + "\n")
    executable = BUILD / "lean_solver"
    runtime_libraries = ["-lLake_shared", "-lleanshared"]
    if platform.system() == "Darwin":
        runtime_libraries += ["-lc++"]
    else:
        runtime_libraries += ["-lstdc++", "-lm", "-ldl", "-lpthread"]
    compile_command = ["cc", "-O3", "-I" + str(prefix / "include"),
                       "-L" + str(prefix / "lib/lean"), "-o", str(executable),
                       str(HERE / "native.c"), "@" + str(response), *runtime_libraries,
                       "-Wl,-rpath," + str(prefix / "lib/lean")]
    result = subprocess.run(compile_command, cwd=ROOT / "proof", capture_output=True, text=True)
    (BUILD / "link.log").write_text(result.stdout + result.stderr)
    if result.returncode:
        print(result.stdout + result.stderr, file=sys.stderr)
        raise SystemExit(result.returncode)
    record = {
        "build_command": command, "link_command": compile_command,
        "lean_version": subprocess.check_output(["lake", "env", "lean", "--version"],
                                               cwd=ROOT / "proof", text=True).strip(),
        "compiler_version": subprocess.check_output(["cc", "--version"], text=True).splitlines()[0],
        "proof_source_sha256": sha(ROOT / "proof/Proof/CostFinal.lean"),
        "adapter_sha256": sha(HERE / "native.c"),
        "executable_sha256": sha(executable),
        "native_module_count": len(objects), "generated_modules": generated,
        "scope": "Unchanged compiled solver; C ABI adapter and external input validation are not formally verified."
    }
    (BUILD / "manifest.json").write_text(json.dumps(record, indent=2) + "\n")
    print(json.dumps({k: v for k, v in record.items() if k != "generated_modules"}, indent=2))


if __name__ == "__main__":
    main()


==> anc/benchmarks/absent_word/correctness-checks.json <==
{
  "pass": true,
  "exhaustive_valid_binary_codes": 686,
  "enumeration": "all subsets of 1--4 nonempty binary words of length at most 3",
  "invalid_input_controls_rejected": 6,
  "native_abi_controls": {
    "complete-singletons": {
      "word": null,
      "charged_work": "432",
      "independent_check": {
        "pass": true,
        "complete": true
      }
    },
    "cycle-singleton": {
      "word": [
        1
      ],
      "charged_work": "581",
      "independent_check": {
        "pass": true,
        "symbols_valid": true,
        "literal_flower_killed": true,
        "lean_bound_satisfied": true,
        "length": 1
      }
    },
    "missing-pure-singleton": {
      "word": [
        0
      ],
      "charged_work": "28",
      "independent_check": {
        "pass": true,
        "symbols_valid": true,
        "literal_flower_killed": true,
        "lean_bound_satisfied": true,
        "length": 1
      }
    }
  },
  "source_sha256": {
    "test_correctness.py": "22fe50e5f3f3c981abffa35a67de2339c16c86c07eb55f1f34e0c3c41dab047c",
    "algorithms.py": "e72576dbe1229b91632010799c86fd4cbefd0e22eef1e6a793463f3e4796f7df",
    "native.c": "395c04beea6541bd81651772bbcb486d4f969961644af6bff9b56dc9c2f81a0c",
    "run.py": "8a4a6920354a2ca758969b2b10fbc1bed865c17c2d5972634c245bd24a15f8dc",
    "build/lean_solver": "7d170136598f64cf448c544984201ea8c15fb62028efd4ebe2e5227fb42fcbf3",
    "build/manifest.json": "e7b559a6605f943ea06f97aac4691fd7d3ca5a0a6084c5dd05bd1f0dbdc09854"
  },
  "not_checked": "Universal baseline correctness; native compiler correctness; performance."
}


==> anc/benchmarks/absent_word/generate.py <==
#!/usr/bin/env python3
"""Deterministic, outcome-independent synthetic code collection."""
import hashlib
from itertools import product
import json
from pathlib import Path
import random

from algorithms import kraft_complete, suffix_automaton, unique_decipherable, validate_input

HERE = Path(__file__).resolve().parent


def generate():
    protocol = json.loads((HERE / "protocol.json").read_text())
    cases = []

    def add(name, family, code, d=2, seed=None):
        code = sorted(map(tuple, code))
        case = {"id": name, "family": family, "d": d, "code": code, "seed": seed}
        validate_input(case)
        lengths = list(map(len, code))
        pure = next((len(c) for c in code if all(a == 0 for a in c)), None)
        prefix = not any(u != v and v[:len(u)] == u for u in code for v in code)
        suffix = not any(u != v and v[-len(u):] == u for u in code for v in code)
        case.update(k=max(lengths), L=sum(lengths), codewords=len(code),
                    suffix_states=len(suffix_automaton(code, d)[0]),
                    flower_states=1 + sum(n - 1 for n in lengths),
                    pure_cycle_length=pure, complete=kraft_complete(code, d),
                    prefix_code=prefix, suffix_code=suffix)
        case["branch"] = "no-pure" if pure is None else "complete" if case["complete"] else "cycle"
        cases.append(case)

    add("complete-singletons", "fixtures", [[0], [1]])
    add("cycle-singleton", "fixtures", [[0]])
    add("missing-pure-singleton", "fixtures", [[1]])
    add("paper-example", "fixtures", [[0, 0], [0, 1], [1, 1], [0, 0, 1]])
    add("infinite-delay", "fixtures", [[0, 0], [0, 0, 1, 1], [1, 1, 1, 1]])
    add("unary-complete", "fixtures", [[0, 0, 0]], d=1)
    add("ternary-complete", "fixtures", [[0], [1], [2]], d=3)
    add("ternary-incomplete", "fixtures", [[0, 0], [1], [2, 0]], d=3)
    for k in protocol["families"]["uniform_missing"]:
        omitted = (0,) * (k - 1) + (1,)
        add(f"uniform-missing-k{k}", "uniform_missing",
            [w for w in product(range(2), repeat=k) if w != omitted])
    for k in protocol["families"]["uniform_complete"]:
        add(f"uniform-complete-k{k}", "uniform_complete", list(product(range(2), repeat=k)))
    for seed in protocol["input_seeds"]:
        for k in protocol["families"]["random_prefix"]:
            rng = random.Random(1000 * seed + k)
            leaves = {(0,) * k} | {(0,) * i + (1,) for i in range(k)}
            while len(leaves) < min(16, 2 ** k - 2):
                choices = sorted(w for w in leaves if len(w) < k)
                if not choices:
                    break
                w = rng.choice(choices)
                leaves.remove(w)
                leaves.update([w + (0,), w + (1,)])
            removable = sorted(w for w in leaves if any(w))
            leaves.remove(rng.choice(removable))
            add(f"prefix-k{k}-s{seed}", "random_prefix", leaves, seed=seed)
        for k in protocol["families"]["random_ud"]:
            rng = random.Random(2000 * seed + k)
            words = [(0,) * k]
            candidates = [w for n in range(1, k + 1) for w in product(range(2), repeat=n)
                          if w not in words]
            rng.shuffle(candidates)
            for w in candidates:
                candidate = words + [w]
                if unique_decipherable(candidate) and not kraft_complete(candidate, 2):
                    words.append(w)
                    if len(words) >= min(8, 2 ** (k - 1)):
                        break
            add(f"ud-k{k}-s{seed}", "random_ud", words, seed=seed)
        for t in protocol["families"]["composed_ud"]:
            # Fixed-size blocks of a UD code remain UD. Include witnesses
            # of both a prefix and a suffix overlap, before any timings.
            base = [(0, 0), (0, 1), (1, 1), (0, 0, 1)]
            pool = sorted({sum(parts, ()) for parts in product(base, repeat=t)})
            tail = (0, 0) * (t - 2)
            required = {(0, 0, 0, 0) + tail, (0, 0, 0, 0, 1) + tail,
                        (0, 1, 0, 0) + tail, (0, 0, 1, 0, 0) + tail}
            # The prefix overlap is at the beginning for t=2; for t=3
            # append the common block at the front to retain that overlap.
            if t > 2:
                required = {tail + (0, 0, 0, 0), tail + (0, 0, 0, 0, 1),
                            (0, 1, 0, 0) + tail, (0, 0, 1, 0, 0) + tail}
            rng = random.Random(4000 * seed + t)
            rest = [w for w in pool if w not in required]
            rng.shuffle(rest)
            words = required | set(rest[:min(12 + 2 * (t - 2), len(pool)) - len(required)])
            add(f"composed-t{t}-s{seed}", "composed_ud", words, seed=seed)
        for k in protocol["families"]["missing_pure"]:
            rng = random.Random(3000 * seed + k)
            words = list(product(range(2), repeat=k))
            words.remove((0,) * k)
            rng.shuffle(words)
            add(f"missing-pure-k{k}-s{seed}", "missing_pure", words[:8], seed=seed)
    raw = (json.dumps(cases, indent=2) + "\n").encode()
    (HERE / "inputs.json").write_bytes(raw)
    manifest = {
        "protocol_sha256": hashlib.sha256((HERE / "protocol.json").read_bytes()).hexdigest(),
        "generator_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "inputs_sha256": hashlib.sha256(raw).hexdigest(),
        "cases": len(cases),
        "branches": {b: sum(c["branch"] == b for c in cases) for b in ["no-pure", "cycle", "complete"]},
        "non_prefix_non_suffix": sum(not c["prefix_code"] and not c["suffix_code"] for c in cases),
        "seeds": protocol["input_seeds"],
        "duplicate_code_groups": [
            [c["id"] for c in cases if c["code"] == first["code"] and c["d"] == first["d"]]
            for i, first in enumerate(cases)
            if not any(c["code"] == first["code"] and c["d"] == first["d"] for c in cases[:i])
            and sum(c["code"] == first["code"] and c["d"] == first["d"] for c in cases) > 1
        ],
    }
    (HERE / "inputs-manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")
    print(json.dumps(manifest, indent=2))


if __name__ == "__main__":
    generate()


==> anc/benchmarks/absent_word/inputs-manifest.json <==
{
  "protocol_sha256": "e3976beb75735e78c8feae20ded42fd9b328115bccfe47329114ba4ba8e1039e",
  "generator_sha256": "e7f7756c90409d19ff312a0e2131b60d4f3e3d40c4559956e8074ee3601fcacd",
  "inputs_sha256": "33cb7e027f0e8281e91b6affe02e3f5e29c4bcd1e2a4b35f535de58c7990a33e",
  "cases": 61,
  "branches": {
    "no-pure": 6,
    "cycle": 49,
    "complete": 6
  },
  "non_prefix_non_suffix": 11,
  "seeds": [
    11,
    23,
    37,
    53,
    71
  ],
  "duplicate_code_groups": [
    [
      "prefix-k3-s11",
      "prefix-k3-s23",
      "prefix-k3-s53"
    ]
  ]
}


==> anc/benchmarks/absent_word/inputs.json <==
[
  {
    "id": "complete-singletons",
    "family": "fixtures",
    "d": 2,
    "code": [
      [
        0
      ],
      [
        1
      ]
    ],
    "seed": null,
    "k": 1,
    "L": 2,
    "codewords": 2,
    "suffix_states": 1,
    "flower_states": 1,
    "pure_cycle_length": 1,
    "complete": true,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "complete"
  },
  {
    "id": "cycle-singleton",
    "family": "fixtures",
    "d": 2,
    "code": [
      [
        0
      ]
    ],
    "seed": null,
    "k": 1,
    "L": 1,
    "codewords": 1,
    "suffix_states": 1,
    "flower_states": 1,
    "pure_cycle_length": 1,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "missing-pure-singleton",
    "family": "fixtures",
    "d": 2,
    "code": [
      [
        1
      ]
    ],
    "seed": null,
    "k": 1,
    "L": 1,
    "codewords": 1,
    "suffix_states": 1,
    "flower_states": 1,
    "pure_cycle_length": null,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "no-pure"
  },
  {
    "id": "paper-example",
    "family": "fixtures",
    "d": 2,
    "code": [
      [
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ]
    ],
    "seed": null,
    "k": 3,
    "L": 9,
    "codewords": 4,
    "suffix_states": 4,
    "flower_states": 6,
    "pure_cycle_length": 2,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "infinite-delay",
    "family": "fixtures",
    "d": 2,
    "code": [
      [
        0,
        0
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": null,
    "k": 4,
    "L": 10,
    "codewords": 3,
    "suffix_states": 6,
    "flower_states": 8,
    "pure_cycle_length": 2,
    "complete": false,
    "prefix_code": false,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "unary-complete",
    "family": "fixtures",
    "d": 1,
    "code": [
      [
        0,
        0,
        0
      ]
    ],
    "seed": null,
    "k": 3,
    "L": 3,
    "codewords": 1,
    "suffix_states": 3,
    "flower_states": 3,
    "pure_cycle_length": 3,
    "complete": true,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "complete"
  },
  {
    "id": "ternary-complete",
    "family": "fixtures",
    "d": 3,
    "code": [
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    "seed": null,
    "k": 1,
    "L": 3,
    "codewords": 3,
    "suffix_states": 1,
    "flower_states": 1,
    "pure_cycle_length": 1,
    "complete": true,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "complete"
  },
  {
    "id": "ternary-incomplete",
    "family": "fixtures",
    "d": 3,
    "code": [
      [
        0,
        0
      ],
      [
        1
      ],
      [
        2,
        0
      ]
    ],
    "seed": null,
    "k": 2,
    "L": 5,
    "codewords": 3,
    "suffix_states": 2,
    "flower_states": 3,
    "pure_cycle_length": 2,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "uniform-missing-k2",
    "family": "uniform_missing",
    "d": 2,
    "code": [
      [
        0,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": null,
    "k": 2,
    "L": 6,
    "codewords": 3,
    "suffix_states": 3,
    "flower_states": 4,
    "pure_cycle_length": 2,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "uniform-missing-k3",
    "family": "uniform_missing",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        0
      ],
      [
        1,
        1,
        1
      ]
    ],
    "seed": null,
    "k": 3,
    "L": 21,
    "codewords": 7,
    "suffix_states": 7,
    "flower_states": 15,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "uniform-missing-k4",
    "family": "uniform_missing",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1
      ],
      [
        1,
        0,
        1,
        0
      ],
      [
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": null,
    "k": 4,
    "L": 60,
    "codewords": 15,
    "suffix_states": 15,
    "flower_states": 46,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "uniform-missing-k5",
    "family": "uniform_missing",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1
      ],
      [
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        1
      ],
      [
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        0,
        1,
        1
      ],
      [
        1,
        0,
        1,
        0,
        0
      ],
      [
        1,
        0,
        1,
        0,
        1
      ],
      [
        1,
        0,
        1,
        1,
        0
      ],
      [
        1,
        0,
        1,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1,
        0
      ],
      [
        1,
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": null,
    "k": 5,
    "L": 155,
    "codewords": 31,
    "suffix_states": 31,
    "flower_states": 125,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "uniform-missing-k6",
    "family": "uniform_missing",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        1,
        0,
        1,
        0
      ],
      [
        0,
        1,
        1,
        0,
        1,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        1
      ],
      [
        1,
        0,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        0,
        0,
        1,
        1
      ],
      [
        1,
        0,
        0,
        1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1,
        0,
        1
      ],
      [
        1,
        0,
        0,
        1,
        1,
        0
      ],
      [
        1,
        0,
        0,
        1,
        1,
        1
      ],
      [
        1,
        0,
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        0,
        0,
        1
      ],
      [
        1,
        0,
        1,
        0,
        1,
        0
      ],
      [
        1,
        0,
        1,
        0,
        1,
        1
      ],
      [
        1,
        0,
        1,
        1,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1,
        0,
        1
      ],
      [
        1,
        0,
        1,
        1,
        1,
        0
      ],
      [
        1,
        0,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1,
        1
      ],
      [
        1,
        1,
        0,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        1,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1,
        1,
        0
      ],
      [
        1,
        1,
        0,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        0,
        0,
        0
      ],
      [
        1,
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0,
        1,
        0
      ],
      [
        1,
        1,
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": null,
    "k": 6,
    "L": 378,
    "codewords": 63,
    "suffix_states": 63,
    "flower_states": 316,
    "pure_cycle_length": 6,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "uniform-complete-k2",
    "family": "uniform_complete",
    "d": 2,
    "code": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": null,
    "k": 2,
    "L": 8,
    "codewords": 4,
    "suffix_states": 3,
    "flower_states": 5,
    "pure_cycle_length": 2,
    "complete": true,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "complete"
  },
  {
    "id": "uniform-complete-k3",
    "family": "uniform_complete",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        0
      ],
      [
        1,
        1,
        1
      ]
    ],
    "seed": null,
    "k": 3,
    "L": 24,
    "codewords": 8,
    "suffix_states": 7,
    "flower_states": 17,
    "pure_cycle_length": 3,
    "complete": true,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "complete"
  },
  {
    "id": "uniform-complete-k4",
    "family": "uniform_complete",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1
      ],
      [
        1,
        0,
        1,
        0
      ],
      [
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": null,
    "k": 4,
    "L": 64,
    "codewords": 16,
    "suffix_states": 15,
    "flower_states": 49,
    "pure_cycle_length": 4,
    "complete": true,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "complete"
  },
  {
    "id": "prefix-k3-s11",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": 11,
    "k": 3,
    "L": 13,
    "codewords": 5,
    "suffix_states": 6,
    "flower_states": 9,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k5-s11",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 11,
    "k": 5,
    "L": 65,
    "codewords": 15,
    "suffix_states": 23,
    "flower_states": 51,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k7-s11",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        1
      ]
    ],
    "seed": 11,
    "k": 7,
    "L": 80,
    "codewords": 15,
    "suffix_states": 34,
    "flower_states": 66,
    "pure_cycle_length": 7,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "ud-k3-s11",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        1,
        0
      ]
    ],
    "seed": 11,
    "k": 3,
    "L": 12,
    "codewords": 4,
    "suffix_states": 6,
    "flower_states": 9,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k4-s11",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 11,
    "k": 4,
    "L": 29,
    "codewords": 8,
    "suffix_states": 11,
    "flower_states": 22,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "ud-k5-s11",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        0,
        1,
        1
      ],
      [
        1,
        0,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 11,
    "k": 5,
    "L": 38,
    "codewords": 8,
    "suffix_states": 19,
    "flower_states": 31,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "composed-t2-s11",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1
      ]
    ],
    "seed": 11,
    "k": 6,
    "L": 55,
    "codewords": 12,
    "suffix_states": 18,
    "flower_states": 44,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "composed-t3-s11",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1,
        0,
        0,
        1
      ]
    ],
    "seed": 11,
    "k": 8,
    "L": 94,
    "codewords": 14,
    "suffix_states": 38,
    "flower_states": 81,
    "pure_cycle_length": 6,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "missing-pure-k5-s11",
    "family": "missing_pure",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        0,
        1
      ],
      [
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        1,
        0,
        1
      ],
      [
        1,
        0,
        1,
        1,
        0
      ]
    ],
    "seed": 11,
    "k": 5,
    "L": 40,
    "codewords": 8,
    "suffix_states": 20,
    "flower_states": 33,
    "pure_cycle_length": null,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "no-pure"
  },
  {
    "id": "prefix-k3-s23",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": 23,
    "k": 3,
    "L": 13,
    "codewords": 5,
    "suffix_states": 6,
    "flower_states": 9,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k5-s23",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 23,
    "k": 5,
    "L": 64,
    "codewords": 15,
    "suffix_states": 22,
    "flower_states": 50,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k7-s23",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": 23,
    "k": 7,
    "L": 76,
    "codewords": 15,
    "suffix_states": 36,
    "flower_states": 62,
    "pure_cycle_length": 7,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "ud-k3-s23",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        1,
        1
      ]
    ],
    "seed": 23,
    "k": 3,
    "L": 11,
    "codewords": 4,
    "suffix_states": 5,
    "flower_states": 8,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": false,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k4-s23",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 23,
    "k": 4,
    "L": 30,
    "codewords": 8,
    "suffix_states": 12,
    "flower_states": 23,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "ud-k5-s23",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 23,
    "k": 5,
    "L": 36,
    "codewords": 8,
    "suffix_states": 18,
    "flower_states": 29,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": false,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "composed-t2-s23",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 23,
    "k": 6,
    "L": 55,
    "codewords": 12,
    "suffix_states": 18,
    "flower_states": 44,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "composed-t3-s23",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0,
        0,
        1
      ]
    ],
    "seed": 23,
    "k": 8,
    "L": 93,
    "codewords": 14,
    "suffix_states": 41,
    "flower_states": 80,
    "pure_cycle_length": 6,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "missing-pure-k5-s23",
    "family": "missing_pure",
    "d": 2,
    "code": [
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1
      ],
      [
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        1
      ],
      [
        1,
        0,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        0
      ]
    ],
    "seed": 23,
    "k": 5,
    "L": 40,
    "codewords": 8,
    "suffix_states": 18,
    "flower_states": 33,
    "pure_cycle_length": null,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "no-pure"
  },
  {
    "id": "prefix-k3-s37",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": 37,
    "k": 3,
    "L": 13,
    "codewords": 5,
    "suffix_states": 5,
    "flower_states": 9,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k5-s37",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1
      ],
      [
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 37,
    "k": 5,
    "L": 65,
    "codewords": 15,
    "suffix_states": 24,
    "flower_states": 51,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k7-s37",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ]
    ],
    "seed": 37,
    "k": 7,
    "L": 72,
    "codewords": 15,
    "suffix_states": 27,
    "flower_states": 58,
    "pure_cycle_length": 7,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "ud-k3-s37",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        0,
        1
      ],
      [
        1,
        1
      ]
    ],
    "seed": 37,
    "k": 3,
    "L": 11,
    "codewords": 4,
    "suffix_states": 5,
    "flower_states": 8,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k4-s37",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 37,
    "k": 4,
    "L": 31,
    "codewords": 8,
    "suffix_states": 12,
    "flower_states": 24,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k5-s37",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        0,
        0,
        0
      ]
    ],
    "seed": 37,
    "k": 5,
    "L": 37,
    "codewords": 8,
    "suffix_states": 18,
    "flower_states": 30,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "composed-t2-s37",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 37,
    "k": 5,
    "L": 51,
    "codewords": 12,
    "suffix_states": 15,
    "flower_states": 40,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "composed-t3-s37",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 37,
    "k": 9,
    "L": 91,
    "codewords": 14,
    "suffix_states": 37,
    "flower_states": 78,
    "pure_cycle_length": 6,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "missing-pure-k5-s37",
    "family": "missing_pure",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1,
        0
      ],
      [
        1,
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        0
      ]
    ],
    "seed": 37,
    "k": 5,
    "L": 40,
    "codewords": 8,
    "suffix_states": 18,
    "flower_states": 33,
    "pure_cycle_length": null,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "no-pure"
  },
  {
    "id": "prefix-k3-s53",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": 53,
    "k": 3,
    "L": 13,
    "codewords": 5,
    "suffix_states": 6,
    "flower_states": 9,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k5-s53",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        0,
        1,
        1
      ],
      [
        1,
        0,
        1,
        0
      ],
      [
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        0
      ],
      [
        1,
        1,
        1
      ]
    ],
    "seed": 53,
    "k": 5,
    "L": 65,
    "codewords": 15,
    "suffix_states": 21,
    "flower_states": 51,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k7-s53",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1
      ]
    ],
    "seed": 53,
    "k": 7,
    "L": 79,
    "codewords": 15,
    "suffix_states": 31,
    "flower_states": 65,
    "pure_cycle_length": 7,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "ud-k3-s53",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        1
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        1,
        0
      ]
    ],
    "seed": 53,
    "k": 3,
    "L": 10,
    "codewords": 4,
    "suffix_states": 4,
    "flower_states": 7,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": false,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k4-s53",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        1,
        0
      ]
    ],
    "seed": 53,
    "k": 4,
    "L": 27,
    "codewords": 8,
    "suffix_states": 9,
    "flower_states": 20,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": false,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k5-s53",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        1,
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        0,
        1
      ]
    ],
    "seed": 53,
    "k": 5,
    "L": 36,
    "codewords": 8,
    "suffix_states": 18,
    "flower_states": 29,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": false,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "composed-t2-s53",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 53,
    "k": 6,
    "L": 53,
    "codewords": 12,
    "suffix_states": 16,
    "flower_states": 42,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "composed-t3-s53",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        0,
        1,
        1
      ],
      [
        1,
        1,
        0,
        1,
        0,
        0
      ]
    ],
    "seed": 53,
    "k": 7,
    "L": 92,
    "codewords": 14,
    "suffix_states": 35,
    "flower_states": 79,
    "pure_cycle_length": 6,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "missing-pure-k5-s53",
    "family": "missing_pure",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        1,
        1,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0,
        0
      ]
    ],
    "seed": 53,
    "k": 5,
    "L": 40,
    "codewords": 8,
    "suffix_states": 20,
    "flower_states": 33,
    "pure_cycle_length": null,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "no-pure"
  },
  {
    "id": "prefix-k3-s71",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": 71,
    "k": 3,
    "L": 13,
    "codewords": 5,
    "suffix_states": 6,
    "flower_states": 9,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k5-s71",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 71,
    "k": 5,
    "L": 65,
    "codewords": 15,
    "suffix_states": 23,
    "flower_states": 51,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k7-s71",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1
      ],
      [
        1
      ]
    ],
    "seed": 71,
    "k": 7,
    "L": 87,
    "codewords": 15,
    "suffix_states": 44,
    "flower_states": 73,
    "pure_cycle_length": 7,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "ud-k3-s71",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        1,
        0
      ],
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        0
      ]
    ],
    "seed": 71,
    "k": 3,
    "L": 12,
    "codewords": 4,
    "suffix_states": 6,
    "flower_states": 9,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k4-s71",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1
      ]
    ],
    "seed": 71,
    "k": 4,
    "L": 29,
    "codewords": 8,
    "suffix_states": 10,
    "flower_states": 22,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": false,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k5-s71",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        1,
        0,
        1
      ]
    ],
    "seed": 71,
    "k": 5,
    "L": 39,
    "codewords": 8,
    "suffix_states": 19,
    "flower_states": 32,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "composed-t2-s71",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 71,
    "k": 6,
    "L": 55,
    "codewords": 12,
    "suffix_states": 18,
    "flower_states": 44,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "composed-t3-s71",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        0,
        1,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1,
        0,
        0
      ]
    ],
    "seed": 71,
    "k": 8,
    "L": 93,
    "codewords": 14,
    "suffix_states": 36,
    "flower_states": 80,
    "pure_cycle_length": 6,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "missing-pure-k5-s71",
    "family": "missing_pure",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        1,
        0,
        0
      ]
    ],
    "seed": 71,
    "k": 5,
    "L": 40,
    "codewords": 8,
    "suffix_states": 21,
    "flower_states": 33,
    "pure_cycle_length": null,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "no-pure"
  }
]


==> anc/benchmarks/absent_word/native.c <==
/* Benchmark-only adapter for Lean 4.19.0's generated C ABI.
 *
 * The driver checks the code promise before invoking this process. The four
 * lean_box(0) arguments are the compiler's erased proof arguments, matching
 * CostFinal.c. This adapter adds no Lean axiom and is not itself verified.
 * Fin d has Nat's runtime representation; inputs are range-checked below.
 */
#include <lean/lean.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <sys/resource.h>
#include <time.h>

void lean_initialize(void);
lean_object *initialize_Proof_CostFinal(uint8_t, lean_object *);
lean_object *l_Proof_CostFinal_solveW(lean_object *, lean_object *,
                                    lean_object *, lean_object *,
                                    lean_object *, lean_object *);

static uint64_t monotonic_ns(void) {
    struct timespec value;
    if (clock_gettime(CLOCK_MONOTONIC, &value)) exit(4);
    return (uint64_t)value.tv_sec * 1000000000ULL + value.tv_nsec;
}

static uint64_t peak_bytes(void) {
    struct rusage value;
    if (getrusage(RUSAGE_SELF, &value)) exit(4);
#ifdef __APPLE__
    return (uint64_t)value.ru_maxrss;
#else
    return (uint64_t)value.ru_maxrss * 1024ULL;
#endif
}

static lean_object *cons(lean_object *head, lean_object *tail) {
    lean_object *node = lean_alloc_ctor(1, 2, 0);
    lean_ctor_set(node, 0, head);
    lean_ctor_set(node, 1, tail);
    return node;
}

static void print_nat(lean_object *value) {
    /* Decimal conversion is outside the timed region. Keep arbitrary precision. */
    size_t capacity = 32, used = 0;
    char *digits = malloc(capacity);
    if (!digits) exit(4);
    lean_inc(value);
    do {
        lean_object *digit = lean_nat_mod(value, lean_unsigned_to_nat(10));
        lean_object *next = lean_nat_div(value, lean_unsigned_to_nat(10));
        if (used == capacity) {
            capacity *= 2;
            char *grown = realloc(digits, capacity);
            if (!grown) exit(4);
            digits = grown;
        }
        digits[used++] = '0' + lean_uint32_of_nat(digit);
        lean_dec(digit);
        lean_dec(value);
        value = next;
    } while (!lean_nat_dec_eq(value, lean_unsigned_to_nat(0)));
    lean_dec(value);
    while (used) putchar(digits[--used]);
    free(digits);
}

int main(void) {
    lean_initialize();
    lean_object *init = initialize_Proof_CostFinal(1, lean_io_mk_world());
    if (lean_io_result_is_error(init)) {
        lean_io_result_show_error(init);
        return 2;
    }
    lean_dec_ref(init);
    lean_io_mark_end_initialization();

    unsigned d, count;
    if (scanf("%u %u", &d, &count) != 2 || !d || !count || count > 100000) return 3;
    lean_object **words = calloc(count, sizeof(*words));
    if (!words) return 4;
    for (unsigned i = 0; i < count; ++i) {
        unsigned length;
        if (scanf("%u", &length) != 1 || !length || length > 100000) return 3;
        unsigned *symbols = calloc(length, sizeof(*symbols));
        if (!symbols) return 4;
        for (unsigned j = 0; j < length; ++j)
            if (scanf("%u", &symbols[j]) != 1 || symbols[j] >= d) return 3;
        lean_object *word = lean_box(0);
        for (unsigned j = length; j > 0; --j)
            word = cons(lean_unsigned_to_nat(symbols[j - 1]), word);
        words[i] = word;
        free(symbols);
    }
    lean_object *code = lean_box(0);
    for (unsigned i = count; i > 0; --i) code = cons(words[i - 1], code);
    free(words);
    uint64_t before = peak_bytes();
    uint64_t start = monotonic_ns();
    lean_object *result = l_Proof_CostFinal_solveW(
        lean_unsigned_to_nat(d), code,
        lean_box(0), lean_box(0), lean_box(0), lean_box(0));
    uint64_t elapsed = monotonic_ns() - start;
    uint64_t peak = peak_bytes();
    lean_object *value = lean_ctor_get(result, 0);
    lean_object *charge = lean_ctor_get(result, 1);
    printf("{\"elapsed_ns\":%llu,\"peak_rss_bytes\":%llu,"
           "\"initial_peak_rss_bytes\":%llu,\"charged_work\":\"",
           (unsigned long long)elapsed, (unsigned long long)peak,
           (unsigned long long)before);
    print_nat(charge);
    printf("\",\"word\":");
    if (lean_obj_tag(value) == 0) {
        printf("null");
    } else {
        lean_object *word = lean_ctor_get(value, 0);
        printf("[");
        int first = 1;
        while (lean_obj_tag(word) != 0) {
            printf("%s%u", first ? "" : ",",
                   lean_uint32_of_nat(lean_ctor_get(word, 0)));
            first = 0;
            word = lean_ctor_get(word, 1);
        }
        printf("]");
    }
    printf("}\n");
    lean_dec(result);
    return 0;
}


==> anc/benchmarks/absent_word/paper_table.py <==
#!/usr/bin/env python3
"""Generate the manuscript's paired, branch-stratified table from raw-run summaries."""
import hashlib
import json
from pathlib import Path
import statistics

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
RUN = HERE / "results/pilot-v1"


def main():
    summary = json.loads((RUN / "summary.json").read_text())
    rows = summary["per_instance"]
    labels = {"complete": "Complete", "cycle": "Matrix", "no-pure": "Pure-letter shortcut"}
    methods = {"lean": "Lean", "km": "KM", "bfs": "Exact BFS"}
    table = [
        r"\begin{table}[ht]",
        r"\centering\small",
        r"\begin{tabular}{llrrr}",
        r"\toprule",
        r"Branch (paired inputs) & Method & Time (ms) & Peak RSS (MiB) & $|w|/U(C)$\\",
        r"\midrule",
    ]
    data = []
    for j, branch in enumerate(["complete", "cycle", "no-pure"]):
        ids = [r["id"] for r in rows if r["method"] == "lean" and r["branch"] == branch
               and r["retained_in_aggregate"]]
        common = [name for name in ids if all(
            next(r for r in rows if r["id"] == name and r["method"] == method)["successful_runs"] == 5
            for method in methods)]
        if j:
            table.append(r"\midrule")
        for i, (method, label) in enumerate(methods.items()):
            selected = [r for r in rows if r["id"] in common and r["method"] == method]
            ratios = [r["length_ratio_to_optimum"] for r in selected
                      if r["length_ratio_to_optimum"] is not None]
            elapsed = statistics.median(r["elapsed_ns_median"] / 1e6 for r in selected)
            memory = statistics.median(r["peak_rss_bytes_median"] / 2**20 for r in selected)
            ratio = statistics.median(ratios) if ratios else None
            data.append({"branch": branch, "method": method, "paired_ids": common,
                         "unique_cases": len(ids), "time_ms": elapsed, "peak_mib": memory,
                         "length_ratio": ratio})
            left = f"{labels[branch]} ({len(common)}/{len(ids)})" if i == 0 else ""
            formatted_ratio = f"{ratio:.3g}" if ratio is not None else "--"
            table.append(f"{left} & {label} & {elapsed:.3g} & {memory:.3g} & {formatted_ratio}" + r"\\")
    table += [
        r"\bottomrule",
        r"\end{tabular}",
        r"\caption{Measured construction time, process memory, and returned length.",
        r"Each branch uses the same inputs for all three methods: one copy of each",
        r"distinct dictionary on which every method completed all five runs.",
        r"The paired-input column shows included/available counts.",
        r"Time and memory are medians of per-input medians; length ratios are",
        r"medians relative to the exact BFS optimum. Complete inputs have no",
        r"length ratio. Five timed-out matrix inputs are excluded from the",
        r"numeric summaries and retained in the available count.}",
        r"\label{tab:pilot}",
        r"\end{table}",
    ]
    body = "\n".join(table)
    tex_path = ROOT / "paper/code-bounds-proof.tex"
    tex = tex_path.read_text()
    start, rest = tex.split("% BEGIN PILOT TABLE", 1)
    _, end = rest.split("% END PILOT TABLE", 1)
    tex_path.write_text(start + "% BEGIN PILOT TABLE\n" + body + "\n% END PILOT TABLE" + end)
    artifact = {
        "source_summary_sha256": hashlib.sha256((RUN / "summary.json").read_bytes()).hexdigest(),
        "generator_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "latex_sha256": hashlib.sha256(body.encode()).hexdigest(),
        "rows": data,
    }
    (RUN / "paper-table.json").write_text(json.dumps(artifact, indent=2) + "\n")
    print(json.dumps(data, indent=2))


if __name__ == "__main__":
    main()


==> anc/benchmarks/absent_word/protocol.json <==
{
  "protocol_id": "absent-word-pilot-v1",
  "frozen_before_measurement": true,
  "question": "What runtime, process peak memory, and witness length does the compiled instrumented Lean construction achieve on explicitly listed uniquely decipherable codes, compared with same-task reference implementations?",
  "methods": ["lean", "km", "bfs"],
  "input_seeds": [11, 23, 37, 53, 71],
  "order_seed": 20260924,
  "repeats": 5,
  "warmup_repeats": 1,
  "timeout_seconds": 10,
  "timeout_scope": "Whole child process, including initialization and parsing; a timeout does not measure construction time.",
  "bfs_state_limit": 250000,
  "families": {
    "fixtures": ["complete-singletons", "cycle-singleton", "missing-pure-singleton", "paper-example", "infinite-delay", "unary-complete", "ternary-complete", "ternary-incomplete"],
    "uniform_missing": [2, 3, 4, 5, 6],
    "uniform_complete": [2, 3, 4],
    "random_prefix": [3, 5, 7],
    "random_ud": [3, 4, 5],
    "composed_ud": [2, 3],
    "missing_pure": [5]
  },
  "input_contract": "A nonempty list of distinct nonempty words over an explicit alphabet {0,...,d-1}; unique decipherability checked by Sardinas-Patterson outside the timed window.",
  "timing": "One fresh process per case/method/repetition. Monotonic time starts after parsing and runtime initialization and includes construction of all algorithm-specific automata and matrices. Compilation, validation, serialization and witness checking are excluded. End-to-end subprocess time is also recorded.",
  "memory": "RUSAGE_SELF process peak RSS in bytes, including runtime initialization and input; also record peak RSS immediately before construction. These are process measurements, not a live-allocation profile.",
  "correctness": "Check every output independently in the literal flower automaton. Check complete outputs by exact Kraft equality under the independently checked code promise. Check the Lean length bound. Exact BFS supplies optimum length only when it completes.",
  "reporting": "Retain raw records, words, failures, timeouts and exclusions. Report per-instance medians and min/max across five runs, then family summaries without pooling away branches. A timeout is censored, never replaced by the cutoff as a measured runtime.",
  "confounds": "Lean is compiled native code with work accounting; baselines are new Python reference implementations, not author-supplied optimized software. KM means the general strongly connected UFA construction of Lemmas 11--17, not its flower-specific improvements. Timing differences cannot isolate algorithmic superiority. No claim that the benchmark harness or baselines are formally verified.",
  "leakage": "Synthetic inputs are generated before timing with fixed seeds; no learned model, training data, tuning split or corpus overlap. Named examples are disclosed and separated from generated families. No input is removed based on runtime or witness quality.",
  "sampling_limits": "Random UD codes are sampled greedily subject to validity, not uniformly over codes. Coverage is mostly binary and small; other alphabets are fixtures. Disclose duplicate dictionaries, use one representative per identical (alphabet, dictionary) for aggregate summaries, and retain every raw run. Timing min/max is observed spread, not a confidence interval.",
  "acceptance": "At least one successful case from each solver branch, independent witness checks, deterministic outputs across successful repetitions, retained failure artifacts, and independent review before empirical claims enter the manuscript."
}


==> anc/benchmarks/absent_word/results/pilot-v1/REPORT.md <==
# Absent-word construction pilot

## Material Passport

- Origin Skill: academic-research-suite / experiment-agent
- Origin Mode: run + descriptive validation
- Verification Status: ANALYZED (output checks; timings are machine-dependent)
- Version Label: pilot-v1

Measured 915 timed runs on 61 listed cases (59 distinct dictionaries). Status counts: {'ok': 890, 'timeout': 25}.
Each method received the same explicit dictionary and alphabet. Lean is the unchanged compiled CostFinal.solveW, including work accounting. KM is a Python implementation of the general UFA construction in Lemmas 11--17, with exact rational elimination and a Kraft completeness check. BFS is exact subset search.

| Family | Method | Completed / unique cases | Construction ms | Peak RSS MiB | Length / optimum |
|---|---|---:|---:|---:|---:|
| fixtures / complete | lean | 3/3 | 0.071 | 49.6 | -- |
| fixtures / complete | km | 3/3 | 0.00508 | 15.2 | -- |
| fixtures / complete | bfs | 3/3 | 0.0141 | 15.2 | -- |
| fixtures / cycle | lean | 4/4 | 1.1 | 49.6 | 2.27 |
| fixtures / cycle | km | 4/4 | 0.19 | 15.2 | 1.83 |
| fixtures / cycle | bfs | 4/4 | 0.0244 | 15.2 | 1 |
| fixtures / no-pure | lean | 1/1 | 0.005 | 49.5 | 1 |
| fixtures / no-pure | km | 1/1 | 0.0865 | 15.2 | 1 |
| fixtures / no-pure | bfs | 1/1 | 0.0125 | 15.3 | 1 |
| uniform_missing / cycle | lean | 4/5 | 91.3 | 49.6 | 1.17 |
| uniform_missing / cycle | km | 5/5 | 0.545 | 15.3 | 1 |
| uniform_missing / cycle | bfs | 5/5 | 0.117 | 15.3 | 1 |
| uniform_complete / complete | lean | 3/3 | 8.94 | 49.6 | -- |
| uniform_complete / complete | km | 3/3 | 0.00562 | 15.2 | -- |
| uniform_complete / complete | bfs | 3/3 | 0.024 | 15.2 | -- |
| random_prefix / cycle | lean | 12/13 | 1.12e+03 | 49.6 | 2.64 |
| random_prefix / cycle | km | 13/13 | 1.13 | 15.3 | 3.07 |
| random_prefix / cycle | bfs | 13/13 | 0.15 | 15.2 | 1 |
| random_ud / cycle | lean | 15/15 | 70.5 | 49.6 | 2.5 |
| random_ud / cycle | km | 15/15 | 0.372 | 15.3 | 2.2 |
| random_ud / cycle | bfs | 15/15 | 0.063 | 15.2 | 1 |
| composed_ud / cycle | lean | 7/10 | 492 | 49.6 | 4.6 |
| composed_ud / cycle | km | 10/10 | 1.13 | 15.4 | 7.2 |
| composed_ud / cycle | bfs | 10/10 | 0.1 | 15.2 | 1 |
| missing_pure / no-pure | lean | 5/5 | 0.025 | 49.5 | 1.5 |
| missing_pure / no-pure | km | 5/5 | 0.387 | 15.2 | 2.2 |
| missing_pure / no-pure | bfs | 5/5 | 0.09 | 15.2 | 1 |

Each row reports the median of per-instance medians over five timed repetitions, using one representative of each identical dictionary. Cases with any unsuccessful repetition are excluded from that row's numeric summary but remain in its denominator and in the raw records. Length ratios use only instances with an exact BFS answer; complete cases have no ratio. Process RSS includes runtime initialization. Per-instance ranges, startup-inclusive time, and initial RSS are in per-instance.csv.

Interpretation is limited to these implementations and inputs. Native Lean and Python have different runtime and representation costs, and Lean computes its work counter. These measurements cannot isolate algorithmic complexity or optimized implementation quality, and the inputs do not represent all codes.

Reproduce from the repository root:

~~~sh
python3 benchmarks/absent_word/build_native.py
python3 benchmarks/absent_word/generate.py
python3 benchmarks/absent_word/test_correctness.py
python3 benchmarks/absent_word/run.py --run-id reproduction
python3 benchmarks/absent_word/summarize.py reproduction
~~~

The full environment, code/input hashes and fixed job order are in environment.json. raw.jsonl retains every timed output; warmup.jsonl retains excluded warmups; failures.json retains unsuccessful timed runs. The exact reproduction verdict concerns words and charges; wall-clock time may vary.

Analysis revision reporting-v2 checks frozen input identity, includes warmup correctness, and separates solver branches. These issues were identified in independent review before result analysis. The original measured source snapshot is retained, and no timed solver, corpus or raw measurement was changed.


==> anc/benchmarks/absent_word/results/pilot-v1/benchmarks/absent_word/algorithms.py <==
"""Same-task reference algorithms. These implementations are not Lean proofs.

KM follows Lemmas 11--17 of Kiefer and Mascle, SIAM J. Discrete Math. 35(2),
DOI 10.1137/19M1250893. On explicit UD code input, exact Kraft equality
supplies its preliminary completeness decision. Arithmetic is exact.
"""

from collections import deque
from fractions import Fraction
from itertools import combinations_with_replacement


def unique_decipherable(code):
    """Sardinas--Patterson: explore all nonempty residual suffixes."""
    words = set(map(tuple, code))
    if not words or () in words or len(words) != len(code):
        return False
    residuals = {v[len(u):] for u in words for v in words
                 if u != v and v[:len(u)] == u}
    seen = set()
    todo = deque(sorted(residuals))
    while todo:
        suffix = todo.popleft()
        if not suffix:
            return False
        if suffix in seen:
            continue
        seen.add(suffix)
        for word in words:
            if word[:len(suffix)] == suffix:
                todo.append(word[len(suffix):])
            if suffix[:len(word)] == word:
                todo.append(suffix[len(word):])
    return True


def validate_input(case):
    d, code = case["d"], case["code"]
    if not isinstance(d, int) or isinstance(d, bool) or d < 1:
        raise ValueError("alphabet size must be positive")
    if not code or any(not word for word in code):
        raise ValueError("code and codewords must be nonempty")
    if any(type(a) is not int or not 0 <= a < d for word in code for a in word):
        raise ValueError("symbol outside explicit alphabet")
    if not unique_decipherable(code):
        raise ValueError("not a list of distinct uniquely decipherable words")


def kraft_complete(code, d):
    k = max(map(len, code))
    return sum(d ** (k - len(c)) for c in code) == d ** k


def suffix_automaton(code, d):
    """The proper-suffix state representation used by the Lean program."""
    states = sorted({()} | {tuple(c[i:]) for c in code for i in range(1, len(c))})
    index = {s: i for i, s in enumerate(states)}
    trans = [[0] * len(states) for _ in range(d)]
    for c in code:
        trans[c[0]][index[()]] |= 1 << index[tuple(c[1:])]
    for s in states:
        if s:
            trans[s[0]][index[s]] = 1 << index[s[1:]]
    return trans


def bits(mask):
    while mask:
        low = mask & -mask
        yield low.bit_length() - 1
        mask ^= low


def step(trans, subset, a):
    out = 0
    for p in bits(subset):
        out |= trans[a][p]
    return out


def run_word(trans, subset, word):
    for a in word:
        subset = step(trans, subset, a)
    return subset


def literal_flower_kills(code, d, word):
    """Independent checker: retain every petal's internal vertices."""
    n = 1 + sum(len(c) - 1 for c in code)
    edges = [[] for _ in range(d)]
    next_state = 1
    for c in code:
        path = [0] + list(range(next_state, next_state + len(c) - 1)) + [0]
        next_state += len(c) - 1
        for i, a in enumerate(c):
            edges[a].append((path[i], path[i + 1]))
    active = set(range(n))
    for a in word:
        active = {q for p, q in edges[a] if p in active}
    return not active


class StateLimit(RuntimeError):
    pass


def bfs(code, d, state_limit=250000):
    """Breadth-first subset search, all states initial; empty set is target."""
    trans = suffix_automaton(code, d)
    initial = (1 << len(trans[0])) - 1
    parent = {initial: None}
    queue = deque([initial])
    while queue:
        current = queue.popleft()
        for a in range(d):
            nxt = step(trans, current, a)
            if nxt in parent:
                continue
            parent[nxt] = (current, a)
            if not nxt:
                word = []
                while parent[nxt] is not None:
                    nxt, symbol = parent[nxt]
                    word.append(symbol)
                return list(reversed(word)), {"subsets": len(parent)}
            if len(parent) > state_limit:
                raise StateLimit(f"subset limit {state_limit} exceeded")
            queue.append(nxt)
    return None, {"subsets": len(parent)}


def transpose(trans):
    n = len(trans[0])
    result = [[0] * n for _ in trans]
    for a, rows in enumerate(trans):
        for p, row in enumerate(rows):
            for q in bits(row):
                result[a][q] |= 1 << p
    return result


class PairGraph:
    """Lemma 11: singleton/two-state subsets and short reachability witnesses."""
    def __init__(self, trans):
        self.trans = trans
        self.n = len(trans[0])
        self.edges = {}
        self.parents = {}
        self.coreachable = [set() for _ in range(self.n)]
        reached = {(q, q) for q in range(self.n)}
        queue = deque(sorted(reached))
        while queue:
            pair = queue.popleft()
            for nxt, _ in self.successors(pair):
                if nxt not in reached:
                    reached.add(nxt)
                    queue.append(nxt)
        for p, q in reached:
            if p != q:
                self.coreachable[p].add(q)
                self.coreachable[q].add(p)

    def successors(self, pair):
        if pair not in self.edges:
            p, q = pair
            self.edges[pair] = [
                (target, a) for a in range(len(self.trans))
                for target in combinations_with_replacement(
                    list(bits(self.trans[a][p] | self.trans[a][q])), 2)
            ]
        return self.edges[pair]

    def witness(self, q, other):
        if q not in self.parents:
            parents = {(q, q): None}
            queue = deque([(q, q)])
            while queue:
                pair = queue.popleft()
                for nxt, a in self.successors(pair):
                    if nxt not in parents:
                        parents[nxt] = (pair, a)
                        queue.append(nxt)
            self.parents[q] = parents
        pair = tuple(sorted((q, other)))
        parents = self.parents[q]
        assert pair in parents, "Lemma 11 witness missing"
        word = []
        while parents[pair] is not None:
            pair, a = parents[pair]
            word.append(a)
        return tuple(reversed(word))


def separating_word(trans):
    """Lemmas 12 and 13: no coreachable pair survives the output."""
    graph = PairGraph(trans)
    n = graph.n
    local = {}

    def local_word(q):
        if q not in local:
            word = ()
            for _ in range(n):
                others = [p for p in sorted(graph.coreachable[q])
                          if run_word(trans, 1 << p, word)]
                if not others:
                    local[q] = word
                    break
                before = run_word(trans, 1 << q, word).bit_count()
                word = graph.witness(q, others[0]) + word
                assert run_word(trans, 1 << q, word).bit_count() > before
            else:
                raise AssertionError("Lemma 12 did not terminate")
        return local[q]

    word = ()
    for _ in range(n + 1):
        images = [run_word(trans, 1 << p, word) for p in range(n)]
        pair = next(((p, q) for p in range(n) for q in sorted(graph.coreachable[p])
                     if p < q and images[p] and images[q]), None)
        if pair is None:
            return word
        q = next(bits(images[pair[0]]))
        addition = local_word(q)
        assert addition, "Lemma 13 made no progress"
        word += addition
    raise AssertionError("Lemma 13 did not terminate")


def row_step(trans, row, a):
    result = [0] * len(row)
    for p, count in enumerate(row):
        if count:
            for q in bits(trans[a][p]):
                result[q] += count
    return tuple(result)


def linear_killer(trans, start, target):
    """Lemma 16 with exact rational elimination, never floating rank tests."""
    n = len(trans[0])
    basis = {}
    queue = deque()

    def add(row, word):
        vector = [Fraction(x) for x in row] + [Fraction(1)]
        for pivot in sorted(basis):
            coefficient = vector[pivot]
            if coefficient:
                vector = [x - coefficient * y for x, y in zip(vector, basis[pivot])]
        pivot = next((i for i, x in enumerate(vector) if x), None)
        if pivot is not None:
            scale = vector[pivot]
            basis[pivot] = [x / scale for x in vector]
            queue.append((row, word))

    initial = tuple(int(bool(start & (1 << p))) for p in range(n))
    add(initial, ())
    while queue:
        row, word = queue.popleft()
        value = sum(row[p] for p in bits(target))
        assert value <= 1, "Lemma 16 binary scalar invariant failed"
        if value == 0:
            assert len(word) <= n
            return word, len(basis)
        for a in range(len(trans)):
            add(row_step(trans, row, a), word + (a,))
    raise AssertionError("no separating vector on incomplete code")


def km(code, d):
    """Kiefer--Mascle, Lemma 17, specialized to an explicit UD code."""
    if kraft_complete(code, d):
        return None, {"complete_by_kraft": True}
    trans = suffix_automaton(code, d)
    n = len(trans[0])
    all_states = (1 << n) - 1
    z = separating_word(trans)
    y = tuple(reversed(separating_word(transpose(trans))))
    reached_y = run_word(trans, all_states, y)
    survive_z = sum(1 << q for q in range(n) if run_word(trans, 1 << q, z))
    generators = list(bits(reached_y & survive_z))
    target = run_word(transpose(trans), sum(1 << q for q in generators), reversed(y))
    images = {q: run_word(trans, 1 << q, z) for q in generators}
    killers = {q: linear_killer(trans, images[q], target)[0] for q in generators}
    yz = y + z
    word = yz
    current = run_word(trans, all_states, word)
    rounds = 0
    while current:
        active = [q for q in generators if images[q] & current]
        assert all(images[q] & current == images[q] for q in active)
        q = active[0]
        addition = killers[q] + yz
        nxt = run_word(trans, current, addition)
        assert sum(bool(images[p] & nxt) for p in generators) < len(active)
        current = nxt
        word += addition
        rounds += 1
        assert rounds <= len(generators)
    return list(word), {"states": n, "y_length": len(y), "z_length": len(z),
                        "generators": len(generators), "rounds": rounds}


==> anc/benchmarks/absent_word/results/pilot-v1/benchmarks/absent_word/build/manifest.json <==
{
  "build_command": [
    "lake",
    "build",
    "+Proof.CostFinal:dynlib"
  ],
  "link_command": [
    "cc",
    "-O3",
    "-I/Users/sam/.elan/toolchains/leanprover--lean4---v4.19.0/include",
    "-L/Users/sam/.elan/toolchains/leanprover--lean4---v4.19.0/lib/lean",
    "-o",
    "/Users/sam/code/proof-1/benchmarks/absent_word/build/lean_solver",
    "/Users/sam/code/proof-1/benchmarks/absent_word/native.c",
    "@/Users/sam/code/proof-1/benchmarks/absent_word/build/objects.rsp",
    "-lLake_shared",
    "-lleanshared",
    "-lc++",
    "-Wl,-rpath,/Users/sam/.elan/toolchains/leanprover--lean4---v4.19.0/lib/lean"
  ],
  "lean_version": "Lean (version 4.19.0, arm64-apple-darwin23.6.0, commit 6caaee842e94, Release)",
  "compiler_version": "Apple clang version 17.0.0 (clang-1700.0.13.5)",
  "proof_source_sha256": "6899168d333d8ae79dc8e8853e1436239d3fa53c8b12da672f701b63e8dbfee6",
  "adapter_sha256": "395c04beea6541bd81651772bbcb486d4f969961644af6bff9b56dc9c2f81a0c",
  "executable_sha256": "7d170136598f64cf448c544984201ea8c15fb62028efd4ebe2e5227fb42fcbf3",
  "native_module_count": 1115,
  "generated_modules": {
    "proof/.lake/build/ir/Proof/CostFinal.c": {
      "c_sha256": "190ef00eebda01cb6ca30f6018e8dbb6a8f05672d1db06d43b96a66edade0ef6",
      "object_sha256": "a94fc4ad05e05d9883f4364ebcd9e1b94f7196b9f3d9987803d033bc1d0316c9"
    },
    "proof/.lake/build/ir/Proof/FlowerAutomaton.c": {
      "c_sha256": "174399b9befb96aa398dece5deb4c2b18ef9cb1167cdfa54b6c5fbeaba207f73",
      "object_sha256": "58c87c57212a60497a9d6b389df7ca80b53fbb77f7c461b6634c2171923d10dd"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/TakeDrop.c": {
      "c_sha256": "506f65a392381266fbd5da19aa954c11ce2f1dccf5450ff6cc9d878db3788806",
      "object_sha256": "11e0c10233a11d7680a367714ed7660212169ed8132ca6e503fa6b9c71bde6bd"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Common.c": {
      "c_sha256": "aa38b79446d8c40f26f5a2d71492bc72573c4b9d09a18475f669776f86307c3f",
      "object_sha256": "c623f8ffa65529a6432192144511155e967504677cbc6fbbb876e8731cbe8670"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/WhatsNew.c": {
      "c_sha256": "cc43f534b30bd55e130cd06736f27cef90feed09b356b681cc714634a462cf81",
      "object_sha256": "b1bac85006429fa6db60f05a22b605e9ff34a786cdc104cf0706a238d64477c8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Init.c": {
      "c_sha256": "54d231a9ecd495914ca8614a9979441a4ca1fcc15d4cef2a670e0c85cf2b7f51",
      "object_sha256": "cedcdefb3c02f73916215254fb094a1b478ffef7d163ccfdaa1fee3ec242a6db"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/Style.c": {
      "c_sha256": "645eca902fdd260104754cb47ecebbf4b4320038be54f07386bca31b9e8349d9",
      "object_sha256": "b5889d1f12b07bc4884dddbb3183c2aef679a711cdc331dd4333a392ad7b70af"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/DeclarationNames.c": {
      "c_sha256": "9cf6e376b20e14a5ce443fd6ef15234a8fab3dd2c3f06c227b3c42a2a5cb3837",
      "object_sha256": "23a440d8ea2cb067e134f260ac47cdf2e5a465345aabbf0a149e365b9c3e9cd0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/Header.c": {
      "c_sha256": "204d0668273244544d1fc6ac2222f5d85e545aea691e90f060ba01b5e3313f90",
      "object_sha256": "1ae7b0be66fcb7205ff1bd447c54c1c14b8cac224b22b8d50b719a642604bf2c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/DirectoryDependency.c": {
      "c_sha256": "09522299108c62b901c951430fd56eeb21ee64d7ca8a8526250c78f1c2bebf42",
      "object_sha256": "c7ea7b4f201e157c55f10817ee31a0afa14073d145e7612fb94add57f26fc3b4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/UnusedTactic.c": {
      "c_sha256": "f0c3433dfacb99aad3d48fbf59eca84d7437cb9cb2075bfd844beca2fcb51a3e",
      "object_sha256": "e65bd84708fcc9a2369c737c11b163f207c2596921ef2108123e8b8a3e6878d7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/UnusedTacticExtension.c": {
      "c_sha256": "757169d415fe54a404bec711a25294cbc71192b5dd67e93cb3f15276571cdae0",
      "object_sha256": "022f019f7a3f236519210de6eaa1e367dff7f4ee092c161cfa8d1fa907a62ee6"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Unreachable.c": {
      "c_sha256": "d36b68435c0ec099e4fa0e8087cdb404a4bb4fefe70d71903d86c13ed86325cd",
      "object_sha256": "cd6f3cab8a25e9c9613a31b02e97749ba201e3eb3600087963aca6809707bdfc"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/OldObtain.c": {
      "c_sha256": "93139872144017a16d90c007db628c0be9e3c2f46b8be6ac3d8c4a21a4b65620",
      "object_sha256": "27f0d40f92231b9220b2a90a3aed6600318d19c617b238658be3d098d90d74be"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/Multigoal.c": {
      "c_sha256": "e0ec04dd69bb7b5418a35aba5165fe49b4ed133b36aa67f0d3e877085704e9f6",
      "object_sha256": "a871d55a4e575b60f2a7ac7759435fa367747b2c6b113d177b0743c77c7f3c09"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/Lint.c": {
      "c_sha256": "80a0009991dba20c92be6be071d19dc9524866b573f99a9a80cc62c8fb1d5158",
      "object_sha256": "64eedace9a19521425875dd6a417b1fbfea906d3b4b783afbd9e8f0e99da8c40"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Lint.c": {
      "c_sha256": "bc520365a8f2c2cf8a756d577e23f0087f49d21fa62ec5d3b2d539e7365e2ae2",
      "object_sha256": "baeba3e5ec4e4c2ff03f3d5ce0ba1d134a1bdd883cc226a8fd2aaa5fd9cc2ded"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Lint/Frontend.c": {
      "c_sha256": "229cc1a9fe19c948483c20640ccf6150d1210f1865864d047d9f164e51eccda3",
      "object_sha256": "7079e1b94972798aed2ba21e00e9bef60816d1972f7a6042c376fad93fca6f5d"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/OpenPrivate.c": {
      "c_sha256": "15677de04f1fbee0e3704ddc2ce3e9d82aa182364ee10e9e750381963b791934",
      "object_sha256": "b5966034494a34c8b79f4abfc0f84c727547fd8e36cd94455babf988aec21646"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Lint/Basic.c": {
      "c_sha256": "514fcc55ad23dfbf6983e58dede901e3dc347438bdb4a092f7fb75411ed8d648",
      "object_sha256": "a72df28f5b1b38da4ef74dace7ea9ce41d92cf5cc7c59e3dd121eb546bbd7139"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Lint/TypeClass.c": {
      "c_sha256": "cd79663069570f0c01055990160c2dc3bb2b5c1bd679cd11f2de9e86fc9aa2f7",
      "object_sha256": "8a5f14f8802e37cee6a844f31166e6519458f02d8ce754ec12ee2546e2bdecec"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Lint/Simp.c": {
      "c_sha256": "039632770ecbd2e5f32f35254bd27b33e4b0a3f116168298804a30e73289189e",
      "object_sha256": "22e854fd62c84194c94b4f633a9ea7dda3570d5674f4ba0b5aaa8a9390efaf35"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Util/LibraryNote.c": {
      "c_sha256": "0545c098f9c1940d32699a1029b0100f3a20372070d2653a4c631213548cf539",
      "object_sha256": "39358ba1ef00de47a3595a0f503d7e5819da236d09ae790dda5f53fe8972fe0a"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Lint/Misc.c": {
      "c_sha256": "949b8d7635df41182f2ec7a78e0052e45ad534e8384e442acb38322e27514301",
      "object_sha256": "8e7e62f6118677f8465a9c09fd15edd632d04cd6d3f999e778e7bd208297f38c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/FlexibleLinter.c": {
      "c_sha256": "d3456f47ffb37479dee8ffcf8db1f7917611b4e4c646af29b33c712f51d602d3",
      "object_sha256": "26440240e16ff3fd11a8eeefda5e63575bd968f591657ce435e8bb90e26a6db2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/HashCommandLinter.c": {
      "c_sha256": "881b43a6b98c2b2738cb64b431fa54c2bb93ad3cd721164a521ff068eb389469",
      "object_sha256": "738354d490909f26e87effb8d58f1514b7536e834b7c63ada238e29057994db5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/GlobalAttributeIn.c": {
      "c_sha256": "5e230c90df9b2137a1279f552f9216f3a3c228e740da18095a874e6472d53664",
      "object_sha256": "9bfcea5b7756b076344cf635d50d9926c96e2ba2ac475a2e1abe6de3d5add8fe"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/DocString.c": {
      "c_sha256": "63e9c27c2e3b0f924994a0d94eb4f4ebd19b9db87b4091db547b7e6791d5ed5e",
      "object_sha256": "72c4c6bc6852808cc7dc63ac77db25edb3b37819f1e8077b726348c922ea1aac"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/DocPrime.c": {
      "c_sha256": "78e40d1d1eb5d85dda05dc493db74e68bbcab719b40c9819a16490ad030f625e",
      "object_sha256": "65d4e9a6b1c24800dba9e3be3c0bec9f374385eaf73337a9d2456902f4e0eb84"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/DeprecatedSyntaxLinter.c": {
      "c_sha256": "f930eaad0a4be50e677e1d1253fdc75f78445ae060f0c55610c1747b87f9d6b9",
      "object_sha256": "99ed138f7fcd2aaf5024574048d4694607c3087550042775975c6e2366c89c5f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/TransImports.c": {
      "c_sha256": "8511dfb00abc94dcb3ae868d1942936154243df6cd7d66c5d571e94e87fb55c3",
      "object_sha256": "50b24707978641ffeb2badfde6dfd79396fb8c5f6cff72efde0a8de37543a743"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/CountHeartbeats.c": {
      "c_sha256": "5782cfdc9bc6a0cfe6f53f2815c358119403a6625c4362d5286adabb34aafddd",
      "object_sha256": "5f13fb2fac2dd3e7df1723f7cafa567f76bd547a652115bb2ab1de021cf05d6b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/AssertExists.c": {
      "c_sha256": "056115c2b3324701d15acf0292402b5cc95de9e8250cda51bb56845da67548bb",
      "object_sha256": "139733e837b70db4916a84823993f6b6d5881a2e18315239975f66b11e98c661"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/AssertExistsExt.c": {
      "c_sha256": "cea684a1c6b9433ee1eff690b06f695dee03d2c20fea68b736f9c4a49df0070c",
      "object_sha256": "e20f84db0f35d3028e1cca1559ee84b338cf87ee8b950fbaa3ea45d91f98a5af"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/WLOG.c": {
      "c_sha256": "ea2bbd52138df0e0ff7c92818147b9040ce2b55be7645ab388a65359e2017fc8",
      "object_sha256": "f4eb49e5b09f9100fc05444095e817ba55c8ccd434debae858a3d76b8a0003e4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Core.c": {
      "c_sha256": "121c1884b2712f66db9ecb4faa2b944330fc0c3938a9bf2d5f96b026ae19dd94",
      "object_sha256": "6e0a1d59f4fc0d4c274e784f07b11f9b39fbc98b4ea8a8d7fb5175afc2cf1f96"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Expr/Basic.c": {
      "c_sha256": "067ab7bbaae7f44de5d66c5b47a0d4a848c30176d61bd76ecd24485667200afd",
      "object_sha256": "b6fd5adfa24cf82aa1cf3a666247730687b6caa32f485c6222aea2f507202a13"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Alias.c": {
      "c_sha256": "6df0cf67821a0aaa94ccdce0c8efb8baa8b7d577a304199dea79d8a44bd5e75f",
      "object_sha256": "c94c33f3d96aa53a50fb7c07c942ea9d2ba30427e94708c7fcceedc20b7739a8"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/CodeAction/Deprecated.c": {
      "c_sha256": "7f04ee80b6eb6b2649f7582abc50e914da1f1084e5c535d93d30ada03101ab2b",
      "object_sha256": "32fad1dd12bb2ce967cba05db364c33708ac49b24efe5142c23d7508809e8053"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/CodeAction/Basic.c": {
      "c_sha256": "596dcfb2cafcadd12a7ec7b3d89a7fccfc0c31f37b4866eaa30aead23bdb5b8d",
      "object_sha256": "8aa0b0c0b6dd7fd86785cd78fcffca53510465244286f9d57407f1c22316538a"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/CodeAction/Attr.c": {
      "c_sha256": "582aeebe9c1ffc49356f835fa36d80285669aaf382464250df4bd1c38710e955",
      "object_sha256": "03fe85173be6f16dddd8b4e538d890e40f0178532c9eb90705a162852d4d80b2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Widget/Conv.c": {
      "c_sha256": "8bde4f4c7e4441f2abc0e41973c57f6a993ad7da5bbcdb81e780f6ab9f46dc84",
      "object_sha256": "95a26abd5ed3d4b2583344db4432acbe4756cf3a2f73636e75c8446ea598fa9b"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Position.c": {
      "c_sha256": "855b1c50d0f4bf88c9827f0883a17aac0dfd0ea7b730c777574a7f12db16b3cf",
      "object_sha256": "eff99d38a8211e01be57b5a9db496dad4aab0b9904e21dccf4f9435a2ba0ecfa"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/String/Defs.c": {
      "c_sha256": "d80cdb7c70b1e3447136a8b57bf28930dfa62fe4094c388461fc0e891af768ac",
      "object_sha256": "cd7d6b187f8a48252112110d6d286b8e4c773cf799e97e87913c860ffed51e1a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Widget/SelectPanelUtils.c": {
      "c_sha256": "dffabe70dd25c158d80ae24153d4eb31be336e5e8b5cf8ab6f759b361d444158",
      "object_sha256": "f4ef0883ede2e094020b82e935f77ba3a558ee89b6c89579a6573a814448ff0d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Widget/SelectInsertParamsClass.c": {
      "c_sha256": "98538cabf603e100dfe3de2a54c66fc1ce8ee688f76b58776d0c896080a9aa6f",
      "object_sha256": "fcffc595e92abfe4e2e3e039c18a8200c5ea9314c4414afb7454013f45bc9880"
    },
    "proof/.lake/packages/proofwidgets/.lake/build/ir/ProofWidgets/Component/OfRpcMethod.c": {
      "c_sha256": "5f126af9460d735858bf9fbebb49e2ce334f425dfe9c84faa241483d63aecab3",
      "object_sha256": "d67ae0c999932976ecba728cf1508b3f27abb12695ace483fbbcda22dfda3f0d"
    },
    "proof/.lake/packages/proofwidgets/.lake/build/ir/ProofWidgets/Cancellable.c": {
      "c_sha256": "15ec0c07b37e25a5062f97a26889d1fa9cbe41591aa2a1352842781c711b808b",
      "object_sha256": "e53d51aa4b44ba8bb3345ac5c92d3cdaf228cc6b581475528e359449d2e52961"
    },
    "proof/.lake/packages/proofwidgets/.lake/build/ir/ProofWidgets/Compat.c": {
      "c_sha256": "07c582be8e25e39f492954d1c2ff1c3a5836ab4080d4393c27773afeeb4b27f4",
      "object_sha256": "dbfe9da7769be120ddd66d8f8613070f4805f95190936aa3191958056a90d973"
    },
    "proof/.lake/packages/proofwidgets/.lake/build/ir/ProofWidgets/Data/Html.c": {
      "c_sha256": "023dc3b13dbd845283dfc31f6c6772594210ea3627b67e75e33254e2a329e885",
      "object_sha256": "4dff8bf08195c013c38984b58f672865a6d1114bad097be9fe442f7bb9e2cf54"
    },
    "proof/.lake/packages/proofwidgets/.lake/build/ir/ProofWidgets/Util.c": {
      "c_sha256": "85e2b0a9699bae0f530c6f35551e5ab58a508c235343ed96561c768396e56b9b",
      "object_sha256": "f392927b8e504df92d18dab2afc3bf71dee30a9e819f8112279ce61e58af8ad8"
    },
    "proof/.lake/packages/proofwidgets/.lake/build/ir/ProofWidgets/Component/Basic.c": {
      "c_sha256": "c2dfcf1331c2f4f9b5a58075429cf40ac8270105563f899d44ca9967d6b92fb5",
      "object_sha256": "e189e5782fd98007214579469353ca30ae79b89ec8d742ad89f24a14cb89b0ca"
    },
    "proof/.lake/packages/proofwidgets/.lake/build/ir/ProofWidgets/Component/MakeEditLink.c": {
      "c_sha256": "66869a663a9697bc7cd369d7450e95b36cf8379ab5bfbf7328c6f71868f29687",
      "object_sha256": "376e336486765948d3cc03fd2be7468a68fab700a0ad35c81277b6fee5102542"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Widget/CongrM.c": {
      "c_sha256": "fb9e0e29a1dca536a331877c89acf4fe741a2151671c740169be0237093e683a",
      "object_sha256": "f89404dfbf23602028e9e5a572137ce0455f1ffbb587e6bad7b31a61af84c072"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CongrM.c": {
      "c_sha256": "070b41512ac4053098819adee0c53f1319af59aafac9ee74e22d42a57b4297dc",
      "object_sha256": "2c2317f1b58eeb0cc15d638dba112b94212231901680b354dbff6856ac31a80e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/WithoutCDot.c": {
      "c_sha256": "69a315d16ca354edf48501bb7df2eb019d7420500b8fc989e38f6ed9c6270d0b",
      "object_sha256": "8fa40b762a0966501cc9a85306804494d849d870be9cc79e8058cf228901b4b4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/TermCongr.c": {
      "c_sha256": "3d7b1acbc87a388a87029df35681ebfe8b492be5ed0dac50d2c95c02ac915091",
      "object_sha256": "ddf05cdffcb33d5c9a0b7332a06b635cf5806e557c52b06aa5911040d22ef10e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CongrExclamation.c": {
      "c_sha256": "a8369bce8cd8a1ddd39c2d1ee7e793a6480dd7bf032c7a64d789bbbfd9bf34a0",
      "object_sha256": "a116eea2eb0a9d1949645f93d5e5ab682a448db4655f6c2a54b88414873aee86"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Basic.c": {
      "c_sha256": "2585ba50313aa1880a1c73bf888d9d23b2a392573707f8e0daf0ca1cd796f3a2",
      "object_sha256": "32762b33cbf80a5c592c0dc61be5735a3c93286dad7b7d44ae26751ccef65674"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Notation.c": {
      "c_sha256": "7142a7dbe13445878780b223ed40d08d72f8176feeabc14211802f8611b38087",
      "object_sha256": "7c3ca4aac9f6bae66696aa19a6a7ed3690e8db3efc2df1bc0f87ce0e2ea6231a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Notation.c": {
      "c_sha256": "b13eff025dfc7cd16c59ef53ea81e4f4e9ce85a3e44507bfc8bde5fc97026c30",
      "object_sha256": "52b7baa490d2aa0c3d497c40745fd79ff7eac6eb97d84bfce5b83d4cad86b211"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Trans.c": {
      "c_sha256": "f41c26d47a45fa0a553aaa46b2604b82cb92c9e915c72de5948b597e896c1470",
      "object_sha256": "2b5b9d914806e9cde210d84ffdd0954251cc104ba6b69ee27fb62540c2ad7096"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Logic.c": {
      "c_sha256": "9073f3619015d746445eaca8b48dd83bb155828183238bdbf9299b953a2d405a",
      "object_sha256": "d35d1f5c116c92ef0f26500b9102d4b4777cd742fa8b0bddb6fed92fbe7e64e9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Basic.c": {
      "c_sha256": "08e12cab1f9187fcaed11d2ec8b17ac04e002c4b6fe18c1e345fbce4f51eaeb5",
      "object_sha256": "7f12dbb6bee5d98f61c66226241456c8165b5ba805948a14fbd14b540b1ac067"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Simproc/ExistsAndEq.c": {
      "c_sha256": "12a7f78525a39218d505e3720fe999e29d1ca7bba24cc04f8a897853b8c3c276",
      "object_sha256": "0e347baa443708b703f4e900407bd160999ba2b0d38927b2d22cfc59bb34755f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/TypeStar.c": {
      "c_sha256": "d6475f0f94bda8f8f166ae86698055a8f2c8e2dbb8aca02cd77fa980069ad0c8",
      "object_sha256": "9fe17c37755e10baabb84012aa720633550223980138b375afbbd1f4d0b770bf"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Lemma.c": {
      "c_sha256": "fc4e6ad0adedbc5dff02c60613760953613e24704d34b2b45288db7da2da4215",
      "object_sha256": "1588bad8a77d2bbb375ae195f31fdddd60be4c4b966cadc8309401be3a3455fb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ExtendDoc.c": {
      "c_sha256": "ce34158364b02498ec9ab02f9246b35d4fe8b7b89063a63c8f4c537388ae5803",
      "object_sha256": "cede85bafefe1c79aa25df6982ea8442e5a2f3953746d0ff991212c43ee3d83b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/PPWithUniv.c": {
      "c_sha256": "76334659621cda503d8ce938192c74ae7724fb5467b7ded1eb3b5b759c589f87",
      "object_sha256": "104aeef750601be981065d5dfd06b343b55b6fd0d0449aa1930f44bd90b56599"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Attr/Register.c": {
      "c_sha256": "c96f8e2a9e9d7cc2aa9c962c67b19b59b2471ec96733c591de512cef9a5b554c",
      "object_sha256": "3b120937d35e96e553aef323d23b74f6532dbc02c8bee64893f6c3efa6d68bec"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Meta/CongrTheorems.c": {
      "c_sha256": "4da24f323bc2ba24eba9884c7d45ea4e0b5ba2b49a9e132758ae9b30a785ee8c",
      "object_sha256": "0a16163b84daffdbd5cf52735ce738bf536e35dff63ea4fcbdff901b21d71c3a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/IsEmpty.c": {
      "c_sha256": "cf220e74fde9a3158a69fa162d2761ecf31e663b4b2cbf42c32f4b58856f95fa",
      "object_sha256": "b454329ba0b7650e8b48397a44f51b55eb2f05d936a7acefed64955cbcc65cd9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Relator.c": {
      "c_sha256": "e3b5ffe7d6f727b2f9992264a55eecf394cbc485b63fe701d29cec8161d31ced",
      "object_sha256": "95863ab6c2f0e35f1636307c33eba989b9c29ec5a3ecf0d51aaf5ab96d901dee"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Function/Defs.c": {
      "c_sha256": "966c065fcbd509a5839eb78ac0bbef511e951bc0b1ff60b81d3afc90336cd8e3",
      "object_sha256": "c0c4b16adce4e3f1aa9665a116af5dfeb50e6c50051fcb8270a3b64d341759c9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Eqns.c": {
      "c_sha256": "655cd202cf32a88d9424edbccfcd46610c70f8aa90a4957b84c8f4fa1cff13f2",
      "object_sha256": "22454330b8caa058ca3c219e20edad5a471e820cae07fc07e73024b50279e2d9"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/NameMapAttribute.c": {
      "c_sha256": "5609434a4c0ab872a5666716d25dcd9b2344245f5e8477440646d7f8f11b3088",
      "object_sha256": "e4ccd44321590f382dfe6efab404c5164744bb17eac2762dd02c84d4d6229a79"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/AdaptationNote.c": {
      "c_sha256": "bfb72ff197b102f5a5bc663fc451aedeeae10ca661f9405f5f64c4de7ee0d30d",
      "object_sha256": "d0ebda577b5f1a81e3194fc68aea66059775056e600f28f622a4f72fed7e0e84"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Function/Basic.c": {
      "c_sha256": "892696699694b36983ee2689814f7b10754963e014f013c4f10887d8ab06185b",
      "object_sha256": "786e1844047938a84e2943b36c998e92a37c5a170e89cb3bf1c51c422cdb294d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Defs/Unbundled.c": {
      "c_sha256": "c45d6ce1d9353852bb29a0469f4b4f024f5a6d335b92726cd40f060c662d247f",
      "object_sha256": "f01cfa0e273ae9957a807667984974f6802b4bb8717050fe6b6909601f33995d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/SplitIfs.c": {
      "c_sha256": "64312f4f0d7bd9c75b830e7374609b42c9619c0d1c6aaf9a61fcb5e7f5f7db37",
      "object_sha256": "c3c6c6879e0eed8d8afa049e716df10aeb3db2c9d6fa7fa65c7b515092fe765f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Defs.c": {
      "c_sha256": "3e220a8e608c4daf99f6dbe245dbb3aba3336a0a3992e5a29e051a3e5ff13a8e",
      "object_sha256": "fc52060fb99cf2719e1000df72c9dcad2ba68155bc9f23abd306ae44da5ab132"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Util/ExtendedBinder.c": {
      "c_sha256": "329baec5d3485d0594f2fd9d0f56e45785a416c5f9d816f851fb85dffbfe026c",
      "object_sha256": "9813d4eef4f5587d632fe7fe5d4c3b2dad7841eacdc570a805037800decac92a"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Init.c": {
      "c_sha256": "a4aabbbe2f29cfb6dbe01b315aff9d0c903bcd9aa44e3f8d2df3718e6a56e918",
      "object_sha256": "d20ccb9f0fed97280ce108c27867f94a4b3c703234e3dad926ff71028297a17e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Nontrivial/Defs.c": {
      "c_sha256": "4af67283ea2abaf9258040d7a4b617ce3d768d0fa629bfffa567dbd7d67714b5",
      "object_sha256": "1d61a00bc31d5abbdfde3fed1f5a6bdcbe6f0590e6f19f2fb8a1ed0e36c4a1bb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Nonempty.c": {
      "c_sha256": "41564c08617978f20c2aec614be7f76734378b6cbd034ceb91c2cdd91082c4dd",
      "object_sha256": "374145f2a20f12e84b9171fc5a31c2b5c0231a590002bc6ed9356c846bd17454"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/ExistsUnique.c": {
      "c_sha256": "ba9fe8d4f60d69f3432e4d33ae5c5033a6cff408fb1faca8d90963eb27b94b68",
      "object_sha256": "df57209dc3ab1d6c2b810b7297816e3a53caa8a19128a6c2a5178635791c51dd"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Widget/Calc.c": {
      "c_sha256": "0a41040034953a439d39ae0b7edf414533960b5c4d50c97c9b0312b4ca335cf5",
      "object_sha256": "9ca91fd377c566d054b2789efd3f330f48c2dba790465e9d112da5f87776f18d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Variable.c": {
      "c_sha256": "d0afc061de6354cfbb4207ab4176a7781b1f5990acb4bfed2f07a5211fe7e2e0",
      "object_sha256": "f56a365e0436a2cf9f99e58411c72997335c8bc31efce2d01b39ff9d6611c00e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Use.c": {
      "c_sha256": "425f6a8978e02f6f11b9263412c69175bde9143444c3033d6053fa07863e429d",
      "object_sha256": "927d11a9496be881cc2fdb5c73bddc860f6e40edd5fe279796481608118b0797"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/UnsetOption.c": {
      "c_sha256": "55f96496fdba82c1d0e7face8f65b6bf280ad6f51653e50b46c481542d49c27d",
      "object_sha256": "4f388f7cd7dcfdeaf67aaad26775799ae0775ce70c9a74feb6b8179458dcf86a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/TypeCheck.c": {
      "c_sha256": "8e9c6377f1b84a281f759b5800a6214e4ad9dd1d357584fb2feadcf157ed641e",
      "object_sha256": "d727838a7781fd808c0f169241a6ee8cd5fc5011ddcfe8afd3d446be8dda81a6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Trace.c": {
      "c_sha256": "3b75c567131b9993e57d43e091feb332fdb752888e20402ac43e750e009e65fb",
      "object_sha256": "3af3f9298022a0f65bc91a4312299ac1e71f3535e47cdeae9bb297f3eff7c461"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ToLevel.c": {
      "c_sha256": "888147f3855881f3c692be455dbaf53dbf0537aef3a21001371bc6c3505f5a38",
      "object_sha256": "a95ee30a92778107d345d8ff46115a3f39639b08168529e271d33fdbf0907905"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ToExpr.c": {
      "c_sha256": "05a89c1b0ffc3adb475ec88e52ceb2f08f54fcf684d790c287b23482c6c40cea",
      "object_sha256": "ed6744dc5343ca9cc9ea9a87c31772c390278d25bb64e3f91aeb58c0496d2b20"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Tauto.c": {
      "c_sha256": "7da0aa79514e19dfcea72aadf048721faeedc94297124a60912fe45c5cb96cdc",
      "object_sha256": "89eebb1f187fc7a37c302ec11553e3f7749e1171f9fa96cf43b27676f8b0e634"
    },
    "proof/.lake/packages/Qq/.lake/build/ir/Qq.c": {
      "c_sha256": "ff3ec510e3ffd03650ba2b5b485965cba99f0c1d1ed89e229bb94496a4f8cbf6",
      "object_sha256": "3ae33dd9ee1ae96b70a4f913e62625c0283168b529846689ce2be7574d5b112f"
    },
    "proof/.lake/packages/Qq/.lake/build/ir/Qq/AssertInstancesCommute.c": {
      "c_sha256": "a9306a7ce7b1e2c61542a5e7d041556793e537ef98ba9758d4f03efa445dc809",
      "object_sha256": "f24397c6b0293775d27217440b6502d5b2e87828f54495b07004736955553d26"
    },
    "proof/.lake/packages/Qq/.lake/build/ir/Qq/MetaM.c": {
      "c_sha256": "1a29da62e004b51a3594d821581fe1e9e627364d706290cf0108f7d41038156d",
      "object_sha256": "18a6a6b317344eb1f658698c8dcb1821702ba33171e007a8ab450de69293195c"
    },
    "proof/.lake/packages/Qq/.lake/build/ir/Qq/Delab.c": {
      "c_sha256": "cac2a4beac02a1453c154be0a0fbbb252336b60199231f7f5bd67cb7247582df",
      "object_sha256": "9ddbc188de8fd96f4ac6ddebcba8f1c315403ceba2af55ecf8a96de89160722e"
    },
    "proof/.lake/packages/Qq/.lake/build/ir/Qq/Macro.c": {
      "c_sha256": "d824a324d12e2048d48a75b118f073645af3097c9f4c3ccf9c6795c2c528b5a5",
      "object_sha256": "48518a4fe573699e4d57c7ebe0a394e39593601f8086da2a643bb9222798dfb0"
    },
    "proof/.lake/packages/Qq/.lake/build/ir/Qq/Typ.c": {
      "c_sha256": "c18611502a97d32e8cf5db3a0beaf1c53ea4672c90980a294e4a2dbf72de6fd4",
      "object_sha256": "69e2096f0dca682ced1573fe3be8fac93cc63a40de50329b1b7e99b05a4bbd6e"
    },
    "proof/.lake/packages/Qq/.lake/build/ir/Qq/ForLean/ToExpr.c": {
      "c_sha256": "d2abf62a2d2fffa75f78062aeb032a3ce18ccdf4017764443e8463073cf6e4e7",
      "object_sha256": "8a3d957b35f76f2e543db42cf8ec7cd9326908ed1c8ed66f1f3866eab471510b"
    },
    "proof/.lake/packages/Qq/.lake/build/ir/Qq/ForLean/ReduceEval.c": {
      "c_sha256": "4022615ef3131cd7745f852b85a30792cd2e8f9cfe26e5b40b2ded5425cbcbad",
      "object_sha256": "63f6312cc1479d8a37270a4facc2f7564ac36aa7294ffc2ba7858c430e1e9ab2"
    },
    "proof/.lake/packages/Qq/.lake/build/ir/Qq/Match.c": {
      "c_sha256": "d7f07f63b9161f54e596ab3b645c82c947a271ea84c7ff47ceaee62acf03486d",
      "object_sha256": "9d5ea48efb677abaa7f7eb58f288faba987a2309c706c46d03ccedfb14703772"
    },
    "proof/.lake/packages/Qq/.lake/build/ir/Qq/SortLocalDecls.c": {
      "c_sha256": "95146725f50de2527c11bc93d184be21be9bc730932abcebca6493df27bdcb8f",
      "object_sha256": "c5be6cdf9c049ece75b6d4d55009b042b7b9857c99a50c87e077484f4053ba7e"
    },
    "proof/.lake/packages/Qq/.lake/build/ir/Qq/ForLean/Do.c": {
      "c_sha256": "cf85575eb86804b957ee7df16d30ec7b2097ff16a732572344056df5ad946d17",
      "object_sha256": "5000594a53336447c5aa274b2b3cecd721685128c929104d2460874412fe4433"
    },
    "proof/.lake/packages/Qq/.lake/build/ir/Qq/Simp.c": {
      "c_sha256": "03f2de93901edb0f5eb0ca8dace83230daed02de521e6eeaa339b41de3db57fc",
      "object_sha256": "1121aa711e68e957267ccb94bad73e2e8bc8b8697c9fc824a2fca836961121e7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Elab/Tactic/Basic.c": {
      "c_sha256": "3d80de526bb5751e24e94087c745987dd052038a8c743c15545b8d0342ae534e",
      "object_sha256": "08f7498dafe1bba91f231fc1415415f5d0b4f3d14cac2074d8e813d4f4fd0f73"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Meta.c": {
      "c_sha256": "fda382be56b60d6237840cf7914ea53f9bfbbfc837328d799888f633cc5e9e5a",
      "object_sha256": "988ab381dfed804942b4d4d93897bc399ad84dc5e0563facb8ca56753f1d9830"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/CodeAction.c": {
      "c_sha256": "109a863639648615eb1770d029f14903462a8eb17f006dc1cb166194d2dcf411",
      "object_sha256": "6ad268255513b0d0a5117f6bcd08852b47b8ab01cb4fc81dcaf9eaa46f7434bd"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/CodeAction/Misc.c": {
      "c_sha256": "2503af90f949ec86d2ce207e19b4763ecf621d7540dbb998adf30b52f6de32e6",
      "object_sha256": "163372a3ae3fd2d2f939e99ec92ef029139b6afcaa5aec56fdc4096393087901"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CasesM.c": {
      "c_sha256": "304188e1f555c63736df7fcf5098e70c391818e6ef062d1cfc7731c4ed6962ba",
      "object_sha256": "3819539a975d2410996067ab6a99fd992d03931c18ebc1c37a6f4c5dde089a51"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/SwapVar.c": {
      "c_sha256": "0cf0735a310cbd3aafc19f1a0d9555bd5d80018b0201e855a348b479ec40b351",
      "object_sha256": "71d0d5778e732628114e457f9c55912403b33eb8ef4418ac18b29769406dd58e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/Tactic.c": {
      "c_sha256": "ec13d5037cfc5c25196a0222e50247dcdad316471df9576208b0b5b9a1fcfd45",
      "object_sha256": "52ee80ebcacf5871abbce0ec139351b701287ec4bffc2a4d615ea1725e606403"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/SudoSetOption.c": {
      "c_sha256": "1d49594d59f2676b2fd198129a3edcdb0a64de90599cc243a5221f366bb57159",
      "object_sha256": "e2c8a87ab5a051d0bb78dfbee8a8bb83e22a4b6f30874facb833e0e9e5f090a1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/SuccessIfFailWithMsg.c": {
      "c_sha256": "bde141635eeeb45a17dc7ad0eb0a486b6e23af452884ed423eaef20b3e03a553",
      "object_sha256": "95e30c8cc99c1f1cd89cd519b06b4ffea92c5749cf498ae9686776d7df0d0456"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Substs.c": {
      "c_sha256": "74736d9d288089a18bd42b84ee7fbc976b8fe87c7549376db9553ee713996232",
      "object_sha256": "8ae9d2da7679aa37b87b03e880734fa72fae2de9f9ad423b6223f4d48354fbd6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Subsingleton.c": {
      "c_sha256": "68db1a3b214012445c6024288b7c4de0286b889e0d50bad7716c05c821570d34",
      "object_sha256": "977dad8230ce548e5a9d580399305dd8d1f164f72ba0f10cb9b97f2d6e36a432"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Spread.c": {
      "c_sha256": "f16c8037b6d600a5de67bf034e5833a298dbd3a4eb1a16f29954eea697f9b48c",
      "object_sha256": "591c336555fa67c6a0cbdab9583768a103fc46b530118bcd8cd3e4ae97f40ae5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Simps/Basic.c": {
      "c_sha256": "43e2dc963613fc18f18a2344e1c49e87e65f64e121901306a6ac4c4e8e52f719",
      "object_sha256": "b18693a4b519ca5bf8d62486b4eac0ddcc768c8e0fa5dd76cd7af4f410d38867"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Simps/NotationClass.c": {
      "c_sha256": "1378b70479a9bb4da3a4a9f1d869995343d1381decf86dbdca9a5fa530898b8f",
      "object_sha256": "e04824bb7d95de08f70c7d2e1e0767b30b829cb28ac4eaea7143f3a76011a7e9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/SimpRw.c": {
      "c_sha256": "82d0a651102cb852df91a60cd3509cfb6454d84077b3712a1c6b006a36097a4a",
      "object_sha256": "bcbb535f86a84af40fe34a6b57acf7218a97e87f971da8d4eef3ff978f79174b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/SimpIntro.c": {
      "c_sha256": "018fba1fa4e3de59a16a071e43e20b964cde8438ee8627b5abbce644957ea25f",
      "object_sha256": "86bbdbe186fb379602d243016baf635ec522671aa4193d06c39632e25fdfccfb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Set.c": {
      "c_sha256": "b926bae9b96d8a683eaa3d3b5de2cb93506861e243e99dd0253a55cc5fb8724f",
      "object_sha256": "86b5602bbe0487c61a811e6e2407a68198b4368b68677afe0adc133f7b183899"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ScopedNS.c": {
      "c_sha256": "effba1508c9d1322d543449ac80db418c8bd149823eafa57e02f847bd8d5f103",
      "object_sha256": "1671abea1dc0e2afd3234108ae4c4f1cfa512597257a71a3c14f212b8ee702ca"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/WithWeakNamespace.c": {
      "c_sha256": "d547dedb5e4a5138887ebb4271ea63ac12542bbd12ccc3e296c4a48acfa202be",
      "object_sha256": "09a1159116f5ee09d69fcfe272ac8412cbb3570eecaae15de470428e0139663e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Says.c": {
      "c_sha256": "cbeeea5b38b0e3d5e08563fa4402cc9a1750d35aa6dd94a664f263b68f76c391",
      "object_sha256": "787d8da070ad866ee874bf9b41e0e919031e6a3fdeb6617f46685743a3b6aefc"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Linter/UnreachableTactic.c": {
      "c_sha256": "7fab53b40511c1574699ea387276c61cdc2b67cf96328852f7d5f65bd4f614da",
      "object_sha256": "de995f58e0e56bc8ba944ddf8a023fef65c581ee415d628d3b03e26224bbb174"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/RenameBVar.c": {
      "c_sha256": "3791e99cfa3bebe893dad9d8ef3da367abd204d1b53690a47395c2440cd67cef",
      "object_sha256": "f4f8b256d80a3df1ac3c0276a8457f59e1f9270c0e385f10043194230cc9d152"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Rename.c": {
      "c_sha256": "ff4bd6c162764be98c4b846f0da45acc2561d380d5c91a59caaed9f557cfde6a",
      "object_sha256": "2570e3231ece2d4379e8f68dc21d5e5e6672006dd3ab6f575fba9138e6cd2229"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Relation/Rfl.c": {
      "c_sha256": "66f3cd23fad18269512b8f9ff3ab178903d95e68851a6086dcd7c53edd4a5fff",
      "object_sha256": "8142149f69f609cde2e616ea954f533c802947bcaee8c60966aacee4fcd5591e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Recover.c": {
      "c_sha256": "a0aecdf230a0cecfc52a5758d9d03b4857b0e31b71e6582a6e35d7422ef05aa7",
      "object_sha256": "e4059953bcf6916fdfd294197bc22c8e5756bc5fc772f60c0cf5811703844fc1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/RSuffices.c": {
      "c_sha256": "fd88d7ca07a6c80139db6f2caf973d0f7a1a8e495bed9df3699a4b8c78bd1f0c",
      "object_sha256": "ea5181d0f91f68c04a41c10afcc5ba873eb311a0fead650ab18bb725f3602dcc"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Push.c": {
      "c_sha256": "e89605813f89bdc85f63a86790ff5bfe8e05ba7eddc5530b4252d4445d79a914",
      "object_sha256": "7f640d177fa4e7278e4ba3a23d5442a53e744fd209d574e1835f3f4d59f874a8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Conv.c": {
      "c_sha256": "2dc7d172b302d5136c7ed6373342bc2ea5a0184745517e505cd368c851c9187d",
      "object_sha256": "795887133335c4cb2177b1658f5a0cfbf56e119af900e30a803ba78a95a676f9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Defs/LinearOrder.c": {
      "c_sha256": "13803687edb678eadb3f168cc66934675d90851d9e849d99420436aab27bd167",
      "object_sha256": "52de4c4e5460c8bbda7e32f641ccd667cf3ee4e55a6ccff3c4352c8ae0146e18"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Defs/PartialOrder.c": {
      "c_sha256": "00c2df041ff3fd68057b69d126f0ee1083078211b699c881c72530ca3d788d02",
      "object_sha256": "4714b3bcb9f3677538103a8c052edb2341b3871152841eaf80eecfc097350649"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Ordering/Basic.c": {
      "c_sha256": "c20c1bdb8a86f23d64320a9236786caa6bd46bd09737f4d2d4c6564e443d880b",
      "object_sha256": "ccb603077ced2ffca683782a376374cc7db86ac7dcc66d486f61c56b5e589029"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Classes/Order.c": {
      "c_sha256": "2624677d7961c6e5907f9089cd1f207a9a00d7bd3769bb131ddf21008c038664",
      "object_sha256": "1210c51d901c6efc49c0123eca38a3620eee68dfc258b7e6f3a7a8b97524514d"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/SeqFocus.c": {
      "c_sha256": "d055704aca82ea91b374ac9b95eead13cae1b8eabda71473a5ebe0349c1e6717",
      "object_sha256": "46d420b5e551aac9d9d585ff98d54c0cd42de7790acc93b15a9e8f81f9d847c8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Propose.c": {
      "c_sha256": "edd83d9eab9d3712c2837a899631cccc1ce016235dbc28f2dfa4a21cd4a87cbb",
      "object_sha256": "1fde23df1e2f27d26c2789d95f74abb51295da4e1c3396928c6abc5396c2416d"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Util/Cache.c": {
      "c_sha256": "6e71ae226f5c884c071bbc7f5a7c43a6e8c4b1c18c3eb68057f33213c74e1171",
      "object_sha256": "61ac30b7b49f15e36112aae838877d34d04689931025b9a4ab47c6d42ac5ad42"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Meta/Basic.c": {
      "c_sha256": "7041613c91183e283661daa77d9a701d65ff64cda89d2fbfa55d627a2370ec47",
      "object_sha256": "880ddc2c29d67f0de718c21f3fb13e685bd94fb0be3aec56998f45b62a23f996"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/OfNat.c": {
      "c_sha256": "9fe610bdf03fc53641c764e9b958514b75cc0e2cddc551907160ee61d330fb5e",
      "object_sha256": "ca57d7d9569c48a8fa220ad1378bde02c80a788de6862d4f68856b3d3e253531"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Observe.c": {
      "c_sha256": "932cb9ac39cfdf590e04cdb267ed8a1f368d8c399745e6d9b1b22c474c0468a5",
      "object_sha256": "6db20aeaf38c67e30a737940efe10ff50077e3ed3f3f7217c3fadf78691f0861"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NthRewrite.c": {
      "c_sha256": "bac249be0f929d79f21137b4a61a2a422ed2fa6b2058bd83084e7ed3ef6a8b74",
      "object_sha256": "2fae98bce1d1b0551e11ea72aa20def74b02026b3cc3cf6ada46b0ff0218b784"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/MkIffOfInductiveProp.c": {
      "c_sha256": "95ddfe440076a5f877a8734322d87cd8568b1a3b9e1047e0698f6e553932a506",
      "object_sha256": "1bc1ea766d598e6c28b8425a6365707a1e35baa37b8b30cfff0b65d1e6cf2a02"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Name.c": {
      "c_sha256": "842f3fb83cc28b0feb09615c78cd876c3c6d9a96ebb92ae8626c9e4c3c245318",
      "object_sha256": "2b4f26f7ec552c26559d019a940f095a14b61fc37ef9e84e8338d44ac2778ea8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter.c": {
      "c_sha256": "5c84524f93cff91cfa4f046e6b18afe4fda7793ebcb9f5daf872af643841c39f",
      "object_sha256": "d4405db4bfb6dcb1d4fcb960372df0b34a311724cc65c8682ae8d4646af34c20"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/UpstreamableDecl.c": {
      "c_sha256": "b8571c413cfc5d98cc3a3d5cf8bbfb6d21d23e3ea179715cbb7dba5aa86f2bcd",
      "object_sha256": "6907ebf890cb03e895fc555aa254a47ce1cce2dc5f0d5e9458f97a18ecc8ee34"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/MinImports.c": {
      "c_sha256": "d568d51a49dc9b17580d0ec49b2340bc6964080e8e35afc93ed794242a444f13",
      "object_sha256": "a987b676ffb3392577f38f58a4b268371c71528e70c141d516c92edf4043982a"
    },
    "proof/.lake/packages/importGraph/.lake/build/ir/ImportGraph/Imports.c": {
      "c_sha256": "79b1aeea6a5f66fdc99dbdcbf53596a7708ca8f873b71f4a1344de4f45ca8de3",
      "object_sha256": "92279548f049b8e15798ea7009e01fc92ec8789a2f4aae4bff1923a4d897c5a4"
    },
    "proof/.lake/packages/importGraph/.lake/build/ir/ImportGraph/RequiredModules.c": {
      "c_sha256": "23f8a29b0272adc1c4db15445052f743fe814f6477318c3b8e4425e04c80ed04",
      "object_sha256": "c1a13bf196fbe655b1bd6de3fadda0ac2e75447e55fafc3528431ebf68763feb"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/NameSet.c": {
      "c_sha256": "8a7122a317a173b62280d9aca0c3e0e679de1a731ffe8732a88f0c162543ea81",
      "object_sha256": "01c249076dd4bc6744f1f062d4de6c21df58038a77e05e908992f00d64b9bcfd"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/PPRoundtrip.c": {
      "c_sha256": "f998cc83abf6899190ad9c1edd2228ad61312c5aa4c9bf2eb0cfe83b1932316a",
      "object_sha256": "7bc6e6423388ce68d7b1cd23505e94dd3b739cfef9f880b2eb76f5abdccab5e5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/MinImports.c": {
      "c_sha256": "54f59816095546edb04802508cd126c5b188c720837e9188fac6b133b1e7f2e2",
      "object_sha256": "f79992b344ab0c5439842f7250e6e41844cf139569480b752a9e3b141e5d8020"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/HaveLetLinter.c": {
      "c_sha256": "50a98470b6a3b108cbf08e02a65b9088762472d13dd3db1ab225b0c19184533a",
      "object_sha256": "42577b2461aea4d2d25866ea027d4dc5ee9e252efe38734c61abc87203399405"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/DeprecatedModule.c": {
      "c_sha256": "2216a98d6ff74be354782e3bf580f14ad36786bddeed9c40b431295be5a1145c",
      "object_sha256": "efdf0c9c8bd1b7ca884ff11d8a637258cff0cfd9804c76fda18ef9e4064f8072"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Lift.c": {
      "c_sha256": "2eef8341b195552cc4b384f74efea459dfffbe71791bb196ea9776f4bfa42eca",
      "object_sha256": "18a3eb7fc3ec3dd88b3ccaa328a09f2417f0fe42a7d51991c56930131389486c"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Meta/UnusedNames.c": {
      "c_sha256": "9815ed315114c98f23aa1af831a3a977681c2d00da64530465e5e9a3ae4e6c4d",
      "object_sha256": "74fa922453ba2c44255954d1e55c46bdf54d36c71bff31f3e3c4087b8682f4f7"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/String/Basic.c": {
      "c_sha256": "569b5f80906f84eb67aa598bdcaf2a11b5b5977e8e1b014cf59a653da13936e3",
      "object_sha256": "d334747b1785e040f589bac7322f4fb92871e9325a99b91e8850468c03259904"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Expr.c": {
      "c_sha256": "c810bf8eca0e70bc6373d662e4d004860737f05be0263337081555ff87e89c77",
      "object_sha256": "be47ec96b960c202f245f02ead9d6d3018145b62e927db41d037e2718312948a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/IrreducibleDef.c": {
      "c_sha256": "2856ee0f0046a9ac6b9994280d0ac8dd12c9ed290dd7d155a85472220dabbaa4",
      "object_sha256": "655a513d689718218240f51b133489ea0763f37492a3e3bdc2cff61570c9baf1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/TermReduce.c": {
      "c_sha256": "0b6e0a1300d3ffc94ebe50ed7193612a815eb730c121c3e7e6fa235450cc86a0",
      "object_sha256": "eb286cf9c7384e674cccc8ebf3d1dc6ffd446b4a92c44a2cdfebdd3464a7b78f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Subtype.c": {
      "c_sha256": "2a0a89ffb9d8d60caf671726a878e6130b4103b0e59c05f97bd7e1a626ee9e2b",
      "object_sha256": "e4401a02806b4d0f5c6f494859c0608ba316f55bbe3c8270bb5653c4706edd88"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Inhabit.c": {
      "c_sha256": "45d52547e336376e133d9d4ebf23ffdac643d6abe870d382792a238934cf9413",
      "object_sha256": "495e5fad6e4822bceba4b2b0eac06e49ad75fe10295d53462aa0558ce338cd61"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/InferParam.c": {
      "c_sha256": "b52c05500a67da566bdbfcd0fab114502ad47da39f59d4dfccfd6b42aea0484f",
      "object_sha256": "126d36ca6201ce6cd0ef8acb30a17d1b9da5abe7b076e247282eb9d443511410"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Hint.c": {
      "c_sha256": "b12c7233e2531c76c9aaa67c23b98b7d4d4a0ade088fc8f1b93f2600adc5617a",
      "object_sha256": "2e702488696f100999ac7e9e4f80a162fa95216744e5263f8c19b4709864dded"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/FailIfNoProgress.c": {
      "c_sha256": "da6373affaa6109a1be519c315a03b4e6eb8fd4b7121476e472d785bbb94d62a",
      "object_sha256": "3d2c411a54cf446c94db6207832af588daa1dac0e07feab8a808320e94068175"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Control/Nondet/Basic.c": {
      "c_sha256": "db91f971144bbe8751972680c5272c461ad61e18dc6ed166a5de254313dbc7ba",
      "object_sha256": "2dc43f88630a73de59c03dc94cc85bd2896014d1c2bff7caff9ec69c2f27f720"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/MLList/Basic.c": {
      "c_sha256": "31174843396394f4091eba8a5e64a276b35c9ef272a82e3f2334715cd2e84e9c",
      "object_sha256": "29cb1bd519bfee8654fe61e9685a7c8195507e3b48fecdfa07cd8fa31323166d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/HigherOrder.c": {
      "c_sha256": "17c4a59cda864ce19b6a8b15566bd43c7d96c3a9cf4f880f3ab2a6d9535fc896",
      "object_sha256": "588f99f1e18097e119df16b1b22f084e10b1d52fd682c82c5fa59db3e04b6046"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/GuardHypNums.c": {
      "c_sha256": "456a2e169ad1d6bbef0433823ee212168ddfaa15010d4c32fc35db642ee8637d",
      "object_sha256": "d3d6c02bb4ab773e1d51a481d3c1b93769ba89f38722447d30b071a2a171a58d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/GuardGoalNums.c": {
      "c_sha256": "b04b9bef16afebad79a62cf412829c7863f058a87313f1becbc95902feeca668",
      "object_sha256": "933c8a0844bc40cde5f84447cf837e7bfbdfaa3dd4f8e0c4b5e86cc5826878e2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/GeneralizeProofs.c": {
      "c_sha256": "23e5009703e36767357786c8b620b69365d7f5890c849eba038dd0872b2d98f7",
      "object_sha256": "91964512c989fce5c4fbbaf2e3beafd63cca799109dbe5cd7775d9830c11a083"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Find.c": {
      "c_sha256": "c6fa024ef3407c991df6ec5d1692149f2d45f50b4ecabef58a780847dde59501",
      "object_sha256": "104f9dfd50a4194d206716e99ea6ee024027a04c3ad8cd6d78ad7276d49d0e33"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ExtractLets.c": {
      "c_sha256": "5f7fa4ed07acc02713bab20c32ebabd6aef3d60c9ef39f8edefef40ddd2644e0",
      "object_sha256": "41365c61d54c802399544ee611cdf2e960ad05c496db12feb75d19420b1d9179"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ExtractGoal.c": {
      "c_sha256": "9f4772a89b0724ac7f335b343cc62e2f30dec1159c3c71f4465a0a3d62c5ef91",
      "object_sha256": "ba9b746e822e3a8c8e777691c66fe390bfb279f2e49af9881aa4ac04514e52ba"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Meta/Inaccessible.c": {
      "c_sha256": "8d06d600da6b0e57c01d47d1a79b34800d8a2f595aae5e9a6a7daf0f2a2b75fd",
      "object_sha256": "b615163dc3dd9b415f7ab21d4cbf31cc893dab32a3a0e2811a782020ebcc0c1f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ExistsI.c": {
      "c_sha256": "ea541b6fa039e341d71c4c12ed8874184edb63dbd28d94e0e87b475afeb67abe",
      "object_sha256": "177d6c149daf39d6637a6201ba29fbd8239164d6d8386cfafb366d5501799c11"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ErwQuestion.c": {
      "c_sha256": "8b63fce586e5c6ea474a45a156058455341256b43abd2f670cd40d96caf83f16",
      "object_sha256": "3abbe327207476515f1af1f0b5cf298bdbb6d2039e904766a291b8996dbdce59"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/DeprecateTo.c": {
      "c_sha256": "999a4046f5f21c8515af25fc10a32ed3084fb5bbd97278974a55fddc1cd55cfe",
      "object_sha256": "a0c5797716a6f60a1638a374c4c1609c90e1a832036590fc5aa1ac2f09e18e85"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/DefEqTransformations.c": {
      "c_sha256": "f55ac708d5e0736aba6eeae3861cb1f7a5e5103dba447a2a6672d1deb8649866",
      "object_sha256": "fc49d732bc4080bac774f1bba119c79d2675d6b2cd64b5cdf6434abfce2a6cb2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Convert.c": {
      "c_sha256": "abd29ca689eb483e930b1c83b5b50a4f4cc9f1c6c49fc93f1ffe7990f44c7e6e",
      "object_sha256": "06a75a3bc61776b17c0362da77e1ce99905427a50adb4390a332bd7a0338be48"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Contrapose.c": {
      "c_sha256": "74303482060ee487c58d80a0c7f0ddef8591f4d9f35774f1174cf584ff60c88e",
      "object_sha256": "cccf9bace52c715bb67582388b181b475417edcf03a89005033dc6a452d18fb4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Constructor.c": {
      "c_sha256": "4c7dd0a717d9a6d8f1ee2499836b690a3ef816eb324769cc9dc1ec7a71aab741",
      "object_sha256": "7a1acd604082c8216f0d1a0343d599e8fca0a28fb87e196d9d976458fd2813e9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Coe.c": {
      "c_sha256": "e47317860195ce9e5a3848a16a52f62a8f6f537ee8b16a041bfe625f293068ec",
      "object_sha256": "790e319526985ba5cca96608755d7f7c5a539077baf333670723b60e95015578"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Clear_.c": {
      "c_sha256": "5ffe7437faccf09428f23cb57eb87093cdd8bb355ce5bf0708c3c66843086298",
      "object_sha256": "2812afde4a4c0480d4d1745f91a9b8d4be1db39e12fb13f13ff0990386bc594a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ClearExcept.c": {
      "c_sha256": "b7b402aae192374acef939d1cab0e046876b50269785b8a47931f7f9219be4e1",
      "object_sha256": "78909f7ae8fddb57ced129b8f7cff7bcb89c47070f7bc7750c15f28db3fc998e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ClearExclamation.c": {
      "c_sha256": "74090bb77ff3ead841300d6c0e9bf9a58bff3a508384f787d64eee66bd965d0c",
      "object_sha256": "d1c73d73931076c4f5e22ef20db15ff3dfd2079cc3180dd6d1ed724ba62d3800"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Choose.c": {
      "c_sha256": "fa1e8e6a6777599e7b160c6526796651a352bdcc43bcb538c7ef54b230f615e8",
      "object_sha256": "ae061d368c543b3e19a5487d11662e217dd31db9f3c5266fc8c6128c210862f1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Check.c": {
      "c_sha256": "7d968bfd9535f25b9cd1887797b9b13a580ce30730988d281440187a46b18665",
      "object_sha256": "715c56a8b4cc8b5ab40458a1a35e58331968aa249ddf016b38bd528add3eacf8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Cases.c": {
      "c_sha256": "28aedc861ebe73b3ef1826f412ac74806c1fd05c8b480ce684dfe38221e6fc0f",
      "object_sha256": "d7a771002ffc0e78e24129415845175e4287e11e66ceabee3b7145a5d0b23f98"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/List/Basic.c": {
      "c_sha256": "9862721ff229f803d0be8964d664f0930d283b1d4901b9ae3a002b1b7e94ae3f",
      "object_sha256": "a07952445b1011106b7090e503e7745d053f565696f0f7b254224d3d949698a9"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/List/Init/Lemmas.c": {
      "c_sha256": "803d5640bde407ae8ca9619d8a4fa4ca292c4b989d305c8747f0fa116aa6c00a",
      "object_sha256": "9302a77b3069e69f87782a507fbd4bcf4f782be34eef3c5779c0eeb5561b9595"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ByContra.c": {
      "c_sha256": "668cfbc2ee2a68cb496e587d80c9fefe356f3b22d361bc1ac4631fd613541c49",
      "object_sha256": "699b34f1aba73b0266ae5a8f827f5aa4fb8b76bbe1e8cd7fe22b8bba11127bce"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ApplyWith.c": {
      "c_sha256": "4f17eb807658bc1d97e6a164f13d00b3d766bc0d80a715286f50910b28a8df91",
      "object_sha256": "f0425a71039ee73fe461bf8ecb9682350f87189bcaf24ba3136ab39b2d48cdae"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ApplyAt.c": {
      "c_sha256": "30a66a4ba1a72a61dedcdac55ca09cc071ebef69a8fbd565aa456b5c740cd4da",
      "object_sha256": "de7be313d7d2c0139adb00a6cb7085f64cc7bd083eb5e529b71b4b88b5a7e6b8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ApplyCongr.c": {
      "c_sha256": "e0b09d621a5b9fe7bf428ca46f971bb246ff7e8d3971846d455b5269573e87e7",
      "object_sha256": "c7d04eb9c8ca8940658615cff2ffc23bd266a08be4504f50946de552daa3e5d1"
    },
    "proof/.lake/packages/LeanSearchClient/.lake/build/ir/LeanSearchClient.c": {
      "c_sha256": "2fd93440da3c8c6629a1cac67eb4c9138d0c772c517576588fff20f873f38918",
      "object_sha256": "39160ebe2aee3330d740f6b8fa55394865ed57ccf443a229f701597eabd4c3f7"
    },
    "proof/.lake/packages/LeanSearchClient/.lake/build/ir/LeanSearchClient/LoogleSyntax.c": {
      "c_sha256": "05ea69a79b9c520c143124636151271611e54132a96e1aff122ede6c48e0425c",
      "object_sha256": "e82a5c8f277a59a4b2cb77a91f730a8c8ff598da0e1597f1d22f6e5f85d0ac83"
    },
    "proof/.lake/packages/LeanSearchClient/.lake/build/ir/LeanSearchClient/Syntax.c": {
      "c_sha256": "1a4902753e87af2a35e060ac34c0e42ab92ca2b3f053a95f473130ad6bb7b58d",
      "object_sha256": "905d26d80c8795a8c51765e87041f4e50ea7b75b301cee4b59909e142404b1ba"
    },
    "proof/.lake/packages/LeanSearchClient/.lake/build/ir/LeanSearchClient/Basic.c": {
      "c_sha256": "7a282ce2017cbbbc61c9f6d59064beb2a3287b1afa3828905dd0a6eb05ea5aa4",
      "object_sha256": "55d0ba63a9a68294832b36c55b12749882dd4c8cb2c2dabbd906a4f89a53a9b6"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/HelpCmd.c": {
      "c_sha256": "bc52aea2c3bb086b48d42da29dfb403b901913136317c75450b6d679eb7f2258",
      "object_sha256": "7e002bbfd9cb2c540880e36ed6e2244936ac8710009e3e9defa1bda65e6bc5c0"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Basic.c": {
      "c_sha256": "1b0af4b4d6f8b46acd4d36204ae7889e2e8bbd66e0c75104ec33c7cd21e16631",
      "object_sha256": "7a3f7a3089ba26adf7046bd4004d118edd228f603c416b877e4314f205a6db4e"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Util/ProofWanted.c": {
      "c_sha256": "33cbc5adc4032ba2e73e4433da1f46eed726404b00b29242b6b98c137208901f",
      "object_sha256": "778f165b2ef5f6ee83ab95fd0189d980866f16c3f7755690ea3d86fc25a704af"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Linter.c": {
      "c_sha256": "3998521fdaef788b306b19761a7a267f54b17508a8f59356d527620474cb2aa6",
      "object_sha256": "643721f865397521ca2409cccdd61e2eb0294ba3c8ed97e0349c3c4241cc4c44"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Linter/UnnecessarySeqFocus.c": {
      "c_sha256": "754c765e4c49e31a25a67ce0ca3acdf1a7ff3ec256312974d87c9fc8725595eb",
      "object_sha256": "7c10da2843d6e62fe12d27c372b8310607c37ae5eec012fe7e51d635568ebe0e"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/AttributeExtra.c": {
      "c_sha256": "b7c95f2900fa5e4d09cf2145000db5f09e7753bbc1aeb3547e8f1902a67904f4",
      "object_sha256": "fb79006221c39596c7c0ff0c1a473ee347c1e340016e46e9aa55f25ccd1bbfee"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/TagAttribute.c": {
      "c_sha256": "919f809f3af453bdaea8fbbb5e27b04a38982d5eaa79350fec99669bfd3b1b3f",
      "object_sha256": "0ca2091e32d5361834ba83bf2a798f4a309876380e03c106e031180ab960bf56"
    },
    "proof/.lake/packages/plausible/.lake/build/ir/Plausible.c": {
      "c_sha256": "0be9ad388933782ed7c6ac6ed6650365bcf65371a744e84524d343ba1429ffa1",
      "object_sha256": "3290ddbd8f31483b5875c1694d329766bbeaccc917fd83195bf761ffd6b50537"
    },
    "proof/.lake/packages/plausible/.lake/build/ir/Plausible/Tactic.c": {
      "c_sha256": "1d3446c6f6ea91cd64aede8da7b92d6831758e197849d9036987f3058a121dc3",
      "object_sha256": "02bee5aca116de47bf73cf50b0a7d29c0260773d002a0060ce76aded1a6cf46c"
    },
    "proof/.lake/packages/plausible/.lake/build/ir/Plausible/Attr.c": {
      "c_sha256": "bad5afa441c962a45877ae07e5fdd88501078f1b9b7ff5b4db42418dc45d0420",
      "object_sha256": "58fe64812911480bded4f0b7067106e88f8578acbfc64e30ce2718c9f56391bb"
    },
    "proof/.lake/packages/plausible/.lake/build/ir/Plausible/Testable.c": {
      "c_sha256": "e729c8ccb904e5831d973b78266c39c09386fe863388276c3a854ff001aa52ff",
      "object_sha256": "14a773fa63e5da1f35c747e9be66f7d8dff8e820a8858fa4dc82a184be8c6886"
    },
    "proof/.lake/packages/plausible/.lake/build/ir/Plausible/Sampleable.c": {
      "c_sha256": "ba4e8e8be03a02b92d17268425df81b6483b1c2b631115e28f70c62952ea49cb",
      "object_sha256": "f792d462c8374f81d180ab84c3ecafc57ca79fcc7bfe075ff63ebc6557d037af"
    },
    "proof/.lake/packages/plausible/.lake/build/ir/Plausible/Gen.c": {
      "c_sha256": "b55e259050fafc76da60b23e64076a8518671d4ab83ae4c04517d224b0b8f528",
      "object_sha256": "088b46fadf3b3259051f05df32dae8a42dc53d7aec80545b17ee5ed7c169bb8d"
    },
    "proof/.lake/packages/plausible/.lake/build/ir/Plausible/Random.c": {
      "c_sha256": "468fd8537a37eccfb105c25fd1b3ea657e2c120f8657bd30db63bad43213a49d",
      "object_sha256": "8a595b521db6fbdbf66b409cbe6d51db5ad4af536714b006f8a344b7a4d4e0a9"
    },
    "proof/.lake/packages/plausible/.lake/build/ir/Plausible/Functions.c": {
      "c_sha256": "2eafc770d2ced96207f8e85d08426a10586899569daa17ca408ba6181bf3ed64",
      "object_sha256": "96fdab67bbc8449df27417bc6ff9d7e45f5cc4b49c5bc125b12488dbfc6da7de"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop.c": {
      "c_sha256": "4bd1633b275b2034fc2debd9308447117261272ea9b12aa12abb6502645baa0d",
      "object_sha256": "6f5c7c6060e03bc2083c3220cae705b86d141535b1e2b421f5591965a8851ae7"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules.c": {
      "c_sha256": "1a82e513ef3a4031d39656cae558432b2091a193c9f76c61bbfe9e8a49cd3460",
      "object_sha256": "22022fa93028f1298b0fcd8e4fcfea22e7051fb4a8416546f9508cd01eec44cc"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/Attribute.c": {
      "c_sha256": "28751f80f18dda77445baefa646a44c1b6342483f6e35e30ef1f56a143086127",
      "object_sha256": "34a50d8fd7ac9db01aabcb74a703014f1dd13f813940bcba3d6d5d621842ea41"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/RuleExpr.c": {
      "c_sha256": "25ae0e32440e270c728c0cba919a412a28d7b9caef6f603bb3ad1337b90f404e",
      "object_sha256": "44ade555e8b503b2256d79d3a6b35f11e007730c012928f9465d372abf8a990d"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleSet/Filter.c": {
      "c_sha256": "cc1637441a9a1589a334d437cb2621a2de59e3b8656a4139e03efefe9053a3a1",
      "object_sha256": "6be0d281305653a1a4422465c3f6e79b1a10a72dcb0250d530234c582c14126a"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Rule/Name.c": {
      "c_sha256": "a4cb4348529cbad6c29e18d6e115e6805f39d12b740238d51bcbbf79346af265",
      "object_sha256": "e54b5d0b2ca9fdeb02d2b43af4579469ca565edc65391bdcad1f7e0ce131c6de"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleSet/Name.c": {
      "c_sha256": "877096e5c0867de298d74387a44713939cabc01dc9c1ad2d1b1e69e1f412ba86",
      "object_sha256": "6c2256183cf8bf7e75f52bf6eacce41b6bfbc61b457c3255c1ce45525ed5a420"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Unfold.c": {
      "c_sha256": "737c22636e862122ba385dc99034ffcf1803d0cd31c2f218247be17904033d38",
      "object_sha256": "6350816f9394ef70bd9e0d1dd60bfa207895b69ccfb0b85605195f46aec8aa5f"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Util/Tactic/Unfold.c": {
      "c_sha256": "41845b3ba1c9dcf3430c7e6a52cf84d8aa538505c7c8a8dfcbb8a88bec36cd1c",
      "object_sha256": "24971986aff0dfa8752efb2fe310dde13ac1d7c4e68665846d9023714eb0aba8"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Basic.c": {
      "c_sha256": "45c4d7e5c2bbd0a8f9c10e67adc72218212202fd9142895b6fcadc4a1618373a",
      "object_sha256": "a85b49cd76fe1ef3f190b80e948304265675fc9ae0820530961ec554b6700d3f"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/ElabRuleTerm.c": {
      "c_sha256": "f9d25142d624e689af20801ee63e3a8cae232c93ef043b2036cf424f12b197b1",
      "object_sha256": "122413393fa2d1efa5bad6a7a40a1c326eb1bc4e931cc2acb967b5e0e081c2ea"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/ElabM.c": {
      "c_sha256": "b84c2772dcb4ffa0ec9431ecfe90c08170075f8471a62af2eb5711e15a5d695c",
      "object_sha256": "ffd51be25b7363b2d1f4b6cef5e02a838d2bbabb8fc104be5ec5c374e9dcd15d"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleSet/Member.c": {
      "c_sha256": "2e32b358c0dbfa99f16068364199055be0d1f43381ff79b9716a228244da74fd",
      "object_sha256": "9944ff2171e14b0561c0e8d6251c07eb8486477643c17e70547ab357b33db6c3"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Rule/Forward.c": {
      "c_sha256": "c88303e961be6ec60ef093a42aec682038357eacb6117a748f8fdf9bd7dbebd1",
      "object_sha256": "a86389b85e097fc9d9b69a7877be8ae50e2b498d9e3469764cb87f78a544bb77"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/RuleTerm.c": {
      "c_sha256": "1f4b191c5280448a4a157ca630f55cfa8e8d9a260a04cb4aac452b968b81be8c",
      "object_sha256": "ceb1dd677037c43f20712f7b64203bae60e2ece913c8a0711e168bc225ba337b"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Percent.c": {
      "c_sha256": "3c1de3f96b012d2d93a9fdf0a0635b91e947fb92fbea46bb0dffbd71f6f0b208",
      "object_sha256": "506257c099f60b0d83462aaf4a0e81da07f8926dd16d607ce4f1236a69425216"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/RuleInfo.c": {
      "c_sha256": "38379b9811257d95bf7843cd07df3587604dd0ce5c5cdcf6aa65668853f1d7ca",
      "object_sha256": "7a7566a0bf24a85c459acb0835a1e3d1c8a46715c8bc38d235757e8e9a5e28f5"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Util/UnionFind.c": {
      "c_sha256": "a30f9cbd386feb369d5237ec20b8556ebcb8daa90f23e76d8e3aefb6b7e27b91",
      "object_sha256": "d735a35a2e45d36033983531083eb349a8351899ffa5c8c41b96ab6b65323197"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Util/Basic.c": {
      "c_sha256": "68d795fde315e7fc5fbe7749a2158815454bcbc707eab1def6fdc1cb323023ef",
      "object_sha256": "137c7260b42970ad38b52a7455522b79dcd2ee9e08df281c87bed2aef4d93bd5"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Util/UnorderedArraySet.c": {
      "c_sha256": "7e96537e5e2a5c83838c244873556cbdabf24039899bd65d34450e501c2c842e",
      "object_sha256": "7fdaeae2fefa0d8bccaf20121c0c46861cd174d701fda5b03ecba6bec419fdf1"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/Array/Merge.c": {
      "c_sha256": "cbcdbb7196f84808c4e35779e2b4e9ceba3e9ab8474b7fc694c45b446e0460df",
      "object_sha256": "d8cb80433fba423ac926665ba0f6bef6064d7e10a93414de80c08dfa011e5a0a"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Nanos.c": {
      "c_sha256": "c3230a7a6c7b96350ae5c0414e1e4b212d7fff458bbb5f7e32d1eaab7014324c",
      "object_sha256": "7aadd7bb51fd271ce71a98a48078bb31a65cde7c7733939e2a0be011841821b9"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Index/DiscrTreeConfig.c": {
      "c_sha256": "77cfafe0f391a1196465b308e826cc5b46e4264cb878b5f535ceaa770fcc2bc6",
      "object_sha256": "0583b4f3c7b792d11d562e65df702dff0f5386a6746ebca964c079bf959c45c6"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RulePattern.c": {
      "c_sha256": "d5003e6ba54897b8786d14a3232499f277ca4f7299dfc80bdc5f22f3814d0c9b",
      "object_sha256": "4aac871697f0d2274680fc866e3c328cddbe33dc3e0dfaa3a5a0bec740795994"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tracing.c": {
      "c_sha256": "dac663be6586744b8f041e4b37804274147896557c8da412b0eeac3799a7a57e",
      "object_sha256": "7d325f2d3eaf512ae4a463cff88c4573f5072c417463637a3e6c279d1fef4436"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/Array/Basic.c": {
      "c_sha256": "5e0f4ca87582274f0e66b50f4747f68b2d53216c6132ecf5bd5691c61c887f91",
      "object_sha256": "4800666c5152741bb4f6d41db90772d02daec27c00fb0f258e4bfd9d29a803aa"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/Array/Init/Lemmas.c": {
      "c_sha256": "b5623ff9c4922290ae6e351618f84cf64a728d99e839d9147e913a31ab273864",
      "object_sha256": "7c333fa9bf9c8df458aaa058fa7fa64572a5a4ad78cd2824dbf99b1caef1be51"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RPINF.c": {
      "c_sha256": "6ab6e6f6d33087b5d70439565684e995e10cf2280f6ac76bed58e96aab3da5e1",
      "object_sha256": "6ee1146fd6aa551919a51f5a0a86f20963a0cc7790e00cae6773470f24d3fbc2"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BaseM.c": {
      "c_sha256": "87780fab19c89d65693aa83844767540c4cf00d06be07160928ef267db286346",
      "object_sha256": "aa8ea561d1e4738390b08e4bdacf22ede7c94177a10ce78e92cc72237587c3fc"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RulePattern/Cache.c": {
      "c_sha256": "a507911201a9825c3bc36c53e01d5369dfbb32cad397903c0827533ce6d6d6ac",
      "object_sha256": "0b54fb8f68cfe1b292dd4cd23d218fabdad63113289e8bde3795490175c463e3"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/Substitution.c": {
      "c_sha256": "077d4880c6e3d03fff1d52cfd90a24a3408508956025317635a9802066365df9",
      "object_sha256": "05d94575450458254a37da67cd6c8aa31a7b37f59ab7b8ed900907bbead8b32e"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RPINF/Basic.c": {
      "c_sha256": "89a304005022af10b91cf714c6d41ec5809e040d076f8e42c9816efe5ab99411",
      "object_sha256": "c13441c97f2414df0f886db4524404557c93561822d34f70bb04c37684dff4c3"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/PremiseIndex.c": {
      "c_sha256": "adb37ec81318f99910e2d1e4e1c5508c248bff72ad9f55d3549bee09580bee75",
      "object_sha256": "016b17b1f08f459343460ccb306a16080ba515a41a3b6be0a47b9656d1756e82"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/LevelIndex.c": {
      "c_sha256": "57481ef536daf0980de27c28e985b31a732e5bee2a83ad542085930f9b29584a",
      "object_sha256": "2a405c8c0c58b811259e8fb4cd0345a519c006770b06f90ef08556dd7f38163d"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Stats/Basic.c": {
      "c_sha256": "a9bd984710d284c108ef56181cdac8af98ebce3f9851b3d53489fa6a827aeedc",
      "object_sha256": "2f1408f398c56011df4a7d4e119dbcf83f1f22b348fa8e21143369ce4ea21efc"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/SlotIndex.c": {
      "c_sha256": "d44145f60822805eefd3fd125d097ecdcbc1e127f6f8e8fd47a3edb0f8413643",
      "object_sha256": "fbd135d0ec4901f473348141297b6a6e4049ffbb17aeacc834e1d5e1811145a2"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Rule.c": {
      "c_sha256": "b84497fd6473c4e8387e14a6c3dfac45daf8ba89f4ddc2beb87da91bfdc81eee",
      "object_sha256": "8f9dfa3afd9498594177769c7b3827da770bcad4af8fb9f5c5f098ce8391ee81"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Rule/Basic.c": {
      "c_sha256": "4bb439f8e43334f27f6511e0d0bbb84cbd33f7646c06939357b1c2a37adeaeaa",
      "object_sha256": "c94552fa4d5ed886ee485ee5735704803e1beacf2ba10dd6b900b38afbb4833b"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Descr.c": {
      "c_sha256": "8f629179f670d1c126a59b2f7c06ff4c859861ca103390e93cbb5f8f96a48c0c",
      "object_sha256": "a7d81d4b8584e9f3bdde05083c986b865b8dd87b734c87982a46cefa55a697df"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/Match/Types.c": {
      "c_sha256": "5a1389df29b2584620d27af9430b5dcea54736379b8eb8714b1120a48a62f430",
      "object_sha256": "675467a317ec9de6ac4ec9ca9c89d1a4b9dafb52581acf29eb6abeb26cc6b64d"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Basic.c": {
      "c_sha256": "142cd05d4a3aa62201b70f61a4d151f99acd65d0b25589c5a1e663bce1130e6a",
      "object_sha256": "6fc6e37cb7851c4df4eabd700430d800d19dd11afb176ab7640b7f6d66d8cb3e"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Options/Internal.c": {
      "c_sha256": "5f4ddfaf2b9807ddec506d8ad6abadc88115728759e129f8b4ea0aa9f1322c93",
      "object_sha256": "bfda0381b85f600a7f5dffc32b7bdd6198cd2711db29eb0715d8997bdcb9356d"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Options/Public.c": {
      "c_sha256": "156ac3df48bcdf2dc67b0d28d57ced21312923b2a4006d559d66f3be30b94a9b",
      "object_sha256": "566927f91adb3b67d0c377307ca65e0e8f5714e7d5d3e880f84610575622a6f3"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Check.c": {
      "c_sha256": "d77e3b833a144ed895b75c446d5684992545e146adab367edb01ba84201d77e8",
      "object_sha256": "a069d65c0a7d0c67929dcc1ae079139da6376852e6d798575851d30f5edee369"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Meta/SavedState.c": {
      "c_sha256": "e32348632ad802bece3c3f8ed8df7eadaee22b6f629c885713d3461166d4d13c",
      "object_sha256": "1e1dcf0143ec6f05447f9b831f02310d0bc96a72de2e5e5208d59855e73118a8"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/MonadBacktrack.c": {
      "c_sha256": "4e41eaf305e306c8991c4abb8051914f564a471b6b0e728f6b991bea87c896d8",
      "object_sha256": "a0dfb4c9827d1bd78da223505dc44381a4a1fb4febe5cfa79ab7905b25269cd9"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Meta/Basic.c": {
      "c_sha256": "88d92a7f5805519570070c3a97b8c4215a48c8a662efb9da480a12f1a708f38f",
      "object_sha256": "f371c277ae3835d484d289c1681deaa9adb6bd96a3f5f92c6e65fe347e0496c9"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/Step.c": {
      "c_sha256": "068603fae035a0f70f40e570160490d120421154af0810cf2b57db57a22edc3c",
      "object_sha256": "8847707055848cca462d3fea52a4652329c0fc50fd9c48b83fdba126b162337b"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/PermuteGoals.c": {
      "c_sha256": "fd2a65e5e3cf829474ea780db342db75d02eaaf9ff9b8ccc22f83b7f25e9f48b",
      "object_sha256": "531f44a782b5d22d27a823c08d441ebdf1cb9f72b5327f018993a850f3ee076f"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/Util.c": {
      "c_sha256": "eb29ccc8e6d68669502c1763c01673079dc42508a04becb8ae96564c52c5ae6c",
      "object_sha256": "e2a5a792ce7bd1461fec243f28b0d2f296bfc60b9cee9e8159354e83e2d367e1"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Util/EqualUpToIds.c": {
      "c_sha256": "33d0f66e8c998eeeaf798f97f65f12742f2c78fe40ebeb8ec03a595fa4f6ba99",
      "object_sha256": "44d5a0a28f5b7b0a8e8f55f328720d79581558d5e87162cceeb8ee3ac5584989"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/TacticState.c": {
      "c_sha256": "db853eb6406753d9f994839ef389f85ba03fae28bb2c29f7e1b90e108a511aa5",
      "object_sha256": "dc3a46a42b448adc03ba8ed93330aa24c8c122a08639cd96c4d809f814265dc5"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/GoalWithMVars.c": {
      "c_sha256": "4dec284f416db8d67eae1be0aa1e7282ef1488616bf94246534c79c2f2cb5439",
      "object_sha256": "d46781feda1a99f79d0e3651c6120e7d6d58a365a48549564851f49fca2eda1d"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/Tactic.c": {
      "c_sha256": "5017f3ede16bec44fdef3239c069757a9206c00024722644edba5df9f62698e6",
      "object_sha256": "db29fd0447849fbef3d1f927fa93509329e700c6475ef34e4f504520e7e1b10a"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/CtorNames.c": {
      "c_sha256": "1b6c989a9aa28249658c96ccee21efa831c55d03297637fc2b75fc3b7b1f35f6",
      "object_sha256": "de122b89450326797e04ad8ff0cd1178c655d1826f1a8d1d54a7e4916e8b1def"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/FVarIdSubst.c": {
      "c_sha256": "e16581e84d7a72931623fc27096d7c1859e17521b54a6ee24c7445b3979aabda",
      "object_sha256": "7accb298c6de4a964fa6b9bcef34382ac42cf01479c0fc77e66fe8ba686d6637"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/GoalDiff.c": {
      "c_sha256": "58299e7e01af15d31e28787b2967e906e8f4bc5bb1b39b729a97f4f812dc014a",
      "object_sha256": "06725b198765c314b9c026662d4b3b0f0a86fcc27df5f34f635aa336235b2c70"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Index/Basic.c": {
      "c_sha256": "9aedee16a9618ced61398b34e6ebcbdaab89e1ab098260124c52a6b52ce88312",
      "object_sha256": "adf433c235dfb00585abfc8b69aa65df0855d1cae67fcaba907ad25e44751fae"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Forward.c": {
      "c_sha256": "937811101a692c88b258d6b8d060419463098b0b66713d23bbee3d95b2469507",
      "object_sha256": "e6f0994545512951f75286ec088e40396ed88c8a1aad017b041783d335536e40"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Default.c": {
      "c_sha256": "5ee06f5377d3f040a5fbd777a342eef0d1e43077e5cdcba3aa0cebe907f5ba3a",
      "object_sha256": "c36f78c6f1c994ce51741e8e5a432af9f2e3145b0f69c0a8aaf349f4065313c7"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Apply.c": {
      "c_sha256": "21919a43d9ff682752ae35e9f99582b4e37fda645887cd5a5095d0c2f7a84cc7",
      "object_sha256": "ddbe3bcfe2b4e9afb750f1719ddb2e26cdec595766a9dbeba8d634d78727d782"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Tactic.c": {
      "c_sha256": "ae5553c81a57e8e32bd54ccb9f1e16b056b342953c8eb8d6311310d041e2b215",
      "object_sha256": "d7b4db9e158508e214cdbc0d975bb521bd4d0add6596590fd410f020be347596"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/NormSimp.c": {
      "c_sha256": "5bf1b42a53cdbbe13e98e94613bc8e516d76483e8c950aeb3a124a05955f56c5",
      "object_sha256": "888dd030e301b783fbb689086bb7a2696f081c74f528a0a859b6a6358e16139b"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Constructors.c": {
      "c_sha256": "e14309d5fe121a53fc904c453ecc9d3ce6c8b8509fece8c19971e9baba2c32c1",
      "object_sha256": "82e8c8f25230cfbd9f011b91f9408464833a31080d8401e1cd0d00d3dd355f33"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Cases.c": {
      "c_sha256": "111aa8f00f2e1668b38a131fe1ef8f0b5807a396568f93c8e800ea51c90e02f6",
      "object_sha256": "eec4c2940e62f09b67ca2b13aefd1c6b52416a96cbea87a8b7629e5a4bd8a5cb"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Cases.c": {
      "c_sha256": "96bf0cfdbd62a715c8b3ec1e3849ec868cebb04fbbf6d87243c40d2c8fefa879",
      "object_sha256": "9d12fb6c866f52c4a1e5c7e2ed4a61adb27e233917cb92fa9abde767633e64c3"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/SpecificTactics.c": {
      "c_sha256": "7887b5328be6f0dc944065f5994e5645e808e212fb2bfbd136fbbc2e078f7dd3",
      "object_sha256": "66a3f52a80f6370cc35f1064964fc52d60f31bef19d2ab3b3f750244ff83b67d"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/ScriptM.c": {
      "c_sha256": "3f528592f445cb7b93c77025e92df1e69e45eddc643067def77a253e81b97de7",
      "object_sha256": "57a13db9da6c5e9e0a6e510831d2527e0d5a75b53c6b4a9043e9e3210f031102"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Util/Tactic/Ext.c": {
      "c_sha256": "7b5fc9f4420c8d08d32e8c0e2edbf9a586dea07f629851653d9ecdf4690a0e1a",
      "object_sha256": "47ae81feb9521e8b1b3ed33f51fbcf809fb1ebf5fd627605533601c84b4bae52"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Util/Tactic.c": {
      "c_sha256": "5fa4dd63b2773fc099aa3bd44e5bf9cc79e300873b73d208e63150cedd48b6a4",
      "object_sha256": "a438a2ae1ebce90ca4b977f2950ce826586262a871aa85fd5ea7133b4adc42a9"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/Extension.c": {
      "c_sha256": "e30bc1990068348f37fef6c937fae7f2e70fdad478374492d17f380b0a6e6ab8",
      "object_sha256": "a8b7fcdcb2092ee016c6ceac0a1bfcf68d3e19bcea6c9727d71947b87e7293cb"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/Extension/Init.c": {
      "c_sha256": "11d9028eb61131f9a41417f424b7a5e715372f65781fc5d580f2282deecac531",
      "object_sha256": "8c2e93fd26b187114a95a006094884718d039f87022a4a4e1b247211699d99ee"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleSet.c": {
      "c_sha256": "850d58b1089ecf33235b18de98b0e29d080b039297895d2a261ffe2a13e8bc0d",
      "object_sha256": "d58dac684184f695db1433ef5d743707d4d8c73c85530d3869102af5e896bd32"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/Data/ForwardRuleMatches.c": {
      "c_sha256": "7498ac50f7957ae95327df9a64162a1c44c7601aef8639f97110cf5d47e95d66",
      "object_sha256": "da37444b23800527e89e8ea06ed8bd16a725d2de1a86db30babe8bd1eccc29b3"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/Match.c": {
      "c_sha256": "f00ec5644369e23c36444888e0427f8437d3c2baf9ed961771c0f69f1b293061",
      "object_sha256": "79cfe695c8df8ff01a37bfbce7c810525d66bb3844d6384bfff3a6ab9cfa2fcf"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Forward/Basic.c": {
      "c_sha256": "5b72a18de2577e4076af4d98d2c4aacd679efb48e98882991f97a453b947b65c",
      "object_sha256": "3c6c8d4f2e7bb266dcde39642f71ea2e13508599365a6fb850c86854ec7a46d8"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Index/Forward.c": {
      "c_sha256": "fe574af9ce353075dfd6f5270ea55fb2478c0bc509ec7605cd34ad5989438cba",
      "object_sha256": "743aec745446df25601756abeaf6b007a1f1d4e1f7694167080b467ca15defcc"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Meta/DiscrTree.c": {
      "c_sha256": "ccb7cff1cf00214a37f6afd20e25b04ce7db292962848cdf37dc858500318212",
      "object_sha256": "89e5f6734ea45cb3ac61a7a2c5c97097bb9b2588205c5321e7dc6e1a499eb3e6"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/PersistentHashMap.c": {
      "c_sha256": "7b5d90de972a299d7398028c3eacc90e501dc33bd7bbe38fe6f6a18793f3a17a",
      "object_sha256": "422f80dcfb378d134e283403cb169e646ded8d397c52d8ffb7aeb7d293cfab7f"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Meta/Expr.c": {
      "c_sha256": "425c9d6c1bada6af92ee14dd99b0dfd268fbac188a6000e8d37824a244cf9963",
      "object_sha256": "12b997ea3213ee1228205edadab01be9aa4357ad5e3604f9953b120a7d4dc0ca"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Index.c": {
      "c_sha256": "9662f23d60b2c27aac545bd4c2330dd82be92c837bc0ec8d1a00d59b5177be5b",
      "object_sha256": "9c9ebcd818717ef9be76de789103b441b6c0d2888e4c129e4de8451e4892e583"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/PersistentHashSet.c": {
      "c_sha256": "ebe41ee7201609683a3b7e5fb40bc76f85a46c8935cc886a4d44be5c4b54b985",
      "object_sha256": "ebb076d964e3d81631af40ba99d4eac93da05108df7b63f0eafc16e4c66913fb"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Meta/InstantiateMVars.c": {
      "c_sha256": "1769c254f3785c6ed942c7c05b18c8d3dc3502b26c4ec1f83b62d791bc1c59f6",
      "object_sha256": "8fa3884803eb4e870fc6486e0081d644f42e03db1273ac826c9898ad7e15bca8"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Index/RulePattern.c": {
      "c_sha256": "324ad5796248beb073c69dc36dedb40b07e72b323ce044a498d1c2ed19b1164b",
      "object_sha256": "a1c2cfa9155400e4e7691eea79bc0502390e96bfc3f5f1ad267dd358741fa5f1"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/Subst.c": {
      "c_sha256": "0b07010bd28fc8f31b092894e302122fefc17ae7265ca1a9830ef001566f8861",
      "object_sha256": "b5295babaf0781af690088699deab7b658ec8059360b1869a13a5b1e8c25eb8d"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/Split.c": {
      "c_sha256": "439b253d919fd823fbf9c7d0b890257fc88be30525d395de3dd76d76394b70a0",
      "object_sha256": "065c93d6cd3f53ab8ba0573356944ef781df72ac267c94b0948800dd01702c5e"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/Rfl.c": {
      "c_sha256": "8a5bc09e34e1bb4f3d0fcb7319c96598109c06107fd1746b4689d93bdfd8bce0",
      "object_sha256": "fb740e455282538e6ec1aea0a4b766c020b01b4d469a50865836d4b201322076"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/Intros.c": {
      "c_sha256": "0c54991168b487dd58308578d7ed352707fb49fea171ef6a4a363718305eb55f",
      "object_sha256": "ff6d2e57c4d2eff01f1696a8a4b61ecba57e714d720338a5680fb099acc109c2"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/Ext.c": {
      "c_sha256": "4fa9cdaee500831c5528aa4b16b3d44021788583c7fc758e97627eb5a29b7199",
      "object_sha256": "86de8e0b2de0579b909fcbe3a41e6bef6be197011e322222fd7a6e5bb2411f64"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/DestructProducts.c": {
      "c_sha256": "f1ec2b8b20db82cc4c1e1a5f16848a4bddf88b56f3d0b879bdcf3a8c7fcec829",
      "object_sha256": "f2a7ce2fefa29166f00613afdd36616ce36155dd70bdb1dbbe3d00d2d74bc261"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/ApplyHyps.c": {
      "c_sha256": "15e6c251886822bf1900529e74cd45c8a901e5b2a00005e75d25df2d1b7fde24",
      "object_sha256": "145f84a9a42638f95d492bc5b7d98976a1683929e363c9aa2907074498623bdd"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/Assumption.c": {
      "c_sha256": "f570fb701114c1418bbc936d6286dce765d79f4c4cf63d7e421c722b77f3ef17",
      "object_sha256": "576fb98418c033af339e658cdb25e9241d7feb386ff08e6b51cfaa5b6188d81d"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/Saturate.c": {
      "c_sha256": "6620a7b709035896157b6e13cff3622f9df55d33dd04bbc03f242315d9d562dc",
      "object_sha256": "30a528dc3e1bea8989f7c09bde31b2210efc18ca0a9f36e1774cc0aaf696b08e"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Saturate.c": {
      "c_sha256": "3abf34cf6ca6b22f6521af1af83f2a95f8163a2008f07e31042a58837a8877c7",
      "object_sha256": "103136d0400d1896cd9caa5877a4083e8d6a07fafad39172c06862318ac699dc"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/BinomialHeap/Basic.c": {
      "c_sha256": "d4e3b53ffc99ec9d5f8c920fd6d34b87f2bc91e19d85f33ea90a88705304c2e7",
      "object_sha256": "6707a88049f23b8dc1c6e33c05b7fd57ec6bb10bce448273669f1683e4182fdf"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Control/ForInStep/Basic.c": {
      "c_sha256": "14d139eb65797619b9ed6742631d71901cbabf66689e53595b90e796cdfcf6c9",
      "object_sha256": "a516ed38bf46cd923c7e0b030347bcb4e254a1b868ae023d4ff89a35084ec22a"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/Check.c": {
      "c_sha256": "7bd9458f2c59e86aa2afc444c54b14c0078de0aa57cd2a20e12b4576a3d4a413",
      "object_sha256": "73393af9bf723e3617e5d9401164a11f449b8957e315677f9505572a60d49295"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/UScript.c": {
      "c_sha256": "7ed902031ad12f010a0c1abb989403febf67de187a74419d7ee5c51433bbbd7a",
      "object_sha256": "b161e2c7d0ce65c035bce74901589e2e779c016a13c78534a12b4400754eca7a"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/Expansion/Basic.c": {
      "c_sha256": "a884974d5c604d75885b036f4dccb8d86078b10cb76bf580c77f43f6dcdca3e8",
      "object_sha256": "5d5ce29dbe7c1844bf5dc30a7e8a282acb1f39fcc46eac5f32dbea0ed9de27f1"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac.c": {
      "c_sha256": "2bf3a4fde8e26bbc427d1ace7fab29c1b2db5e4330f340782c45bc9bf4e7baab",
      "object_sha256": "bec0ce7269e51f2b3a1deb72aadeb0730350f909bbb1f2c548b2dec91136905d"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Tactic.c": {
      "c_sha256": "7fef7d3fabf9e59f029869b0472ab0be70f0e3d16f321c90ae6bba196c4a4e52",
      "object_sha256": "83685dfc90841d912553947861f71429c9549f1d7751454cce607f2ee3e9b0a3"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Preprocess.c": {
      "c_sha256": "d19882086131e03347759a4e8cd459c7328c44c8eb44cc086ef7df75358c1718",
      "object_sha256": "a5d532f9888c45b82091678edfa17404f9e6345ffbec443a9e222d0c11702724"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Forward.c": {
      "c_sha256": "8e5aba76ded1e8b007cfa865c8ae67255d73d159dd33b5ad568746777f89cefd",
      "object_sha256": "3b6eb88bb85a635e116a7c65a2d8bc4f43cfb1c0acc6c6c449aa99df7bbcb543"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Apply.c": {
      "c_sha256": "1b06de36933de3f77b400e3dc53c2d9e8c075d092b508f8dbeec23ae7e754899",
      "object_sha256": "3d14663d2eed8ee41f1d510411e6da565a7f3998cdf967b9a0c2327b2d70b18f"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/State/Initial.c": {
      "c_sha256": "f657ef41bbd2c58f9e55975620cd282ee4ffaf28296485a1913189ecbc5700c8",
      "object_sha256": "e5f1f3032aa455aa0db15db60e1505a8f93a5ce95e589caf71519ea315784e5a"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/State.c": {
      "c_sha256": "acb0fb41b68da339852c7594282c2de54c41b3e7ad827b1cf90133252422a0d3",
      "object_sha256": "f0c734e24d93c246d6caa1cedd37ba63a5b8a2c20fcab09572f2f9d740d734ba"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/State/ApplyGoalDiff.c": {
      "c_sha256": "31dcbc3feb9a04fe7b418df936d6629b5a3662124c01b2586721a528cc7ef387",
      "object_sha256": "f3d7050b068c376fd3da4278fd1710ea176c77cc4c6498698f96a34c34c64513"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/Command.c": {
      "c_sha256": "d3d0b7b6aa8a934043a8b90bf568d58a4032bfc14dbe22c0881d6f7f6072d97a",
      "object_sha256": "0c14edae326286a394814910d8d9eda85b970296cc4910cd69b83cf26dbca771"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Stats/Report.c": {
      "c_sha256": "2391312911300c8c1d1d7ce9ea650d638952d3b58daddd8d1bc825dfdeed3586",
      "object_sha256": "24563db04e17934c57cd96db99bd39e3fa85af09560f2cd508f35d57295ecba2"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Stats/Extension.c": {
      "c_sha256": "7014c85a6bfd1c9a846769e70e7c14f03e28047964a473c6b777a4a2f686612c",
      "object_sha256": "4b35027d66ca052832ee4506a0d3d3ff092570c04188b49d81fef8ef5bb217e5"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/Basic.c": {
      "c_sha256": "36b12dc6a75b701d78faf7305099982c37411ef9019b42efbcc65746529258f3",
      "object_sha256": "183288acaca0bd50c1a19f8b61e1f6710d5babc8ec8d437ea1cdd725a28ac52a"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Main.c": {
      "c_sha256": "eb9ae9176bf134c0680ffbf2959a6c54056517e79d904edc6062645fb1bd1c4f",
      "object_sha256": "ef275fdcb8d80ea6d5e9343d62a0d89c8fa34296823dad87c7fb2d1f89400bc1"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/Tactic.c": {
      "c_sha256": "22e122a490be1fe28f478fda9e1d5e9892edfbde2f3f1bf68e823d5a4b427bde",
      "object_sha256": "6497522f473a23ce3d9ecd311e3558afa02c94b87c1bb9823de0a29e34b55950"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Options.c": {
      "c_sha256": "f6c8836b6b7a0665faf54bfb67773dff711729b245d898b27e0aee50e5185c43",
      "object_sha256": "c3b4e072af7578112ec24141ad051fb247a12f2ef0b528999ec4c8248c25a76f"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/Main.c": {
      "c_sha256": "7b8f3413a77326399fc85644e73c34d46c19c86f964a7036ebca859108b42fd0",
      "object_sha256": "33369277739a4f9289609d6b4d25e12987755f5528e24cbbfb00954d1a73a864"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree.c": {
      "c_sha256": "55cf587a4b76c901ce59d4d95323946df3d484af15488bfa0b4e9d8c4bcb8c84",
      "object_sha256": "142b29137b88fc56b334135212607dac587c8c935333797e471836c675d559e0"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/UnsafeQueue.c": {
      "c_sha256": "e108c1dfa589e23037e30ab533a285c002b0e2a71362ccbde17e6347a8cf52cc",
      "object_sha256": "c602ef04eda2a3d01bf538e374a8392582cf11787ab6ed74eb0b4a0a3787a82a"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Constants.c": {
      "c_sha256": "9618e5055945046dd46aa452053f509d218254e6dfbfd9c4e61041ce6b3d012d",
      "object_sha256": "b580c431b299d7b0a6b76c84e9339efed980be40920c23bd25a806d7f8aedac3"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/TreeM.c": {
      "c_sha256": "d294a838e38b616ebe0dfbd601ef7e704978dfb04d3bfa861e6d75b1eb2ef7aa",
      "object_sha256": "5e1ca4f6d5d5da799f7559845aaa447c230c6ae46952280e66c7a31ac13292da"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/Data.c": {
      "c_sha256": "4d528ab8a205d47b1319ea1b79ee53f0a16b20be874b99b61dd4e79bfdadbf1a",
      "object_sha256": "337c11aad1b836a261c84b1df9a4aca67f7f73af382e71e7959ddee33605c367"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/Traversal.c": {
      "c_sha256": "7a11dd0cdf9f91d731a5a669654d15522be214b5cc414132142f97b1cc7b4f11",
      "object_sha256": "cc7917540660e088a30f6a3eb6e719e0fac90b86467d109961e51bf8ad4ec72d"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/Tracing.c": {
      "c_sha256": "5cb2839250755e56ad1e3edb613cff83c06106c8d1c2629d86e5b736fb2efbf9",
      "object_sha256": "1d1287dc163c97c6571b7ae38a2c4de59938cbc9ee499a8920c7ec85340032f8"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/RunMetaM.c": {
      "c_sha256": "3a5ac2c5d8ef0ed2f52ea9448fe96a66358b04849c823ca03ffd7f23478b572a",
      "object_sha256": "86a42ba42788b3a716abcd2e3f23969d840da2c3a7fdedf03427337b55848055"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/State.c": {
      "c_sha256": "ae3bb9e78fbe249cf55c7a4b876124be8dbf9fbaedac6a9d7221ffbc9f41ddce",
      "object_sha256": "5b77b2a14f6bb769fb6078ff4e84e7800afd31ed15a64adde55bec82250ca523"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/Free.c": {
      "c_sha256": "94ecac4283155d36074ce0e31411d55be3b677c59cc8b2cc349e14c34cd192af",
      "object_sha256": "6def9fc7bbe7d9c0596e20c84317740ee29b6cdc813e131cf6a05f73bff77ae8"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/ExtractScript.c": {
      "c_sha256": "9df19ede0d1943b0d02f7114ed71740bd37c9b1741647e81d3865ad3cfb6c47f",
      "object_sha256": "a4333d46d54c4f8e67e1d006072c4182e95a7b6f7f041e7c17ea44b41c6a3397"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/ExtractProof.c": {
      "c_sha256": "9ea337b731e61222708912bc2c531fb2ecf5e5403021a3ba8b155028cb50c324",
      "object_sha256": "eb9fcef9073a60aed86486daf7519bc6a537977261106378e0ab6a95cf6f6e35"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/Check.c": {
      "c_sha256": "c1e8113c864670b27e6512c245637812603e7a6eda6cf8a8d45bca7dd825b9fb",
      "object_sha256": "aa6096fbb0088a43344a970adeeb1a44e1e7dd07861df07f94bb17faab2f8a14"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/HashSet.c": {
      "c_sha256": "8b9e209be44af81e119b856d035089f3ddb6a093fd85091d0ee8260c3e3594ac",
      "object_sha256": "763b9d62a6ec549c90c9963dafe50fdc2c766b7e12a00c9abbf286f387131f7a"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/AddRapp.c": {
      "c_sha256": "b61c291a03a3a7f13f4a9d9a84b68b4268d9ead822ba57d98065f12bfaa76700",
      "object_sha256": "5d51fd5d1188a9eebac2d7eba7de873d74588acfb8cebe553c04d53e319017ae"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/Queue.c": {
      "c_sha256": "8fea468d747962b11b5b0bbb9d6fd245b5c4a2d1531fb43ec9344c58829b09c8",
      "object_sha256": "8d91f4c63feba596bc5b471ce577a63ec62f857cced4b1abdcbc16f749a1e9d4"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/Queue/Class.c": {
      "c_sha256": "8c4e1b7699e387a0cc02b149c360a0e1272d5940f89b449c204d915e0cab1afe",
      "object_sha256": "b7ab0e932f0b93697436334ba4c12d4f58862ded3da5dc9b0ea067bdffc46700"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/ExpandSafePrefix.c": {
      "c_sha256": "b5daf93e92440afdc69804b138d1808b8f62513cc1b9c25d699d10ea0129eb62",
      "object_sha256": "f1647c3826ae55ba0988f93b8982d70fbd110263ecc983b08871db15444a7481"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/Expansion.c": {
      "c_sha256": "16fff9da8074d33ed00891157b15d0178f0b1fd5b4cbfae844b564e18351a315",
      "object_sha256": "a78522ea6af04975af6be8779d3bc3f828be32102937af351e72de961dc89485"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/Expansion/Norm.c": {
      "c_sha256": "4bace8371b36a47b078e2cb69a5fa49332632495a068b5ea11244f571a9f6d0b",
      "object_sha256": "6b2c4ac2d3263e5aeb4ba4b14af0a24d87cae83798680e0c8aa092360a9b8063"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/SearchM.c": {
      "c_sha256": "ebb6052c78fd88fb88da3ede8a79dea9a03a04b00daa6862fe1e0ba262aac17c",
      "object_sha256": "ddd94bc6e9fcb253ab66fe60cc67f4d96f1e1edcb15498a49d8931836087f386"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/RuleSelection.c": {
      "c_sha256": "4b48f2dc7fa6616434b3fe808f0f256d64f2b37c83c501a23259f4c902303bb9",
      "object_sha256": "079870a287aaeadc55129559915a6148c570cb6a0d0f8ccf19d4d9e01fb4363d"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/Expansion/Simp.c": {
      "c_sha256": "bf972e97a345eebd46a9624a33a819cb1364a10d299ee08d41d510f67fff570e",
      "object_sha256": "f2ddd57c969533f2caa00cffaf03caa74e2686ce7e423426448271dcca164600"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Exception.c": {
      "c_sha256": "f2a029557d9a154a3ad8fb993a2805212a72086c1ec6c455d28893a11ce4c673",
      "object_sha256": "a05da1bd69a0036aa8536157446618861bb9871a6d919222dd80a3004e9af8b0"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/Main.c": {
      "c_sha256": "d6a6bbe6f2f8a3e40e9bcc65d93dc2f243dc432093aa240a2d748405f0f8b46c",
      "object_sha256": "694f5f4212d0d1e8e2848883b78602331a56418551a7187d55e3d61efa4b46e7"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/OptimizeSyntax.c": {
      "c_sha256": "5d06d20bd7d7773f05e4ba1cd225bc7120aee84549595a3a46a4ab2e5ab147e9",
      "object_sha256": "a7aa9236f15dc6f64af2e51aaba129b2e9ceabfefff930dd5968ec4dd2ec8aa5"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/StructureStatic.c": {
      "c_sha256": "0d8311017fb28cf2bb61bcd738e8f77795b677351e7c3f643ee15eb6f7fbc1c5",
      "object_sha256": "890224421b995145ad152cbb1344e6b2daf69614d6d5869d97464b3290950ce1"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/UScriptToSScript.c": {
      "c_sha256": "39fbc8d4b9fe2c0d815a7ba6fd894d40d7520af0a2faa865d8b08c54f21dda00",
      "object_sha256": "79bec0cd2fdad8dfcae7faf81ba61801aff04257b593918a614542f85a6ba4b9"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/SScript.c": {
      "c_sha256": "39e91631be31d2b74bdf4982e849da2bde2e04081d65d206d64f8d1bc57832ab",
      "object_sha256": "7bc56dd39816d784ba22a8467b167ce96aed81c12e46078091cdfb76eaba3fe1"
    },
    "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/StructureDynamic.c": {
      "c_sha256": "040184f65b3482334a81b1459ebbf54113b552939eccb613efb28f16f7338a82",
      "object_sha256": "c80ecffa60afa6d89de5fe68cc0d9a4a12ad4c8cb1cc91acd26aa58cdf6471d3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Basic.c": {
      "c_sha256": "beb00eccaba144e3168e6e5634c2478e2756c87e9d29dbdeab8d25f38dc86869",
      "object_sha256": "39754c74c47ee2d328eb2ef5e2031a64c776f8af852d11241153f880a66992d2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/GCongr/CoreAttrs.c": {
      "c_sha256": "0182c0ba3fdb0871927b75b6e76236cf3d3015425ae07e166a52481841ff95fa",
      "object_sha256": "c279866ff3007a50c7301bb361606ed741636093b73f54e64d720da689f06e82"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/GCongr/Core.c": {
      "c_sha256": "39edb89deafbcf78ac7a4ca842b6a4cd6c6d66f24408a6491fae732c6dfe22fb",
      "object_sha256": "8cc201e03ee8d4bd4c248e99be3877bff9df5710b773998323a93d208ad8d0b6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/GCongr/ForwardAttr.c": {
      "c_sha256": "444aff59114dd5698d2e8e37c08f2cacfd6b6f398bcae26533df0b952a72da34",
      "object_sha256": "99268460e3055684e47f6af6a0a7dba215baae688a92c4c75b11a1de8d84ec0d"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Exact.c": {
      "c_sha256": "9f5592d1c7e854b76fc8542342cbc47a78b61d19559095cd4ebd51ce821a437d",
      "object_sha256": "8021a690293841798c71fffc191b181676c909d6a50fd4554bdbaa45740d38cc"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Except.c": {
      "c_sha256": "4aec22e94a95685fdc2138d1134700f939b8e811d8735bfed2b11494bac4f40e",
      "object_sha256": "9903f0b219714b36b474f350e2f905749a94d1be858a0a1f0cefa33a5e4f8727"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Init.c": {
      "c_sha256": "89c96c3bb6e758253f8c122293446354563e4b3f6be21cce9ff9cccecc6e59c4",
      "object_sha256": "c92fbc9e6ba5c07de938e485195872cc966ddf3a34f6619173d1615c11cdfe57"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Defs.c": {
      "c_sha256": "5555d93738d014513bfb184f13b3830c47b139e2427541e5ed06f083e0caf4a9",
      "object_sha256": "9322ecf4fbe8dae1a8967d179bfefa74ef915856a0f22b26e91a098dd06a67bf"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/List/Lemmas.c": {
      "c_sha256": "c0715468b57ee13d31f4ab83c383492f6c1dee54169c1562e9554720402c8480",
      "object_sha256": "657b5ba9be51ee913f7d52d11c11e8bc3c913e57a96fb9b946a46e3a47397e22"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Control/ForInStep/Lemmas.c": {
      "c_sha256": "761d9128215d757b76b0d57204da3fe276e2eec201563865c1e5c3518bea9df4",
      "object_sha256": "20f08cca7289c2668642b3bf2260d062164b27c88f539f2567aa27ee192cb205"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/CompileInductive.c": {
      "c_sha256": "89a848a54890b3d9220030c7d684b8cdaf1ffab7a835facd50615dd6ace35271",
      "object_sha256": "0b7ab16222d821344fdd17da08a0695d9c31f77f80d687402771bdcdfd5fbe29"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/SProd.c": {
      "c_sha256": "ba3b938a0eccc482f203298e0611be02375e819d6c6bc1f1287dacac71ecbd8c",
      "object_sha256": "872c6ad34ceca428aa46bd4505c93a05367e081c21ba666130a570582bbdaca3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/FBinop.c": {
      "c_sha256": "4e40b9cc59ea5fb6a4ea77c24166173d76462d90b14c4686851bb25bb126b861",
      "object_sha256": "b716f2afe79a2079f6e167c1e87889973e603e1107629b9c23729b54d4f81744"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/Functor.c": {
      "c_sha256": "b81e5b2668d36fe7707b299e9e748c877b6d7c6ad51e2b9a507b6f8f1c131b6b",
      "object_sha256": "975a3866a90cb950e0610cd652b05c270c9d3f4d57b7f66dd1b986bab48d27f6"
    },
    "proof/.lake/build/ir/Proof/CodeAutomaton.c": {
      "c_sha256": "cfea8c738ae46dccd861ffeaf67d67994e733c1ccf74ce6af65c1de617d48048",
      "object_sha256": "2d896a48660b3a21b58db5623bea21175d650fd0a0a1104b79ea508261d72843"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith.c": {
      "c_sha256": "40de74d394f89922dc5f56947abb7f3fdb9c0e3289926c17f68904c1f50efdfa",
      "object_sha256": "6859164ada34ca5ecd27f0b24fde7efb1578ca6854ec48f6c006887c3d8f4c77"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum.c": {
      "c_sha256": "f358f3aa800527af01d0fc54949d97446fdef1b0836da574716e0fe6e54a24ec",
      "object_sha256": "5ea48ac683da97c18c5b7f9ecc47288b70c198e161e4930b46b4e5ddfce480bb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Rat/Cast/Order.c": {
      "c_sha256": "627e307cea978189b3c37a5cc267b3259aab19c0c4495c663cd4abaa89416711",
      "object_sha256": "3e31fa8c90e3c2b862772d152ca63c6702857a4dae7104bd57664984de40611d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Positivity/Core.c": {
      "c_sha256": "e024df2b998276ff352698fdccf7517645d601671ea5d9346206ac53fd12f65a",
      "object_sha256": "93ec1d08553392d982eb15dad5a0ad61fd72649656e2606b29c51210590fd27b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Cast/Basic.c": {
      "c_sha256": "82739476c1e5f060e883c6ca2e6b69f195c545331686ffb991d51a9cddf10d8a",
      "object_sha256": "663a659f17d30f4477e5bb1f2c43a7576ecdaa11c1bb1d7c6376910ab972cd89"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Nat.c": {
      "c_sha256": "78d50a45a828150f1169630d2fdbfff15bd17341a6ddf3538e284c1878426a9c",
      "object_sha256": "d065ef87139860c43045aab780fd32ec716e3eb8b0fd6f855d2ec0c6035e7710"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Defs.c": {
      "c_sha256": "f5cdc985120e28068b9e45cf2f95cbb8b4a54dff14637a051978b46530f3a1dc",
      "object_sha256": "d61fd37272a1c0e85a88f3121eeaab1bb55fa635a7c700791b7e1d68faaaa1e0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/StacksAttribute.c": {
      "c_sha256": "0f3b9ab6975381a23074497ed83583cc2a61519bd95ffe6a816a8e058fdfb0a8",
      "object_sha256": "431c2cc45f2785e43f1d30350486db1a678a82e26d1b8ea398610af5300401f1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Cast/Defs.c": {
      "c_sha256": "daa2b0ac4b546793886e46886c4f34a95c71162050a011b3bd03e5bb48318cce",
      "object_sha256": "4b225fd366f1c018b16d2416ce85e2da5a3efe82c048b10c32b15ec89be810b9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Cast/Defs.c": {
      "c_sha256": "e064287b886fade00ded94adc56d52142188067d7c7ef02dd51de518fe9ce5a9",
      "object_sha256": "916d1666ccbec8a9fb817918658314ee365c1a5d8f4c102be55e673be3ccf54c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Defs.c": {
      "c_sha256": "f77bda70873db339788b82d6eada82afb4111d326901809a2797d43d0ceec615",
      "object_sha256": "bf03cbc17bdcbbb14fedbd781dcdb166ceaa1c28fd5710b0a89940f56f342417"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/BinaryRec.c": {
      "c_sha256": "f691e68d7042ec909cdc22c161ea0c4d228cf5a1f68fbb97a4013b716d5ec7fc",
      "object_sha256": "ec6a5f3d67bd1556264317efcde00af2e297968b07311836e4a019ec6cd3cea6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Notation/Defs.c": {
      "c_sha256": "e5735af56fb305948c5476e69308ee7c88440da4287bbd9bbe8ed0413df74cf6",
      "object_sha256": "ccb53f1b8d67289e18dd8db54b67d08fc16d20ccfc26f8adc42a9ced49cd9603"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ToAdditive.c": {
      "c_sha256": "27e702a0a5fdd23096507aed18400a0199989aa14a9c1c71aa1e553192c304a6",
      "object_sha256": "6aed18cbb27c6a9ec15d7d506bc3c02650d9ad3f30c0f42954f054dad4456260"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ToAdditive/Frontend.c": {
      "c_sha256": "56d887b73de28f6cd53720dbc34280e6624c44b8ead5498db1987f6eda7c6543",
      "object_sha256": "4b065d86bb68176adc3d68bb59736c87b92c16299d5994abb9d7807201c17058"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Meta/Simp.c": {
      "c_sha256": "4889302c9a6c737611de065e55d6bffec5a43fec10870f06c5b88b64e5bd39e6",
      "object_sha256": "02d9595f655eb480237270813c99c00ecaf46f7098636a4c3b72f0df08dd65ae"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/EnvExtension.c": {
      "c_sha256": "c41e10b883a37d5109a65d4a020486ef9a9f76c2203ff388e7da17a102ec81ec",
      "object_sha256": "ed3f6732f3ece9e32691881ed95e195040626f78d7d75ab8b42c98708474911d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Expr/ReplaceRec.c": {
      "c_sha256": "1089e0a9dbb0322e2d2159a28bbd0f3bce9c447c0c3bfa85d9647da0a0e71504",
      "object_sha256": "0994311472bee7e331a130a5d8557031efb91ec16fa57aa047295620701a4c82"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/MemoFix.c": {
      "c_sha256": "f602c08d081e5bf527ee63e7dd8b5763664911c23c2e843e244dd3793024a60f",
      "object_sha256": "e2225742403cb1a3753bd77ecde6fc6f9c022fb838d8a36b6cd3eca51418fce9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Array/Defs.c": {
      "c_sha256": "ea26f71a267a2514a4161089c049d32a9ec1a687cac2284385edeb602fb92412",
      "object_sha256": "5ff14692f8b9f90891e173aa9b0fddafef5a08b5f46228a2a45d420a07dde667"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Defs.c": {
      "c_sha256": "061771f6f2d55f02822135d5aa7609b5b298ba96e094798c8d5f38bb8b7b505c",
      "object_sha256": "9323596c93b329c6f71b3ae67518637dcc08ba8d6c403e98510ca2af8c37ef58"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Nat.c": {
      "c_sha256": "9e4f4ab1c4f7123194f0ec34fab9ccb411795e0991337af0cbe22a494afee888",
      "object_sha256": "25e6e1a49b49c5dc4ddecc0e8ab9e3c8c9bac10201f17c2dd99ede3dd0d55f37"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Nat/Defs.c": {
      "c_sha256": "964f8171160548cab1d9047ed7fa0161116f07d2400081a7484080d993836961",
      "object_sha256": "472ee09ef0d1953d5059d0295602ca03afb7e0d7e15740f1a23292feabb423b3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/CharZero/Defs.c": {
      "c_sha256": "d1543c288aecf3d3efb60f62b7af930dd4dff1d55c0fab75a16001b88272e0ad",
      "object_sha256": "a6fbfa8af5d6b802e8d5467381e8f2665cd004049e87aa7ecf1d66965196a10a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Hom/Defs.c": {
      "c_sha256": "2c9bcac82f4754b6273821566fb5afcf63a5cbac02bcef792fe6a06f33c4946d",
      "object_sha256": "2559b770a6c48b3c3d7a4a90806b225d90b8694eca2de0a96b07e7defa5027aa"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Basic.c": {
      "c_sha256": "46bab88bf7c592a4e6d3c4051b80f4c3223e825fd79c6944cbaf695f94a3ce93",
      "object_sha256": "b78e435577144026a1afd2a4a44ff1a3a0ad8c0bfb7b7cb2d11dd153994380e3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Opposites.c": {
      "c_sha256": "2d74fd8bce4a3d9be2f924a957123ccbe7b0c8d29c490d0a1edf29c05d210298",
      "object_sha256": "212b57e4adc474df30b0fc5563352b604384111ffaaf917b1f1c13976a497915"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Nontrivial/Basic.c": {
      "c_sha256": "050169ceadee5d5bfac5cba652d2e001534bbea2518dcfbf866cca85c5cecca4",
      "object_sha256": "46681a41e5575e5b2acccaf7c4f2d427a862b7c32c9e9e9ecafff6424d4506c1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Unique.c": {
      "c_sha256": "7eaf2ad04b4d354704b81fee7a52a0be50c6338a5754235954279d6705dc8caf",
      "object_sha256": "d267682d224b518e7da71fd7bc17412b13cffe9d0798c7070deaa9d30d9eecf9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Prod/Basic.c": {
      "c_sha256": "b56acd3db77a4f675b4ee8cdc89f618624872f66faec95352548c713c4da4761",
      "object_sha256": "1ef19056880fec28de9de4e3aee7ac0d53c4e277bb9aa5ffa4d801ae432dda41"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Function/Iterate.c": {
      "c_sha256": "2d8b3a1110fd92747a9af78a46a18b2dcdf96d66f055a15def2f173fb4b0b86e",
      "object_sha256": "e930ab4c5d8704f735cf2cd7a11b15be5b0d2c45114ac0c90146792d22ff1d5b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Function/Conjugate.c": {
      "c_sha256": "57a4abdeb48e9db2cd2f9c06028df725392094bbd6e102db501d84ca6b940dcf",
      "object_sha256": "480a19923aeb0b9a19942bbe9e48b64a71d13834e80ecf51c127a6a42cacddae"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Defs.c": {
      "c_sha256": "f3b5db9039705b9ca1921dde56221360b8bba0bd9d9cfd2988a169d8d8c21045",
      "object_sha256": "fa587d36cce16f811f3e49ae4053c1cf16a9fde67c0aef0b2b9f0639a85bb266"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Quot.c": {
      "c_sha256": "9c1b276145ad353c1a9459ea8728b00d6e82fa57ce7821973a8460856071a2a5",
      "object_sha256": "53b551cb4d38cb378bb1869b996f64ad6c6489038056888515d372c9aa9f158d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/Notation3.c": {
      "c_sha256": "0bf0e2c29bca77ca321d0373aa90e1abeb092191e5704bed039e08c27b11c402",
      "object_sha256": "9c95c6b56af6114a3f974765073669a34001ca4c5f790c20218a2e4f32acdf02"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Syntax.c": {
      "c_sha256": "8fdb30ce0cc7d5867dd8780598a054ad5232849081eef8b3e0a8719d7656a5e1",
      "object_sha256": "f0fa3613ee66efadcdd29be454a1eabdcaf0d1d1a5e9679b20143d73233fed19"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/PrettyPrinter/Delaborator.c": {
      "c_sha256": "dc96d5ff5bad32f479fc74e0008a4ef15e79e17191af7648810dae380d83197a",
      "object_sha256": "e84ea1429b414a711f323a0c9ecdebee9da69717691e46bbaafa431078e0e540"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Elab/Term.c": {
      "c_sha256": "9fd6aa5a24834da6e22ec89f4544c5134ef513b1eeb2e66a00cdecfa1138601c",
      "object_sha256": "a83e6a9216210135b8f64d69dd9e3b84c26a2c88b5df7330adde9951c063260b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Relation.c": {
      "c_sha256": "d6f478569a5b2dc0c09f280f1b6ac025661057b09afda67cd2b586d77fd6396f",
      "object_sha256": "5d42c28807641441cd3bb875eb5157b13ec2ffa46f681b6eb1fd4450b773c634"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/FunLike/Equiv.c": {
      "c_sha256": "b9bde2b441d1468547a841481e8f242b836e3d7fa5c92dd377602d73bbbf8c58",
      "object_sha256": "f3d7530a62173af52c6da4cc91d6d69110054647e2e2a348b72e6ee1a7e1e1d7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/FunLike/Embedding.c": {
      "c_sha256": "3265f63dfaf07d645e516d8a593158dca8c9b42eabfe93b6d704169a9ed9c123",
      "object_sha256": "b9e3ab3785da8a7b23ea565a1152ccd93e8279ba21c61666b5b58f4e190413fa"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/FunLike/Basic.c": {
      "c_sha256": "221eee079f766f0db7668b9e13b72539a31fe2f7ad52a73f7246059e81b8eaa3",
      "object_sha256": "48e7b46e8e6e2087f9cf204c567dbb52fae0c75949567446cff719a2b0b5b6b0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Bool/Basic.c": {
      "c_sha256": "cedd40791e0a3e9c1e44bcb4e11244e21e95ca5dca859923d992c409261e3136",
      "object_sha256": "a9eee5a6944662a7f39e8e6b1247690dd456c1f9d343ae78120e7d8334dccf4c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/NeZero.c": {
      "c_sha256": "4dff2821a1cb7610a213158008e7e9a89097292b93d1cc5344d7131fedf9e6f2",
      "object_sha256": "b63b154ec0f15fe06743aa153a1808a453c15b0c5a7ae86b0f78cd4666f0fb46"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/NeZero.c": {
      "c_sha256": "417607233d1da4b4556677e803049755feeeece9a3372a886660367ea9bf13f8",
      "object_sha256": "aa6eac3ee0a8820bffb0eff75e98b5714c583a819b7e704bde9eb1579db6bab8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Hom/Defs.c": {
      "c_sha256": "426745775adfb64189bb03813051144f21e0e1be894ec4553fa0c53f2bfb4d61",
      "object_sha256": "307ac6e2002685670f0155a51c41501fbf85c8002dcb1e539a266a6c188bbafb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Notation/Pi.c": {
      "c_sha256": "218e3f5d752f29ff5184a20c9caf8cdd36b432cf9c5b3d4afcb75c0b56ef54c1",
      "object_sha256": "53a9ab8321b36f482788a05e53257527063004637d12466e8d8677052cb821cd"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Basic.c": {
      "c_sha256": "651eddb1d9f98f406db4f47f52159508bd20187fa0ad18ba957807a44d20d143",
      "object_sha256": "d0a89f04d11fd988b0f4bcdbbe6bea070fe7a68228cff95e65cee7130090755d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Init.c": {
      "c_sha256": "782c56a80edc9f73cb1dcb620a9f8ee3d94873e24643fc057466eaa67cecc331",
      "object_sha256": "d35a0e74a2e0e529d91cbc8ce34d9aa88c0f59c4594b2adf6c956eba58d00d90"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Hom.c": {
      "c_sha256": "1138a5afdd8a6618e4cb9c806024fa9523bef00aae972456943577e8a0b7eeaa",
      "object_sha256": "b5bd96ce6a3617bb600a71822acb2cf99383e0902cd9ef5c9f926365f213d130"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Basic.c": {
      "c_sha256": "74e9b1f29415de463980134108d39e73d52796c3aa5ed51b8464d1101ac0e94e",
      "object_sha256": "7f915ccc9f96b5dabc0dc3ba81de8c6a36f8b142a680d52cb67b2c1fdfd17d15"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Hom/Basic.c": {
      "c_sha256": "aeacc28d184b6a79459411d615cb1fa5f043dbcce042a2f22482624be1de1794",
      "object_sha256": "ae16d8960b475275b4eb0c5d1f567046d1a79b87c76562372cb1530fb50a380f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Nat/Hom.c": {
      "c_sha256": "e6e3498ae95ed38322d7a3bfbebf320745b7d74b6e355f558cf53d9efb4146a3",
      "object_sha256": "d0ac15122b466cd7abf0557d4f95969024ef0485b5aac1edc23b49308fadc760"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/TypeTags/Hom.c": {
      "c_sha256": "2203d49c14dbabb4fc2f8259ace8efa77fe2c33182583557ee639d7457a7e913",
      "object_sha256": "36e5474e84cb1ed85a2a830a2953faa183f89c57d4d2af432aa041e9bc050f4a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/TypeTags/Basic.c": {
      "c_sha256": "0b21164e12252fa76cc0a7aa5553214143192fa84ae288c550d8852a8687608a",
      "object_sha256": "f735f49db5d952f489e7fe23fce6bb0b0d64c3fafa9694a4d0845af69d7056dd"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Pi/Basic.c": {
      "c_sha256": "d451cbff73da79fd9fb1430b8e7671ab0c453cefc371f0b4e1642356e9c5bf20",
      "object_sha256": "cdc0104b24e89c0e07f9bee48743ebb7d9a3130ad32a16b66986b0c76b865f57"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Sum/Basic.c": {
      "c_sha256": "03bf2610d7d0f69d8f84a2df1c6a8896000e52d1d2c81f23c098c756f1f8e79e",
      "object_sha256": "fb2d111eb6b2ac9b41b66911a0071462dc5f94008bdafb29f2b1fff5c7d179dd"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Equiv/Defs.c": {
      "c_sha256": "526af76f94c85ca64a0d5269ee810b158d118de6d2228c6f8592a1fb1f34764c",
      "object_sha256": "c7e9e35b129f94cd397ca77ec5736ee1f912b5db273989b4269cd39696f65550"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Even.c": {
      "c_sha256": "124e23eb75b347c607db45d76d034adcb29ebf0fceb1b1670251f61ee0f7b553",
      "object_sha256": "b1af7747be7741d581558f88962deb51042d9e153b8cc67a6540aac1a8b3efe3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Equiv/Opposite.c": {
      "c_sha256": "1d1b32b920f6da13945f389ad18b69f0dd0be20fa61bb0c652786f4be92ead8d",
      "object_sha256": "07c9dd62a58271912fc0346f7b7854e32dbb7c72afa6033cf54b8aa1c88ec571"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Opposite.c": {
      "c_sha256": "c45e5d4dad55317f923a0a0bb80bcb2e75687679d1e3d655bda700e9856d9677",
      "object_sha256": "c86b9bcc8cb0102a8817782a58335ca987f72752864938eb8dac13928363f071"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/InjSurj.c": {
      "c_sha256": "5f9512d6ccaae27abb29407133c955ec3013980d6f890406e8c198125133592e",
      "object_sha256": "01bd85b28a19f850323588677dc38516d636279f15a937cabdb2248bf3803c5a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Cast/Basic.c": {
      "c_sha256": "5f95e298065899ee7401c5debe324eaa340ae3b2d296e8ba81d4cf1f8a3f7852",
      "object_sha256": "d369668ee556779f4c380f07a17811efdedab0b8de8e374e1fc4be8f4d5569ab"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Commute/Defs.c": {
      "c_sha256": "f97978424669e0dea495bf7e9d52bc29a19f3012395340bcfe59b6d5ff17bc0e",
      "object_sha256": "38fe57d1cd81478c6ec883b7c02f023913f9af7c6c292cb7638f58810df73aba"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Semiconj/Defs.c": {
      "c_sha256": "df86655a81396bd8e1206049bcd8275b53cae5b53c88604c5fa810b6ed6b5693",
      "object_sha256": "10264ed1b9308c609ded6ce3f1eca8fa7386c0e6ef4ac617f3e003eabd1bd528"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Equiv/Basic.c": {
      "c_sha256": "6725c4ede7a10e24f78adb2b449d1d2dedb707078fdf3a4ddc9a8d01f582db4b",
      "object_sha256": "c658ec0c2022dc5e869e86935a35abcd7b97abc2921002b826dde54a1cf76e27"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Basic.c": {
      "c_sha256": "a49fd22761c08e7669fe930944edb450ea0af8415df0bdcafdc362c5835967a2",
      "object_sha256": "705d14e9e185cd22fb4723af37dbcf9f23d63b37d53406db0855fbde1cf11221"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CC.c": {
      "c_sha256": "d87e4c13e51086eecf8042f8b9aefe5ad87fc8ac8121aa0a560d25e57d6d9644",
      "object_sha256": "9a7421750454f20722496950c99216f38920934aa1a7e5f0e27f3fd949ebb350"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CC/Addition.c": {
      "c_sha256": "052153a01c063b81798aea0ac5d66ccfa465334e40e684a8f5c8df04ca1b74a6",
      "object_sha256": "7704f59ac74088076666938ce7243dfd22a093c6a7a08936511f40e5b56a4f2d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CC/MkProof.c": {
      "c_sha256": "c9e4ff828316332b04613f8d599e16f23b4641e567031020989d9c921a07acfb",
      "object_sha256": "370c32a64c0cac7dcb2076f573597c114602e7ddeb64af4f0a98da54fefe8bd2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Relation/Symm.c": {
      "c_sha256": "d8509ed987224171b95065ec7d124c60d0cc24cae22367ed97f1dbd7fa57acda",
      "object_sha256": "2c8fb4217f2c4910df7152952ed071e963a965ddd3b89d40c36d01fb78470cb2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CC/Lemmas.c": {
      "c_sha256": "bcef8e72d9dea5a3ce15f60f5c3de34bb87eded3e6cfcca0c1c15df694790fb5",
      "object_sha256": "2e0a3938fc6e1ee67c8416367511c24b0f689d3b9ed8767fc23324afa4da8d9e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CC/Datatypes.c": {
      "c_sha256": "fe902af1c7ac4e809d15eecfe5202b8bcfa162d6d2c3d7a5eb011350e68bde5c",
      "object_sha256": "8e320160d072e85a4146d8b4cd005909c49ed6cd9a91bdebae387a979a286553"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Option/Defs.c": {
      "c_sha256": "f285d8c9f3c6620babad79ca21779af16591f6f6c6f0717d06822278c7c036a4",
      "object_sha256": "7cedc87ec71cf9204faeceb751b2787c5137571ac29ddd1a9595e4f30284e957"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Sum.c": {
      "c_sha256": "f27bed0b22b4b611d39c6792d34856c3a4141bc2072e534322235854b79b37a7",
      "object_sha256": "56cb4678e224e54230ca3e8de24d8e1b0f1b9d2dd438128e51802e653e1a8473"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Prod.c": {
      "c_sha256": "ff5718e20fd4dde6db08e3ecb71ec6e2adc06bfcfff64363a49915d9c41d598d",
      "object_sha256": "7d6356372e17936c5a14c7f777d386f4d0117e369a3404308c3bcf877a90329b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Sigma/Basic.c": {
      "c_sha256": "b3cfff64edd6e7f697a405b2b343b2e0c2bca374f0c6304404be18c5f4740f86",
      "object_sha256": "a247d0d2c66fb5d501f8584920fc58f7d6a4e87703f9219320b0b1380a7f5a43"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Option.c": {
      "c_sha256": "c466371556e14ac75d6435ba4368f8daf4c67addc9abd38b580d98aa65f011ec",
      "object_sha256": "6208216f9bb424c74e1cbd9194fe5800a31d145c9fe9641adaf4be138a1c3557"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Option/Basic.c": {
      "c_sha256": "73f4ac09dfd5cca143580f956905bce1dca5b210db12c89e82a8eb002205da66",
      "object_sha256": "e175d9bad7ca7afd5bfef77fd0579e63f503eb3125a21f54032db479a063a95f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/Combinators.c": {
      "c_sha256": "f19db5a304f81d850525d28a86bccdab07ba5a9ef94c6d5cb8d41b6ff4a805a7",
      "object_sha256": "ded4ed49350b1b0af669d5a780b4755185ad32e659e8e77fa33288c5afadf8a3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/EquivFunctor.c": {
      "c_sha256": "6d7b62636dd52a3622bf0e4bb735a8672480cb66e6d9ed96a0cf801f7b92c189",
      "object_sha256": "3333261ff2d7716f37b208f89f85d358f05162b707e5bd243300bd7948b2f827"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Divisibility/Hom.c": {
      "c_sha256": "56dcf519a5cc9abcdb3a21f36b5f34462376e23f20da56499b577b2467321727",
      "object_sha256": "cb5f7beb526b8a1902b6ab1c785f9401835486f6cb0e48aa9dadbf3cc33da2ed"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Divisibility/Basic.c": {
      "c_sha256": "994b4bf323095fce4a02ce9e6a6fded999e119719c70303ae7664f14da45b95e",
      "object_sha256": "6dcf3cea8a87af1e2f8b6d073d03bebf90059be21d257caf543aa74072c6f62f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/Basic.c": {
      "c_sha256": "8d31fb2314bea7abf23cc0988609ebedb45ba72466e168ad2a4618ccdd9c5075",
      "object_sha256": "f7b2e2713bde5d154e04dacbdfa506a1645e90553de823265463452ea8b3dd60"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Attr/Core.c": {
      "c_sha256": "f2b10f023441c0e6ec5567afaf657255d1abcb0dcc0ac2f9f095b5b578234c6e",
      "object_sha256": "23aa57c2388dceaa804e16007bbdf59ada84bcf324d9f641913593dea00408ec"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Cast.c": {
      "c_sha256": "e93e6065eb81a5a8e50fb6352a5ae062faf09809655381d906b4fc2a476fa7c8",
      "object_sha256": "3096961dfe34066431e97bbc1f088becf0e1ced938cb687b31ba33b5924b82dd"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Cast/Order/Ring.c": {
      "c_sha256": "16de4a84aaeabee94eada15f345a8a167d1b4dea1f5187543ab2f35cbe99b078",
      "object_sha256": "c06327dc38055a7289e38370124a573bd943a595edc87b76ad3ce861f8445ce7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Cast/Order/Basic.c": {
      "c_sha256": "1cfe2194183866980f1d6e58a0d65da39b17e9f17669ff70478a484201b1be57",
      "object_sha256": "7429611a4fa7fa2a41a772377ea835e221994d1f41754173d60337748585f3f0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Hom/Basic.c": {
      "c_sha256": "b24112264efcb585e7cdfdc1eac7efbf0b5d92546c10156c060b6316061bb091",
      "object_sha256": "f5992b3332e92fbbceda00a6d944df7207f63bce0e19ad7673a78f6dbcb01e7d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Monotonicity/Attr.c": {
      "c_sha256": "2a17e6c41d55aee73483e46852da1f441316ed44a5e5f784c969ec4868b2fff6",
      "object_sha256": "245b01fb148c973a5759489eab2f8063888fa050b924d4389734e1b8d6825176"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/RelIso/Basic.c": {
      "c_sha256": "563624a1378c234ba861f323015408658a03300f40ed2ca7c976e262dede50f4",
      "object_sha256": "c2a7bed1191d6be1ab936e07b535ff2c8795c0e7c2169ec7036ebf3e7255a55c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/RelClasses.c": {
      "c_sha256": "d46d9e2ce849379f28dd996374ac5c7190fed0bda1fb9f04803e57b33009e961",
      "object_sha256": "7405b68109c1a79c14978274989b131794f215355c9d8a567f542f1f46199218"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/WF.c": {
      "c_sha256": "3c83a94a5d5b00c6750660e4abba33cc789775bd84390104639890028c25b190",
      "object_sha256": "f31a3a48ef11d0cf5e235a1fea5111eca82c5257d710ed513db7ca94c8014f12"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Basic.c": {
      "c_sha256": "a4dd53f35fccb5580bb5c55d33c347879fb60ecec5c6217f9d496ad1fe89a8b9",
      "object_sha256": "dd796aba35091a04710a21ce811a535adda647ca6fe0290ceb2264f07614a7bf"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Notation.c": {
      "c_sha256": "1fd79ec82ed17e2049e33ad1aec4c95dd2271ab8d59853351ba57b29880cd96a",
      "object_sha256": "e0d6671e248b4f09c05c4b78a875bb39ff77bec821b8ea44f050ef29d03d16bb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Embedding/Basic.c": {
      "c_sha256": "c02279a6882bd5221edaf6d6ed81eb2330f58dd002c14bfa4ba35ad080ed6e1d",
      "object_sha256": "ce6bfa5696c65d0748e9122eeb752ccad54e1ea66a94228da84fe45ad1c02c62"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Prod/PProd.c": {
      "c_sha256": "4b233dc54cc48bd732881969e135065928e5d2ccf3dc794bc78c2441a2575362",
      "object_sha256": "fd03ce89ca745b2ed2db3f8adc34c420f6d23de66a1b854d42b4bf727200a2a2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Disjoint.c": {
      "c_sha256": "f6fe21bd1712d000537231a2def0ccd31bbce9af2fa3d245971d5f59cb7d1e48",
      "object_sha256": "f205ad41ac25f64950025ac235ba3a13c6daf0299240b59870eb19dad9b7efd0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/BoundedOrder/Lattice.c": {
      "c_sha256": "1f353721ee236b5d171cb4b65500d95cd39855eaa185f636955d853065b405aa",
      "object_sha256": "d17d516b27ce8853c0056f867e94d763ac428d93778fdf04b3ca70509d3e6820"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Lattice.c": {
      "c_sha256": "764b11240b0555cb3e2547a82037ebf74b18725951a27471e6fada09d40f8dd8",
      "object_sha256": "0a3128de567849f7211b175505718035d24947ee4a3454af54748d186c73aede"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/ULift.c": {
      "c_sha256": "970ab101d35dd4503fd801454b0f3456d46090ecd1194f271f8a94c21582e28a",
      "object_sha256": "e1f0010880dbb62d5c40a45a039362a23fc57567d3941c45d29ea22bf74debfc"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Function/ULift.c": {
      "c_sha256": "c4b4d65edddcfaa44e925ea47463ea2a087ecf0b687c5d52723b6012df75d7fa",
      "object_sha256": "0b3c840540a0c4fbdc9c0ab74d3568466f8bc646b7ce35d62f5dfbf087245e30"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Monotone/Basic.c": {
      "c_sha256": "00fb7fb0134122ea5a868101f2f57a821951596d280845568e04cf9686f6f105",
      "object_sha256": "9ed92bbe6b385e95adc93791a6206125e069b915c300787244424690bb28b0ca"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Monotone/Defs.c": {
      "c_sha256": "387ecf906356023c4cab5a4b5400d159042fb541fbe65f32881bcd740d867071",
      "object_sha256": "07490224db98e56c6939465d77d5d3cae987b729c7ef9a8ccad94f00fab91cb1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Max.c": {
      "c_sha256": "a5e1c6903e401ef4e25268ac16327e2b3bd8d90f8c1c6d8ce2fb2dd32af136dc",
      "object_sha256": "98fd3fe0780e6e4e8aa48fba9b7b52a9094d6f7ad501fc47ccb8d095e7a951f6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Synonym.c": {
      "c_sha256": "ba909fd775eec7d8851739fc0e736ca4a700b89014d8d648a65e0074ab203cb6",
      "object_sha256": "56ffefeb2067e85710ecc9d4431d52e55e8eb689077e85d7d3f2dd4a9aa38e89"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Compare.c": {
      "c_sha256": "a40186a090dac92ea6947631b112b1bbf45c22eb19f4da3debb9b201f688f43f",
      "object_sha256": "1aee23fdb240369afa91a947767e7505be8144474a1b3c3b784232c82d94cf69"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Order/Basic.c": {
      "c_sha256": "2f8c66e0936660e7b53167fe41f4299f9d8962af423e19b206ab23f1d37d5a6d",
      "object_sha256": "c7f6fa755696a1d8a2f30c57e642d2b381747c4b1234dc14dd744d4fcfd3a765"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/BoundedOrder/Basic.c": {
      "c_sha256": "6d62f70fc1df104104a5f70e19b79fb4d3e672ca3e1e337fa3c1adef56ed18bf",
      "object_sha256": "d77577ebc7684389692372e048b6dcc3a998ee70b895594b99061f0116ae335d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Finiteness/Attr.c": {
      "c_sha256": "eed9ce9106a3504c063cf38a829b888f7bdd3502f9f96e277cc16db2c8beb9f4",
      "object_sha256": "cbd9c32a554fb34ac3c606f6b8d989eaa617487837f9a44dc1899b15296207e2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/ZeroLEOne.c": {
      "c_sha256": "958eb4e79b79c6f9369c9a38bb933ca94b0b69244c2b03e59a2582a633524863",
      "object_sha256": "e9ae2e2328c76012d21cc2fa5d725f6c2f79a1cad5d74e047afdd34ece1f6c3c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Cast/NeZero.c": {
      "c_sha256": "d3b75230c6e9ac7df04ef104f42d4a2b070196b9d835fe02455a9e4b6a99f022",
      "object_sha256": "29e7b2e506522bf96bd41b4d2747ce464f29f25ca8be794909a5b7dbd2830857"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/Basic.c": {
      "c_sha256": "68cf9e18374b13391b4cd7d4807b86d8a371dfcd4395e69fc6bda75d19d05b98",
      "object_sha256": "aa0f0884a9956e45a4a57a905aefb2861704905a29832484268f5e4da93d1ff3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/MinMax.c": {
      "c_sha256": "924b3d096476c6806c9ba0f0fd3f316f56eaff2c7673db94e5f1d071e135cfea",
      "object_sha256": "e1d1b04c454a735ca5a344557c8acbea43285186668be73b70bbb2d5c8330956"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/OpClass.c": {
      "c_sha256": "e821e181acec7d04018d61e1ed6b851909a66800955b89a495aac6a010e983b4",
      "object_sha256": "652eaa2b27dc6c3df0ececcf8bcc89e82dc6a777ba2883d8a8fb3908acbb0d4f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/Defs.c": {
      "c_sha256": "de3a8b46702f01070622cd08247bc3b303a772995b3eeafb9f8213717ab54bd5",
      "object_sha256": "dda0cd9c7fb0b0dedfa850f639594bbd894fb8efe1f91a69a89711ca656957a5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Sub/Basic.c": {
      "c_sha256": "e1cb6b9f5be0150c348c8fe5f9bf00e8c1d2f158aefe89e185f93ac00761726d",
      "object_sha256": "d4de7c560bf795b2361cb0b5fc7279cc0c0c3727f4a1d4a3db7f813e579c5c48"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Sub/Unbundled/Basic.c": {
      "c_sha256": "dcb8779a7464fa813cc2227528fe3bb765633dde0d9b23741a961bd4cdb58d47",
      "object_sha256": "47140bad3d04c02e0780b72d78997565654ec4bc8869e7ec4c76cd4448b2968a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/ExistsOfLE.c": {
      "c_sha256": "f1b02ce38237cecaa7078c6da07e69f8621ae1181bd283e362b03e350f901069",
      "object_sha256": "83a703955974b7d216f3f84a533a9496354c6499dda8710e812893e85b68a9f5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Sub/Defs.c": {
      "c_sha256": "f6de47e9cd92efbd034a174338db871cdfd527ca76cbf40859afb72ccc6c938f",
      "object_sha256": "718772396437059d77e12f93a2b504cc58b7ef0a9790dae783094a08513ba0e5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Canonical/Defs.c": {
      "c_sha256": "0a8ee2d050f4ed482172775ce6a4623cdcc3074b5221b59b1e72318e47edb1bf",
      "object_sha256": "5aac90deed90daf0aa87b5e1c30cb9909d208c02957a86d76fe8d52935436ecc"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Defs.c": {
      "c_sha256": "0c2f260ba7b06ce210f29e1b21b3c768ffae996c7f7e0338905bdf61fd6bf5c7",
      "object_sha256": "fe1495632ff94ddc4a7c93d5f1dbd5a5928aa9a47a8a5befae3403ac4ecb458f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Units/Basic.c": {
      "c_sha256": "824a6140d5431c970cdf96adbd8f951053cb1afda8e209efd6c98c79478e79d3",
      "object_sha256": "a4ca7fe30d7c1590087d6930a040f392465d7abc857efd5fc36723e3c953f753"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Nontriviality.c": {
      "c_sha256": "cae5b5133a63dcd7765aa4c7f271a101c6eae9563410ae0cf95aea2fb9299702",
      "object_sha256": "40cab97992661d4f7b117f6ea3b030fb5ef7819467c9381ad576c8c369f8a5b1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Nontriviality/Core.c": {
      "c_sha256": "881ed80464281fa45bc1ad358296faf59a2422f424ebcd2caf80eddc29117b59",
      "object_sha256": "763a6a08607abedecf6728a291712cc114873b7f5abe1db27b099af558d5d52d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Units/Defs.c": {
      "c_sha256": "eaa77032dd8863e60e46c5fc3dd87131cb2dfc1bab59f2e6ab8139b3c64e2063",
      "object_sha256": "6ee915cc004925b7e5acf4f9fcd80eb578c791da033329d9da630aa3156fb480"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Nat.c": {
      "c_sha256": "75119f49f0946010fbb7932e2de5a461eb626b6f4731b77d425deeea992be27c",
      "object_sha256": "7a99e81e2de8eff23e71a8f765cdabdaa1057825e40845e1463cc21231154a83"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Basic.c": {
      "c_sha256": "89e31cead64af2d84be05adc794d70a7be6c604a993e97931b7fe48526d64d9b",
      "object_sha256": "c60ab7723f5814ffecab55ba0ddf3f0ba8bc8175941610dcd1a61df7027d5525"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/Delaborators.c": {
      "c_sha256": "62824fcd846f23e0e3ccb7d7d7d09b71900e51bf7916a0e2dae6a0688ac866e2",
      "object_sha256": "71e45e7ebcad1aed19a0a3ad2d021a4b10629883e52ac57585b651c78cb311de"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/PPOptions.c": {
      "c_sha256": "86f8d1f82219d57e2994e405d257001e772831284b2b950b82d891144a4809a8",
      "object_sha256": "745f3951ff7c8b020e3199ca54f492261ee291fbec8ac7c91948e44c44b51784"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/BooleanAlgebra.c": {
      "c_sha256": "fab83e832c0fa3790fcda75beea64d9001eee0699e7e07cae672cf7e190b99ca",
      "object_sha256": "cd98a9bf3027ef1e849409d757eb6f356ccbe4bdd153b7dd54e305dad814b0e7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Heyting/Basic.c": {
      "c_sha256": "775c5f71430ab2699eadfd8722cad4e1f704d97a4d7722973ba8128d6645afae",
      "object_sha256": "4fec84a506b58fdd324d8fc81b1fc116a3dba2fd31ec25b8de8719a3e36b1c50"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/GaloisConnection/Defs.c": {
      "c_sha256": "b41b01fac6496763d79a3c0f461ba062d170ae27db7ebc2d8dcc3cdac8546564",
      "object_sha256": "e2464c265fffb22fb3b5912dcb7e9e6275f4b916b3712ec93184c1774ad6471d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/PropInstances.c": {
      "c_sha256": "ca87c335d20f972ad8de166cbc0662ed283e14b8cfa6424503ce8f5df84d7d59",
      "object_sha256": "41ae2e591aad825e901bfb54269b4f457c13c16eecfceaad70f584b0b40c6849"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Operations.c": {
      "c_sha256": "73a679f0762dac4ad98df12c8f5017b44b3402647759cac91e16e9530e152d8f",
      "object_sha256": "2d85e5cf9f462871cf7a21f69178e3f879a81f1e2cc5f5e783be996983b22810"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/CoeSort.c": {
      "c_sha256": "5ce957483805b225476bcfca349339333705b0bd8e6c97df0cfdbe9b09c060de",
      "object_sha256": "d37d4210a6f25e1d11ed02d09d8c800944b0e2919618ef4da7884587803540e1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Parity.c": {
      "c_sha256": "b508ca3ab6bb7a0201c376449b687b97ebab2f7682ec9eec601035230cdde36b",
      "object_sha256": "1f43bc46944f1f9e6e877541aa324143acf069c18d262077eee3cc4ab32db76a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Cast/Commute.c": {
      "c_sha256": "e0f0a84e48014fd2cfe6faf846d9df750ebf86e6932e762d770229736b2528b7",
      "object_sha256": "aaa9b04887dc3f606b3a36b95038f91ca4c26ace11737bf2841c11ac2d4966f1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Commute.c": {
      "c_sha256": "ee5dd91df0fb34dfeabda05a7f917954772da0daaf834de5b46654bfdbbc9d9d",
      "object_sha256": "bdc04935755eb1fa487c9c7a97c9d41331c0b83cd18ea099abe14980c1b096ad"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Bracket.c": {
      "c_sha256": "b0e075151dfbba715f5bda2e2d416abfcc44395c9c3895cfe4ba2312963574ef",
      "object_sha256": "e43b638564c2440047a5f5d6f21d32fe6d21be4ce052367c8e99997b2a838899"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Units.c": {
      "c_sha256": "d15ed65fd231544608ba8fa0c31d3eed440b1bfd8338d9f1ca858fb9843eaea2",
      "object_sha256": "7a19c151fccebdb8e1e2d6a248cb1acf554368b402d282be49951b58ad80a7af"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Units/Hom.c": {
      "c_sha256": "5aa6bb0fd64b88f2373ea3c964870b44a86d3af0ccdebadf7e13c01bec700957",
      "object_sha256": "996d5c59828289c2737b335f443a3b0dd67de46eb3e4bafb066c183d0a92c66c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/InjSurj.c": {
      "c_sha256": "575c4cf8f9872965782f7a66eb7136278fb9ace4ae4d6baf5013d2b4d7b30099",
      "object_sha256": "c22f2308e1d3acb040a364ca2339770d3e352854301942535844621b44e3656a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/InjSurj.c": {
      "c_sha256": "5798eea3351fb1c985ee4a05d299d2e57fd0b6300b8dcca81a65546d57c87cc2",
      "object_sha256": "461bf27adc614c78b8f205bac7232ac3ca45eb5d669f04aa3408b2a6437a1dfd"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Semiconj.c": {
      "c_sha256": "3de22ee1a04f6b2623f24eef62048f8e3c90503bf6244486d6583b6b30c731c6",
      "object_sha256": "fa1e11e06810dd946470e7df3c584737795f04cc6515d2588f16b8efaf66eacc"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Commute.c": {
      "c_sha256": "f947de7d75c099eabdac653f8a47161ec17d40ef20708d1823b895e3ddd61a83",
      "object_sha256": "94491a4d2f30ee913daceb10323d3a872dd01a999606f2ef21d9f1f71b5fc300"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Commute/Units.c": {
      "c_sha256": "2f263f40e51ccbff7676bd8f153d5d2fea1168119f20929f3d70826479042b2e",
      "object_sha256": "e119958e98550d7e7f6b58a2045056894b93af25ba1150165cb0a610fd962807"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Semiconj/Units.c": {
      "c_sha256": "fcacb79203b174de02ebda69d6f62d07005e46fa25588342a0c1df5896fa2e69",
      "object_sha256": "ded72cca52a605f3d03cfe5021cef37072b5f7608a1079a27ab9e0ee6df773bc"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Semiconj.c": {
      "c_sha256": "67247008d7411af4a87f0d2da4f8f08ebc0fb6c4a86175dceef32b1b26762f63",
      "object_sha256": "30573246889a1119cb6e09df981efbb81d8b384d0e138b06c39f4c179561b359"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Units/Basic.c": {
      "c_sha256": "443e32ca4fc6fa138fa02f533d886234314a3b87a27a87dda84e756beef4ae67",
      "object_sha256": "017b916c4c803a22a35285a2cd44ee2366030c29ac80e128df53b8710184ba96"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Basic.c": {
      "c_sha256": "3b9b400935c4bb872dfb52f77c3ae8500b588a6dcbe141362cbffa9f33ef4236",
      "object_sha256": "48903ecf2328e40f756d8107f2ead7d7724cbb8d30c71ed460709d40da8d1142"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Nat/Even.c": {
      "c_sha256": "59bf171fd8e0632938ae8b734e716ddd9573af858a789e2a5405d417432f3e7d",
      "object_sha256": "0ca5dbfc316ecb3d67f1c3ce02bffbfa3ff6174e26588e3c091f3ccbd68d0598"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Sqrt.c": {
      "c_sha256": "7296b3a40857005d8f2ddcad4624e334ccd6d823be138c64569c7a85fce1eaf3",
      "object_sha256": "7b94ef5c16fbac20ec5c04af34969f0fc6a80ff250fd7b7a55672e25cec778dc"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/Nat/Basic.c": {
      "c_sha256": "bbf951ac2c412dbd13bf4d1dd1bc8e13255581c46601bf1c480658785243af8c",
      "object_sha256": "a61a96a297f3f40fcec337c00a8f20ab59ee698234689610b7271b7c1a668dad"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Defs.c": {
      "c_sha256": "186f2eec178d241ff3dee98e8a687f16d9762aa5289de7d5996614d650978a36",
      "object_sha256": "59a47926d089fcc90b4ec9752d12b144581c7d2197ec9d1e24287e15b553f887"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/MinMax.c": {
      "c_sha256": "a3f483ef27c46da97446730a486f8dc40af302e67210169cc18bf7499212b742",
      "object_sha256": "4dcc5cb9f39ecbb7eb7b2e0ce6085177db4806f82247471adb8c195c8b7f3550"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/NatCast.c": {
      "c_sha256": "13360ed8e10d488499767a19c2e590fc957d2f1bd91c556c28bb1f85821e6589",
      "object_sha256": "7e3f7aff5ed1cb21777ba809fa72eaf02ab263c926b69246ff0b556ad55bab28"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/GroupWithZero/Unbundled/Basic.c": {
      "c_sha256": "b007cae4c3e16a3a915f24592a706a89587fc82f987ef517994d9a47ce7d45da",
      "object_sha256": "131fa36e3deb66b014aaa3d63bb6a9b713f12050359218c8f25da4281cff5d51"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Bound/Attribute.c": {
      "c_sha256": "386a1b9a7ae50d79e7c1cfa07dc8ae5ec854bf232d4d8a4cd25f280c720186c6",
      "object_sha256": "171b9ee9c68cb703b0e3bffa09825d1b8ad9acda81f1af403e4d4af115806d54"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Bound/Init.c": {
      "c_sha256": "0e53df47ece67550db35b7c0c52105503cab24387585632e94d4e6654fa88102",
      "object_sha256": "b9441fb9335f6f974a92e35f7397db7b1fd1d48a029a134638f6de96ab7dbd69"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/GroupWithZero/Unbundled/Defs.c": {
      "c_sha256": "b0f4f980f4533c48e3465a9e49f3d11d46484d9f578d65e541f090758ac42924",
      "object_sha256": "55b91e92764133c7b8a62fa297d5e8d49004d4394fdfb378e32fb423273885d2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Defs.c": {
      "c_sha256": "8cb1b0bbde27123b701c88bfd7343e9e4671ebb1e875639fe6c0c4f90da24361",
      "object_sha256": "a7a0d4c887c16b90427fd055fb0928bb9405001367b743c079258ea5541f2a32"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Unbundled/Basic.c": {
      "c_sha256": "89417eddb076833e0397cb6798356b211fd7df20538e042b2617420ea060cdf3",
      "object_sha256": "a5048b3f3df50facefda296bb59cc35bfe2b975c58f038ed90ce4da057d53195"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Unbundled/Basic.c": {
      "c_sha256": "2c27e7781c1d695ef04f029187fd2851ddab29a3b6c09af5782cf148af6b63b7",
      "object_sha256": "780940cd4332a70d4eea1ae4928a1273cdf1aa80e737665e19ecdedbbfbb8151"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/GroupWithZero/Canonical.c": {
      "c_sha256": "35c8c748c3b2556ac6c0dced6b4997705d38305a4e0fd8a59967e88dd1f75e5c",
      "object_sha256": "bcac8dd8d3512bb0d6807347b0764105866b37dc8372b7409b91a49f781fb785"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/TypeTags.c": {
      "c_sha256": "a88992eb39568179b8fbf0990074791a6587369e37e5d935ae51a95f515ea05d",
      "object_sha256": "c4cfd03c1d5662a4940753386b3c99084d976e0e50523cc34fa261d33162cce1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/TypeTags.c": {
      "c_sha256": "72145cb6274d4d1447b2f84690318dc25e7000617678af07aa96f49c642fee8b",
      "object_sha256": "611d016eaf5d8fefd5305b80eea54f2ca9c8d51c90883f9e3b399eb59ab807bb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/OrderDual.c": {
      "c_sha256": "ddf3c611584674362f38933bbf8581105158d28693db8861e68444d1ca8bc31f",
      "object_sha256": "63dbb019f8fbb5e36848ff14140f933c040ad56f1e88259ce66b724a9bc61f8c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/OrderDual.c": {
      "c_sha256": "d65f25cc1bf12f6d522974a7357da1bfadb74cb42d6104bba5678a1ea98504ae",
      "object_sha256": "361765118e676fed0af1b8aa98979dbd2fbf27fadcb4a14418922902c520919d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Synonym.c": {
      "c_sha256": "e848ec1f23f01f521aee1ee3af8aa272a9c8ed2e205bce1a789754968f083d5b",
      "object_sha256": "efb737dc2b7058adfe1a535bbd845447eab8c8ac379675c52a23e4ff80cde14e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Basic.c": {
      "c_sha256": "4f2d2f76f5a9cddebd10bf9dec849b5f54eaf296b25a793915bfc1adc19ec2c6",
      "object_sha256": "1eaa55e32734d2f0c2493eb103c7ca7e9b1bf30d81132cf03385f435cdd6c2de"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/GroupWithZero/Unbundled/OrderIso.c": {
      "c_sha256": "879fe805f9c60592c63de96bf69698963085ccb370bff0f8402c67a7c51d639b",
      "object_sha256": "61be8cb79e52ba7e846941e72e2d9ef565bf514f7b64b9fcc7c7c71aa17aa8f1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Units/Equiv.c": {
      "c_sha256": "5366895ed0fe70f49a8996cf937df5950b125983f703acac3e6d779cbc676712",
      "object_sha256": "c6558a80d4986d68ebcc9825433db8094b1577e6e542069ff43b8d27f9d21f14"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Units/Equiv.c": {
      "c_sha256": "b39b45258853bca6e5bf01be35884ffc46750ae89a2fbf93021fc9003417291a",
      "object_sha256": "982a6adc50e7ea62289b286709e3e77957d171f076efd6c4ca3c4e8832f80f96"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/AddGroupWithTop.c": {
      "c_sha256": "f5ccf22e0242db5bf34ca620d24d7108d8966a7e0f4ad747be8d2c8511380798",
      "object_sha256": "696f2822d93a042aa4131fcd130ebca78c84d409f9fc0b08e76e02c3e9a2a822"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/WithTop.c": {
      "c_sha256": "a2d2ddd98b8ee4f5525e4e3a2d50627d4677f7d736d89ce668ed0913a03c7ed5",
      "object_sha256": "87ab08d52a6052001a6ace1e0b9ec26005e7ca48a499573872f4c39b965eec35"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/WithTop.c": {
      "c_sha256": "0117fa4f1667e17094fc693ff5972b2c15fc36efcb79c53881abad043ab1be03",
      "object_sha256": "79155c6150e98761b3e8d6d0a831c1cc48e4acf63af5bde9201c346e938c2900"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/WithBot.c": {
      "c_sha256": "d842a4594a42e9fa90b09cbee7041efd3cb9208eca8ed1dd6849fa9cd29a2bd7",
      "object_sha256": "128593fd8b10d94ca3211c0729875adc852ea113b8ed180af29cf2a148c23002"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Option/NAry.c": {
      "c_sha256": "1a92ca55c609e8e8d10dca4a9963290f4cef68afbf8be32d173b5b80cf7734a6",
      "object_sha256": "6ea6b08f0e6e4859b4fc060f4362f5bd30ee2640124c522703289d2caa426361"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/TypeTags.c": {
      "c_sha256": "508c6fba16192b87598230a4e7ca0b427735554287bb1c802905a4fbb682c70d",
      "object_sha256": "d6a0ba4c129da18a8c89bb2819d12bde21ad94ed905878858178918f1d18b15c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/WithZero.c": {
      "c_sha256": "3ac80ec52294ca507521ceead37137c720aae8a69b6011116a03c2d6400ec5c3",
      "object_sha256": "96c3ba8c240b9d381f6fcd866ff2c8cf68b136d13835161a261f3d935f51e577"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Equiv.c": {
      "c_sha256": "2b8ca1e39386e0bb1635fa74c32fe71cc52d0683c9a7c99d2e33d97cf3fa00c4",
      "object_sha256": "a8e255c7a336e877f3978a4709cf2ffca45e5d184c53a9e1829d6ce498853d60"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/WithOne/Defs.c": {
      "c_sha256": "c6bfe9a2da6e884a33b57eee7cb82d46d99ac5f49e613e192ade20d3334f77e2",
      "object_sha256": "85642372bd6b261a5ea289ea8ef49519ab82313680c094d837e69f332cd040c7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Nat.c": {
      "c_sha256": "92b253c8b6270d956e00ab430616e5d3ae92b5c5db8c82bb64b40b058eb7287d",
      "object_sha256": "176acf7f3e07b6176ba714d162ba09daaffd106eee17643f70eec5952d88e8e2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Unbundled/Abs.c": {
      "c_sha256": "0abe92eee7292362ccc988ec8f868ca6bc1adf8c8af3c878b9538ed19c9e6b04",
      "object_sha256": "f775a218fea25d7651de7a10458cbb35f1ffa8ec9360801cb83a4b3b16cf1b4a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Lattice.c": {
      "c_sha256": "808f00aaaca92277a5cc21da21999d4128dbefd78937f319067c010db268c413",
      "object_sha256": "9ee9a6a526f90c02d4da64cbf0d7e372af1fd0efc76dc783cd1ccb498c4c41a5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/OrderIso.c": {
      "c_sha256": "5dea616ecf00c582ccaa1b998184921490bd8830eebb7ea6aef8145e8af53fa3",
      "object_sha256": "474e4e1025aa96c85850a45ccd6889d515b40f1faa181d3ad348ab53132c39bd"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Int.c": {
      "c_sha256": "10260291af1129a8e856cdaf2c083a9aa19912bb9cadffcb56098c131bbe4360",
      "object_sha256": "71a9d0e7718a332673cb070fe01791c1b8520fd4870b8a49c273dc8fefaee1db"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Int/Parity.c": {
      "c_sha256": "9fbe9bdeddfc6de56b82b9a172b2bccde06e2d029a1b9cbe9f2d8104e1e9ff60",
      "object_sha256": "913ba0efeddcd5b700257fe9879935d1abe2415a8da9da46f39c420dec861295"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Int/Even.c": {
      "c_sha256": "15fa78aab6d8561399237e3e7baa72f3577d1a0152ae1cc11069f9d2e77aa850",
      "object_sha256": "3c8ed27f9640322aa9fe8d7f51b23686a2e08b88fbdfa7b6fcff2d6ce18e0b88"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Sqrt.c": {
      "c_sha256": "b0f0f276239390a450bc511d69dcdb867e529e0f29798fce3883f1db7b6c3c3a",
      "object_sha256": "a02ea82c2542e44cb39349ca2f7fa612efb38c582265b00e2cdd16ae5f06e760"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Int/Defs.c": {
      "c_sha256": "ad397ef2aeecbb8d3664aaa8d9f6c92c520bf10605ff64506733db9ca5a30de0",
      "object_sha256": "62cc2e433f5d6b8677287ffc86561093e2ce72ea63acd0f410f3762108ab9f27"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Int/Defs.c": {
      "c_sha256": "0b03b51be7283aed4140be24f233ac2e2a319f5f9a38d971cd7f80be908b0c5c",
      "object_sha256": "a4b070f30926708950523bcc158cc2f499dd5d7c8422efb9cdfb16c187446bc7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Unbundled/Int.c": {
      "c_sha256": "adccfa0ba5655d2a0b6abda9d67095160eee013211971498ea141a4fef33e479",
      "object_sha256": "66cd62a45725b55111544a4723a841723568a650ca7b6f0e458c51a3b586a61b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Int.c": {
      "c_sha256": "81d0e392062314a06d79fc52b85a5d12bcab9cd37ebad99e011110189491cc50",
      "object_sha256": "b3e7d089137c895d1f515078a243dd0e22c11eb1bc1d111221f22cdf984e230d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Abs.c": {
      "c_sha256": "e11ea30bef342edd7291166d9d7e10a7a947c9967f0c3b4b091f2f5a8720aeae",
      "object_sha256": "a1f4ef5a31f3b089cf2b9e3626e93f2274b79d6bd95467f097ed26e1691aa664"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/Pow.c": {
      "c_sha256": "ba7d4b55f1937b751a526aea5a3ca7d596952bedf89e3edb7e01b421aaf13dcf",
      "object_sha256": "433cd87e44582cf9149b263a9e631853b4f1f08ab31de022f01093f2fc2b93a6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Invertible.c": {
      "c_sha256": "9f7f6d3206e5cf0a94b30016e1fbeb920819d6ea8df1819bfded5fbd6f063e13",
      "object_sha256": "9d8d1a2a93dc130ff8795455f2425749253cfa87b17df8f867a8060035bd3fa0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Invertible.c": {
      "c_sha256": "ed01ece00e87170ed397cba1ca09696d7a8335cb2ef1f35b69766bf9dc8a118a",
      "object_sha256": "8f507beb5ca0c8c9edd8c901021f708b822536423ea4c7c5036f13887661ab68"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Invertible.c": {
      "c_sha256": "9702d5c87b62ca69d1b51a2158dd11387109a7169c3b1cc78ef5666e02df0d66",
      "object_sha256": "3d6bc24d093eec4d5a765891252c7fa2ee3d3fa1fa169a7a384eb12bc8b2f83a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Invertible/Basic.c": {
      "c_sha256": "7b5c8b8f39fcb382184f3db291ca271f969fbcf243f2bdf46d0cb413930e30d4",
      "object_sha256": "7d49bd32ad6502f3ce03552d280f03e8771c8f8083ae7cf1779ae36551841337"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Invertible/Defs.c": {
      "c_sha256": "87ca9bf13aa26d707d1a8da5d999d844769d661964282fb8e576f2df0af0d1c3",
      "object_sha256": "9ceef5be6fd23f5f5809501836fb584bb67adcd1509129d4bbf4d40f3def0fb4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/HaveI.c": {
      "c_sha256": "0b3f535c13c2b608ae9b6acf3f4fc537cb0271b37c13faf568b1268da365304e",
      "object_sha256": "3a92368bdb411d626ee82ee1fd40002251ef15946c51a398deb519d6ba0a40db"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/Core.c": {
      "c_sha256": "8a64098e563361ee58188d87d688d4a67775e574a1167fdfc4001bf1fb215019",
      "object_sha256": "f8a460a16688878e9272e39bce4f1504ea0fd44106dcd06a860923e5308b5430"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/Qq.c": {
      "c_sha256": "d4f9b208c9a14c8d4c67816177780cc7843a805a959ef2f79630ef8d320c46ee",
      "object_sha256": "d6d1e52c3602eba1b4b86807e125efd385f6e159207e5734874133d076f6c82c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/Result.c": {
      "c_sha256": "862debe3e2496b789495038c215b6de371f6c43bb7ad55382df59a16c16d9bc9",
      "object_sha256": "8e9d2bf0fc0cdbf5e39b4fa9fd9eeb57c05cd6cbff4eed5bf142f44e945aaeb4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Field/Defs.c": {
      "c_sha256": "69dd5c1b866abf5f49927542de9d8214768ee88269f278b2fa55839e2a851c14",
      "object_sha256": "188227ab2e37ee8153f4ae385abcdda9a440a1d09fdbc1b8c070d0faa368e0b6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Rat/Init.c": {
      "c_sha256": "193b31cc7e273fe2a627b0d8d3b6b1197e17614337ccc3dc946339ffaa803615",
      "object_sha256": "f9f98f934f8a71ca98e5bbc5076a5c45f9b3fd962cc0806967234f8eb24d94ee"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Classes/RatCast.c": {
      "c_sha256": "bef7f01f0ecad0111c6ae31bcca94806f865a2e6dddca7ce23b4c2a705735215",
      "object_sha256": "5a3ee6ec1060de1531882dc63fb16a17aab22f84f0726939cc0be3b2d10b8c14"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/Rat/Basic.c": {
      "c_sha256": "b1d9b2293f2a541c92c3fdf7cc11ee371b8150af2339c19d168e675b12cb8261",
      "object_sha256": "1ddc2561df1df21e35e6f183339fe1c1dcb395e3d11307d56491b5a164fba60a"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/Nat/Gcd.c": {
      "c_sha256": "7272fe778a318526e235af14a4428b2120d9719836e6d72a752bb4a735ff6eda",
      "object_sha256": "5ebed907198befcc6597c26a2321be977379f9778816201893006d2f731b0b83"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Expr/Rat.c": {
      "c_sha256": "54080109a566a4f059199a6626cdb55cec68b82d041f0ee33aace27b3b5bc0f1",
      "object_sha256": "8729f6aac19a743df8fb2cf7b51cb6a1e9c5559e01d9848ea338ae02543882af"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Rat/Cast/CharZero.c": {
      "c_sha256": "2e242beb2f07354c66cb06387732c6ed6eaa4e508199fb4774450e71c5c894f8",
      "object_sha256": "4535df8a8dd979148c8223a33735193bcdcaccbced473169b8254cdd6ab93093"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Rat/Cast/Defs.c": {
      "c_sha256": "b578c950c89bddef68ecc9ccbc54793c5145ee202f4246b2db9b8f69392624ab",
      "object_sha256": "04e836f00bdc564b31b2ecd608387af21cdb2aea98068d91abe6d3b98e4cd6e5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Nat.c": {
      "c_sha256": "61fd6cc1eba8985bb4130dc66b904a891c3d5e6fdd9dce9a03b7d78e66496835",
      "object_sha256": "0b9ef71192df0576db99e5c8829f5b710aa7b547f0c8cbebe00adbc152c563fb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Bounds/Defs.c": {
      "c_sha256": "274eb6ecefe22b9e1c29c3f358cbbd1591432d5be3f71a9d8373de4c850f81d0",
      "object_sha256": "57bc011941c10496555bcefaece97e9664fb135067a506e497fc5f58ff2c1cae"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Find.c": {
      "c_sha256": "65039a99ea965d401ade2a90f8234b2c6161d70dd8f9e0a81fe3c8f5fc0ed66c",
      "object_sha256": "2d3014e6195de8e95ec12b552fe414565eed84ab39f39ce8696d5549146a232b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Rat/Lemmas.c": {
      "c_sha256": "4f365d4c2c2d77a20df2ec1a636634f858295fa72c7fc51614a7e4e62db4d2ea",
      "object_sha256": "9db93c2d7c3acd3248be3ad309e2822c14ef43fce7406cea1dff9f99f17f8238"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/PNat/Defs.c": {
      "c_sha256": "4ef3a8ae3be09802d9ee89004405c6a8e8d164a332dae1b4f2f6ce9b0e420b31",
      "object_sha256": "7be3ed0c63e4df61c3d0241aa52e962417c00822560054cd8e61a2732425c0d1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/PNat/Notation.c": {
      "c_sha256": "83bf14b3f250bf28d5baf1505310f748a28df2df22596a77c55c68ef2cedf3ea",
      "object_sha256": "6fd827ac4e8a53b73604a9b1c959b0f42aeb8a63b96f8fc6c2fcbaa289bc1111"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Rat.c": {
      "c_sha256": "f5c10c71853007629a2afe690c1521e7dc014b2d4e9b76a00f2b12f3d9ad8ba4",
      "object_sha256": "6887142c6cf8477f29be56e5ed45fe41d2de218f254414debdb893caf3385f2d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Rat/Defs.c": {
      "c_sha256": "f881a30877b5d1ce898962eecdedb6e1fdda61d995cd1059b9d492c5e49fda4e",
      "object_sha256": "3f190c545c0bcdaae41558b5976b62cfc09012c61a74972c709465b1c3be5e26"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/Rat/Lemmas.c": {
      "c_sha256": "ddab56ea968233e3e688fae7774dd68a7c28c4eda34bfd2eed4b30ed2da069fa",
      "object_sha256": "97985ff31ba46f721689a2f212ce5978dc1913b57db64dd1d159c3742c106878"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Divisibility.c": {
      "c_sha256": "5e56380d9051e30972ac174b8a3f661f73d9b768b1e88cea79595cc2bb87237a",
      "object_sha256": "a4dd2be3ac3ce04cc9e76645e4a8ac75727e5796da58d6eef55aaffd107b70e2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Divisibility/Units.c": {
      "c_sha256": "8e4c7be690919e6f0aeda003c1f400bde3e0a13c67d543ecee7dfcd290214418",
      "object_sha256": "96e3a5c4457c6e764b1d0a4ea59d3c1fc2b36bd01e0d1dc9b6badfa3a1077e88"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Cast/Lemmas.c": {
      "c_sha256": "b5d355eace96623b15d5f396adcc2c4315066cf97d48c90d55527de771e2c548",
      "object_sha256": "48d68d6455b1ba092e91375676bf20b4e82b1e39ce968f52aa680c44cabe65fa"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Hom/Basic.c": {
      "c_sha256": "fb0609d0f5d308d93ea80af066d50648bb337fee2692f6a35315fd35b875de51",
      "object_sha256": "504a541075449bed73c040025df4d997983966477b6a95e989b120fb8f73bbd3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Insert.c": {
      "c_sha256": "0005a4b31b8cf5ec8f93fc0fdc69a2dad1eb0b111e5c77771956813553eac6c1",
      "object_sha256": "b8c1ee202fa3691a56455d68634ca608f6b9955e0cdd224c9950bc917f457241"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Disjoint.c": {
      "c_sha256": "2b4c0a34461197d9c4485a33ee86183074b671ebbb57b5b89114000daa648112",
      "object_sha256": "8a873ff108459cc303f51920a06419481896bec056cc5e7c87f8f968747b6afa"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Units/Lemmas.c": {
      "c_sha256": "cb41b9e979a236d98966c8e9fdb6bb5fa00d2db265d58c09ddd9af75514086e0",
      "object_sha256": "68b4f4f12576ecdb78a52608e5ba0e0a1be6b4116e0f2b4cf4ec93cca13408c6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Commute/Basic.c": {
      "c_sha256": "eb2a39f070fef127a343d14b932bfd4022c18834b9097d66423305173320e665",
      "object_sha256": "04e44f1afbe9f91d1e62074db551b287440feef73b9e4c5d7acd12035de41ecc"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Semiconj/Basic.c": {
      "c_sha256": "0ef93f4140730748a4f00477f472973eeeb76707486ab745d2c1b4e1492e9fce",
      "object_sha256": "8786fc368b6a3177addb17df29654308a889f58104da01687b4fbaa970f507c7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Field/Rat.c": {
      "c_sha256": "fe3cad4389e56370ede00ddbaca284b52315078d6b54f6edd5893c2793326441",
      "object_sha256": "05b9fc85d5f08bb6504a2cb18bc51a6781e6e295cbe5a137031ff663bb7619e2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/NNRat/Defs.c": {
      "c_sha256": "4ef42ca8bc6070cbc4c41e23b9c84876550827e35c311f50ce34ec28ce501dcc",
      "object_sha256": "712d88a33dbc4074d09bd052acb0f6feab2b61b1084a1a2f4caf6a2107b72333"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Unbundled/Rat.c": {
      "c_sha256": "0a373dba3d6e3324eb6b04fb38232feaa748ead5a4dae8a417d692215ab6aec0",
      "object_sha256": "9bd1c768ae8e9f1ce0ed6492965a2b5cc3c6e928b4e1c5a586228f6af1a858e4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Nonneg/Basic.c": {
      "c_sha256": "488359d1c3a8fe55dfab5b13f368185d3bfc549687391c3f08bf116be0c5ca40",
      "object_sha256": "b140485a2526536eac70fa07b18fef96d663b587374699168d5a82c11435629d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Field/Basic.c": {
      "c_sha256": "c9f1a18620a1ac293e71836281309c0fe701ff30869284c8626083ae24fd1122",
      "object_sha256": "2dc42fd55dce0bca60ed8e8acdefe6d3a20257a2d0c67abd68023d70b0aa7de3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Field/Rat.c": {
      "c_sha256": "a6269d0fdaf1610d84e18edc989e621d8dd9d53875dc6faff211f61792df0f40",
      "object_sha256": "28c2c5ebfcab47912b09a9989ea9fbc5bdfabf54f76a63f155590830e713a755"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Rat.c": {
      "c_sha256": "66083975fee70a597c1aa8e1a56813b3145f8c65debec9bcd1f4a36ad7d1a641",
      "object_sha256": "53d8e6fcce050eb7f43a9193df3aa7a3fa791aa2e76ccfa9b843e3b18cc37b7c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Nonneg/Field.c": {
      "c_sha256": "f6680d94499df9e9f8eed9ba598a829572a7d3c9de945d4b36e016c0a57c9702",
      "object_sha256": "a4aa087d04380bca859dec49477ea5e35d65ebb7e65de987048dc81c19b76e80"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Nonneg/Ring.c": {
      "c_sha256": "e91407dfda4a9a504a86259eb83d2fd3456d218f2dfd1d32c4c80bdf8c5e35cd",
      "object_sha256": "7eefb3049d443b490a5e300736f4d0da9bc3b0154a31e7a1afa0cf6cbc3dce67"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/FastInstance.c": {
      "c_sha256": "f000e4fd55bfa50ebd6a90484b6dba53d96a4da69f9c69a4e70a5926812e8362",
      "object_sha256": "e74b76565aa0b72931ddfb482771983e331457fab580679b32ebfac1bd80f5ca"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/InjSurj.c": {
      "c_sha256": "d79279bc6897e8e9347812d94507596f05068abdb45e76d9828e95ec23a42720",
      "object_sha256": "3ea1545e4af8701402941a6807ec3ea59d2582d8cd8823edd528e52de29b30f1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Nonneg/Lattice.c": {
      "c_sha256": "b1acebbad5648039fb2e818efbd1df940aa94161e085f1b7be4c3df12a147112",
      "object_sha256": "39c49494acd57a8be30cc0c7a416ebc601372c04eebd30b6a3eab23bdea077f3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/LatticeIntervals.c": {
      "c_sha256": "8af7c74ab1fd9da3a52a7168af3343af31e078118bfd34bb50669adf28550ad4",
      "object_sha256": "9071cc6a5f06208c714f464df4fb21ec9b898c67c926fee5c635260b73941bfa"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Bounds/Basic.c": {
      "c_sha256": "4391b71920c416bbcb9e2cb46206957517da7dc1e6aaa3d636a07b08a757d9d3",
      "object_sha256": "746d36224aceabf2983696478ae7bcd4d3bfb94ea5100d2f458a365373adf3a5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/Basic.c": {
      "c_sha256": "bccc7e7a3f29168e9be9050b3190b3e1decdd23f4393f6f9a561412a877e1bc1",
      "object_sha256": "d15cda4d71c924a44016293701bbefae57f34a03bc24d3c5bc09869104a4d3f7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/Defs.c": {
      "c_sha256": "dbde85b635322f930b2912639070d09cc7e192830905319ff340d5f269ac9de1",
      "object_sha256": "959ca8923365e225b14dcf00e07f8dbddfe243423c6558063f51063a41cc7105"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Subsingleton.c": {
      "c_sha256": "97aa54588c55880b3d2e5d9fda3ac4d0a3d277d9d4848423a036743dc50bec73",
      "object_sha256": "144ed2507a0b901e99d5d4e42fa9ee0c16044d8ebe2fef9c0b088e09030a7664"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/BoundedOrder/Monotone.c": {
      "c_sha256": "ea6e7c7789acb925170263629b3b7ed6de95ce07b8de9fa52d825675e03520f4",
      "object_sha256": "a8a1542eb4101661fc45387932d5f551941d6c3ee6bb427a8bd60b61dfe7a975"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Directed.c": {
      "c_sha256": "8ac050065992671d72d430b4aff8fc3821f91b3f70e1eaee1b325e2931854a40",
      "object_sha256": "c35ce0173b26b7cdcd2e881d534c7794e5293a5e07a18d87060c3a8fd92063dd"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Image.c": {
      "c_sha256": "630d812f7c97fb31fc3b1d04829c1c3502ca2a838ce449b66bebafab4d8ba601",
      "object_sha256": "091510579b43033cfa9942f88776d98f4e79463cb4d91b0e3e6f6fccd38855d5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Inclusion.c": {
      "c_sha256": "e3e5a802e45e40127e4faabef913fbfe72dc5423197125796a8623e7ce085a38",
      "object_sha256": "f5e55c8b4f7762ca77d5c7625a493a11eb7d562e3485fd4f07b77902a76b6902"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/SymmDiff.c": {
      "c_sha256": "df83919fbf6e9c0ca23051fb9599cbb1d23ddea6aa01aba21554fc534d44801c",
      "object_sha256": "915d50f7b9855d63e2091cc7e248d8c600c654373ed70d05832a30e24c1e49cb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/SymmDiff.c": {
      "c_sha256": "28d7270b6c5899e15e9d27266725bfed1bfc14653ec0bb4ad10bb1d1acac943b",
      "object_sha256": "5bddce2cd3f930e23a3badcf8bddfa058a128bca6b36e7054f479967213dd947"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Congr.c": {
      "c_sha256": "abca696945892a48051af5219ae6a50afeab517a5b820064e8977dba42d0393a",
      "object_sha256": "fcb0cdd75e9ba2d606c9647bbaa434dd11f8a97930eaf4ce27010847ac9004a4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompleteLatticeIntervals.c": {
      "c_sha256": "2ae44012b131b02afe989a77f2e867585ccdd2fd5970a01610a9649c441380fb",
      "object_sha256": "6f0eb164a287ba7c58352256cc3ad8c611e0922918773f939da343c2da088929"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/OrdConnected.c": {
      "c_sha256": "be237a1f02deb1e85cba31eb59543bc784a7cc613535fd24e6bde3500e27a4ea",
      "object_sha256": "463929d52b77110f61ee3dd579da09bb87f33159cf7dc233853379e4a292f8ae"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/SetNotation.c": {
      "c_sha256": "221091e3fc0cea8f43d746b91a265494eaa0452b0d21c89e9bef27a4ac16b3da",
      "object_sha256": "a27c49de1d48e88ba0ea49f75fab741bc2d175bc147e47303398ba982eea4c98"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Antichain.c": {
      "c_sha256": "19635bd94e2a9d6a8f81d535fc7aa2e650a0c9932181910c753bbef26c314596",
      "object_sha256": "befa2a1c3d488195d4acb2d2f51c129273f0f8ae84dfa419ce093a96d35b247e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Preorder/Chain.c": {
      "c_sha256": "8b6525db9c5463699d580a2e409d7c78fcfd14fccbd058eb15d540dea79bbcaa",
      "object_sha256": "a8971fda862d61c2beda72788673163bfe8e1b92ad1882b8de33045925b56439"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Hom/Set.c": {
      "c_sha256": "24704fe1eb74f67b631de9bc1ca4ba7752a2c9e09132eb107253a9eb8f1cf876",
      "object_sha256": "6d8a52cd03524f9baa34ebbaefee226f542ee78fc5d05405e71126b85e00363d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/WellFounded.c": {
      "c_sha256": "1475107e239c057957920b5021f312e85cf7d0fe2860733a1702cda0b044d8c4",
      "object_sha256": "57d0234fa5bff5ccbfc35edaa1f1b1200b76386711453b25fd56b2f6ef386686"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Function.c": {
      "c_sha256": "f53aac53b2fecff76bbd7fe577a341b6b6410222c410ed015497f664c5139a61",
      "object_sha256": "de44973f8d4829321977f06bf51f90db1770e3718ff0e0115f86f52f19867a27"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Restrict.c": {
      "c_sha256": "f15c852451711d83c0c104f9c8b6a1431cd0d2bba7e6d702c74d3bffb9e7a5f9",
      "object_sha256": "e8b25452e7d7d88de5f8f603dce5ecc02814f9d3d810f05e15727044d2fd8b38"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Prod.c": {
      "c_sha256": "e191871064bce719465bfd37d42e3d93875d879894388ffa78b0bea31fe8612d",
      "object_sha256": "fff4a724ab77ad3eba2a6c035fba42471ba3104b3eaa0bcbf87ec4c2a49871f1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Monotone.c": {
      "c_sha256": "aa115577f7616ea84834b0a6abe3f6869db1fc478f88882ed00ef3cc0ec5c0a8",
      "object_sha256": "071d7d1f46011c6cb5776b3c3ff79dfe8eb2651d9ac52a219d230575d8afe56c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Set.c": {
      "c_sha256": "35932d0d892e8dc16689481dfb65979f709269b355f83b046c12db120e93f623",
      "object_sha256": "1e73f9b2db9e60eab4983fcdcb5b4c773d7ab521301b34debab0087f528f002b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/SetLike/Basic.c": {
      "c_sha256": "295862356e2fca2a09ec901a80bfe30e1bf0bda2a73451288174cc67049e09ad",
      "object_sha256": "d96376179c4a8ae37705f7a3274f1b6672a26fa837a8cd2bd9c9eef7c0f6b199"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/SetLike.c": {
      "c_sha256": "c79d3c96e185297523476ae28621823ff2f7650b4007e32217573d0c700af087",
      "object_sha256": "db14c27b223317c7c7a7cd7754da8514b0c6253da3b092f217d6911fd2fbce9d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Pairwise/Basic.c": {
      "c_sha256": "c983ca983d978a67a265787c4412cf4cdd712b1ea2898ead4b5cd3c6b681d598",
      "object_sha256": "59ee0a3fe08cde879869c87144a3f53ab6a800b899440817c7e52c7d99d48f8a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Pairwise.c": {
      "c_sha256": "22e18535d9f570a4d425d93bc5f5502d14ffc6d7302c6a0a738456639dbab990",
      "object_sha256": "36883f23c162923f82c38d60141848f1121336d98d2c0abc186c542f1573170f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/OrderEmbedding.c": {
      "c_sha256": "3d68c36fcfd37468ab8fb6a0cc0ee150a8cb06326cbfc8bb9b5c4fe444f1d56f",
      "object_sha256": "fa490bc5daeea1e6c73ec004f189c1a3a6e8e62bd91043c318936eacfe1074c4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/UnorderedInterval.c": {
      "c_sha256": "7a3b31de3053866886ebe510033ccf5dfa990a04bdc0e9281ecc2d1174f3a93f",
      "object_sha256": "ff7f8428adc189498abe96ec2e17a2fe751c1136427872f312163d394282b30f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/LinearOrder.c": {
      "c_sha256": "17ea6c6366debe41bc38636c993ae996ecbc8ed536d980f5a81b46237ba155c5",
      "object_sha256": "2d60839a945ae0c29473b897c1aa18827bcddbcd804189da6372ac997dc6fa6a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/Image.c": {
      "c_sha256": "605ec436f63a6ed3c5da3c26f81925284eab5c2e71308e65c19e164a42ebb089",
      "object_sha256": "d06844ef118fb102b12dea4c6d6758ced958666f74974188a208d7a0267ce875"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Order.c": {
      "c_sha256": "cee4c301973d86d58f6c923a26ae84400cb3612f4927320845a4fa88644920e4",
      "object_sha256": "0cf790f784503ab9af61f888e4c2210ba5b5069bad6861f0708cfe83673c939e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/ConditionallyCompleteLattice/Basic.c": {
      "c_sha256": "67eb0da96a94c7b7dee38fd020c2a40ee05232647eb02f829cf0263cb643be39",
      "object_sha256": "5a10e8b84e9e89d2af46e854327aa39fb234cecc220f64b71007bc641353267e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/ConditionallyCompleteLattice/Defs.c": {
      "c_sha256": "83c16a08da8f65adf9cc49ccebafbd38c9dd931ac34047c14006a5594554a1c1",
      "object_sha256": "e728b0b913a36f0c0c55c14c29951a72b2d4d64c677f698c6c3de09cb00ece1d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Lattice.c": {
      "c_sha256": "12f6f5c54f2e6d4b9b97a1d42fe87c07bb4f9d4179ac926980e31d754bca2407",
      "object_sha256": "361b5459d059895d62ace73caec84017d03bbde58ee014acaffdc24f89e97862"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/BooleanAlgebra.c": {
      "c_sha256": "43f6352b6276353bb85191f44fc39bc57d769e4b13db192ed9bd93eef53ad54c",
      "object_sha256": "f7f9bb40aafc35cf54edbb49260913d52bba39b4edaa5717e5a61e4a0b1244db"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompleteBooleanAlgebra.c": {
      "c_sha256": "695be57785e47ea1705e01ca035415f1fed748b9af989c59e39405a56f0da4be",
      "object_sha256": "278ddff9b58f0c9da92236e2eab49595b0115eb2cfdae4537cedbb55c7d1ee8b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/GaloisConnection/Basic.c": {
      "c_sha256": "43bc8427b27b11717923767babe075a3463d335f5fac477eccc71b0ffb1c5c1a",
      "object_sha256": "ddd3ffea21f49f6365e4a2efd06a52b7e74e2064c36f5956b40bcd644774cac5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompleteLattice/Basic.c": {
      "c_sha256": "20463d32513b59b2a3185c5c8780d21996d8fa5b6755108be5a158d71622e547",
      "object_sha256": "348656711a151ea0785198da272f4e9f190a6c99f283c6ce45c79070be7433b6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompleteLattice/Defs.c": {
      "c_sha256": "8c5e016bf7fe53e5191e9ff0e2b8385ad6897492dea1cc3a1dd3a75398dcc2ed",
      "object_sha256": "5758a9be5c9791f57274c254c184d58bdd2ac3267732f04da9b937e0bbb32ee7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/ULift.c": {
      "c_sha256": "df15502066ac01e71443b2c5edfaf5f3f834c1cc131617aa8091a451d6ba1cd8",
      "object_sha256": "34e6ff625454bdfa4d41a2c4a6be50d6bda393df8469dfe6469e4d02c1129f0a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/ULift.c": {
      "c_sha256": "033d16144805e6cc0856570fb1aa24c308b93d09f108a0903a893ce4544ee823",
      "object_sha256": "bfb59449dc1823a697d5b0d71fa3336a6a1e497dbf69797505ff404009ed8bbf"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/NAry.c": {
      "c_sha256": "a8d1d7e40f5755d1b474703146c1722291201e0b49f9850d91dacc399d0ee512",
      "object_sha256": "ff807277e88e71598e6f7c34786d1f30f5cebbc9ff9c4c0a7c3ea4fb16732ff3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Bounds/Image.c": {
      "c_sha256": "346f17573ed8329100758b01b46fea59c35a9d0d80d8c247ece73d7f04e5434d",
      "object_sha256": "e397ccd49fdfd36ee5710f27d61cb8cef931b5749d3821660df4500afb829c9b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompleteLattice/Lemmas.c": {
      "c_sha256": "0b58a62bbb458b590fe3e28e26e75a81d68587b9aae2332fec985e7b949c6c08",
      "object_sha256": "b04a8bbaec37652f0762756b13e95d1cf3a7d9db09ddca02db07c3b171af4e9e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Set.c": {
      "c_sha256": "9362c98df2a7bee2ff60e73c73c7c999772ee35a7392852b3dd40d6a6c89497d",
      "object_sha256": "1e10d52827c90abab3175a9ab843c7f75b759a530cb845ce58c09928de80bd1b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Bool/Set.c": {
      "c_sha256": "f88a03037b6e83aa2f9e934f84c9d226df7eac9debe82dec1cf04e2c95c12163",
      "object_sha256": "cbcf159f9d898656e9c5164aaa6fe62cbf2517372b986808a1102d731b659aa1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Field/Canonical.c": {
      "c_sha256": "2787d738b3733fc13f6934987e5ab88dc704ec462b97f13d16965c67b739866d",
      "object_sha256": "162a10e5eb87d9aa33554d70a0fd96c6f100309f393df5553b7f3d055b39ab69"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Canonical.c": {
      "c_sha256": "1eb3d581d26dd60a34264eabb9467a4b889c27719b1cf11c1d977ea37d9b6533",
      "object_sha256": "c0c9da14e2f3b1dc9730f31f84f6f141fc97f017e43daa90b16a8c58b0883fbe"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Field/Defs.c": {
      "c_sha256": "996cffc1daf32f50abd42af864c738ff6cb6af90e551f2ae76af24efb26722fc",
      "object_sha256": "e5c72ec6cb4e89d8a36f65c7d03d49a89640218cc902f96df7e3fa9480b910c8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/DivMod.c": {
      "c_sha256": "56dd0c1ca7e1007a58d4e83bdcfbf6826d8b05ab2d1e31fcf20704e27dd4c7bc",
      "object_sha256": "d5036f9fe8b57ff312bf4ff28bcd7f291222594686d0d176f4528ee0acfd1d19"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/Ineq.c": {
      "c_sha256": "1c0bc09d0949bb57441b2c47044eb119a9ac3a1771b5b015669cd9ccee9f1a9a",
      "object_sha256": "bf1e34660ef171454dfeb48ab8ed3b75b5417564b7a87701160273758d858351"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/Eq.c": {
      "c_sha256": "7e92b677cb2d42038090924d84e3561909c9c5ec872364ff2eacbc2e349d24e8",
      "object_sha256": "065ee0502ba45f9af852d88bffc25691a70e25d5bc45d5bb18d58f1d612119e9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/Inv.c": {
      "c_sha256": "6aecfd4878e4d60d3ec8cd80f2f73dbb1d85431c780c4c427286758fb243ce17",
      "object_sha256": "508d72ad6924a45b6d1dce86cb2f5a27746dd5ba6a434bbb5bb3e33053656e61"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/Basic.c": {
      "c_sha256": "5990abf02abd50728de89a7320a22a632e93f7112fb9ad79e09597afc7c0060a",
      "object_sha256": "69d0fd5fdeb0810570c5f4b9dde495070f71e10e65c01b335ef7d17803d037d4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/Pow.c": {
      "c_sha256": "a899eddb7e87146153517f7d629bd5c573bbc625660f41e1ad06ef256349d85d",
      "object_sha256": "cb7e048b3d55f719ea519243aa5861420a3ad5ab7e1e17ad01419be8e54dfa23"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/OfScientific.c": {
      "c_sha256": "eb7e5773a11c0b3b6cbe2252c9418d23f95224004bb78dea2ab138109bc9598f",
      "object_sha256": "3a81f1429969269b13f482f7dcf7871991eb6476d5329e30e0c10200b20782d6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Rat/Cast/Lemmas.c": {
      "c_sha256": "3353879bb2b2f1dab57acb6f00a5f1e18e6107e8fc6a17ece069188682af3b8f",
      "object_sha256": "3a85ae2ec6c8fa976110be1e71fd8ad9ad7f29141366c9b44ce463a149fa1c7c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Positivity/Basic.c": {
      "c_sha256": "6a6b588339a67456c28443305e95175351c8edb88276e9db046d0af18a4a04c8",
      "object_sha256": "13c4d5ae8b8021b7c41002abd1e1d389d580e2fe5676012c74c1099aa80db1a6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Factorial/Basic.c": {
      "c_sha256": "d6678156fcfcdd97fa936c7ae669cbd87b08168fb819dc2fe657a588ed36138a",
      "object_sha256": "8e731901b399ffb2dcd176eefc85e03f8916ff5f7024c791c85ada0f16af1a02"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/CharZero.c": {
      "c_sha256": "cdf6ed6fff2218be9aac360f9df84da6f07e3ebec5f6847c3d6ac9185b462398",
      "object_sha256": "a1a80efa2c47609cee37907d3846e35e6c0b3a2984f479636dfd7d174d42f1f0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Cast/Pi.c": {
      "c_sha256": "3449d6aa735bf8efdec8b1ee89816a1ee7e66e806b130120bbaafe6b80b696e5",
      "object_sha256": "e70217794d02939d1737a8517b5de26937c12498cbc32ae21da3f8b2130086ef"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Cast/Field.c": {
      "c_sha256": "bfde0123ee21003bd99c0148424109655e0e78b8b5b68a2fa4a67965338b001d",
      "object_sha256": "2078f26aadc70401cf284ffcc98fba06df370e3602ce66a1727913219922147e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Support.c": {
      "c_sha256": "96a89e1db0d1081f26d7f4477f3442a2b2361b634f439055f16bdc189588c693",
      "object_sha256": "5a9c065b49e3dd8e5cd7fa089c42b89200a4e658360c29e193612879f73da3d6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Notation/Prod.c": {
      "c_sha256": "d45250c3527fcf95b2389dc0e174a8bffaaabdfca48121bd8455bc9993ba5f73",
      "object_sha256": "f898ed13cc5a785a29d8abffacf7f9819c4cee9710f8930fd9e336d4c33886b3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Basic.c": {
      "c_sha256": "4aac77f29c4889fdc1bcda9528e9865985ce926c4d5f417b359f91c51e4b2cc5",
      "object_sha256": "c7db8c4268139647393b7a28429a3a464fa06a9aecfeec7e64ec70030ac7b2ad"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/PosPart.c": {
      "c_sha256": "6e92a96417387d78bb8f1d4161474fd4f16d21c82722b3ce4e8c6ce629668fc5",
      "object_sha256": "a7656cfb74d933fe911af61ac2bf7aac0ca548e25a9d3472c86aac29fdb65d57"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Notation.c": {
      "c_sha256": "493aeb4ec362f361010ed3875281f5ecfbbe527bec0d4f438e57e0ec0caf56cd",
      "object_sha256": "0d2f6b22f2bb7c80ace625e838fbc0ce5b17ac18cfade58ecd64e1ff4ee81294"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Frontend.c": {
      "c_sha256": "a1c084f24beb3bbf0bac2822f0f3dadedc6cd366f612ed104165146461456560",
      "object_sha256": "eccf0b9da4b38463926470081c16cee907d7bd9e62bc43a97ac937a8125bd366"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Ring/Basic.c": {
      "c_sha256": "b88d590f97cbcbfd22376da5e4a242ccd0baf3efadba50ad14bfdfac432794a6",
      "object_sha256": "df11335f9823023a715a16fa9e7c0f17eb4e25ad52d0e0aa83972978d6e5100b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/AtomM.c": {
      "c_sha256": "e56f5b53c85d10c89b8e038abf3ce6f8f9995d8820ea0455b1c2267f93331903",
      "object_sha256": "3e79e3e82f6e157e24a251d04e916ebbffb169c2bf044b8f5cba654ed2e6ccc0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Oracle/SimplexAlgorithm.c": {
      "c_sha256": "2c32e6b166d18495a927a552c69f35bd13ca3f2aa5a5a8fbddb1c6998870f0df",
      "object_sha256": "9018f915eb0635bdbb0f0152175fcc8fcadb4a56a8a0c35ac4436a99fe63fbd2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Oracle/SimplexAlgorithm/PositiveVector.c": {
      "c_sha256": "4a477c56ef2dccaed3b508bb205c0fb1a4e24c5387614081a99e3c6274efa4bd",
      "object_sha256": "c53712bc22c27c8616fd04fbc968a46b57fd2577bc129c8ef172ab0b7a888dfb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Oracle/SimplexAlgorithm/Gauss.c": {
      "c_sha256": "9906acc04f001350683fef98766647e6ee6356302102694263e5911acc3d86c1",
      "object_sha256": "d72d1c26331d6bc06628be64532ad4157a31e9b6fedfda64b54d989356fbf05a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Oracle/SimplexAlgorithm/Datatypes.c": {
      "c_sha256": "3bdaf3cd801d924b2d030d861d199966cc79e1c3effd191690fc877ba3f081d1",
      "object_sha256": "e451cb9404a0426fdf748a0dec6ebae0cd16980386a3a14a359b36dcc23d3c65"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Oracle/SimplexAlgorithm/SimplexAlgorithm.c": {
      "c_sha256": "e37f0db660b1c1eb5931dbdf712ce2b3c2c331dab446066b6c10852a2cffb140",
      "object_sha256": "8e67c52aa82455c8902e703d1b6aa18e98c839894505571247952963a10b6cc3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Datatypes.c": {
      "c_sha256": "8b17c710deb584eeda486400f797a40afe1d269cfe961a85cd97cb5c2523dbf5",
      "object_sha256": "c48c86389448d7779e362de002e57e9eee1e416595e0221c53c0a541a73c5000"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/SynthesizeUsing.c": {
      "c_sha256": "9f6cca4d6290d3f97826e7cfa7f9c0e4859e1aa838bc46a8161d0716cbd7298e",
      "object_sha256": "36811cf3705eaaf9d439c46f6bea6cc640d530ecbdae9be18a18d61377e61a0a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Lemmas.c": {
      "c_sha256": "52ad8fa6413a68969f896ff8f6b8182f22751aa060bff9a799ff6d7f5939baff",
      "object_sha256": "810bc920882e870c5da6183bb19777461c241a05b923ccab678b7afcaf041fba"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Ineq.c": {
      "c_sha256": "375a778caa15ab59281ecc0c824646ada47f65d8d00816c952da4d7dc2ba6cd9",
      "object_sha256": "9d2eca59c7a67fd308ddf0747f5e101bf1cf97aca8dcc7bd361472fc695f9dc6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Preprocessing.c": {
      "c_sha256": "cdd7b0b2c76b8dd8bc79f7bb82c60e3d5d4dc75f7d9f63b57a9b3c445c546b62",
      "object_sha256": "6dedb3e7c17889c7483755ba8779f1b0e5485e28c955f37822f56418ce5eb183"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CancelDenoms/Core.c": {
      "c_sha256": "f8cd73f4e2b4a3b1ff530b054fa0b554a3565a2218b62eecd9719c681274e143",
      "object_sha256": "cbe5f09b3f2a4bfaf6232444838dfc5dc8f31794950019101468fe75b593263a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Tree/Basic.c": {
      "c_sha256": "e67780d5e94946156dc1da3338c144c9ac85f973962360c2147a9f9832154205",
      "object_sha256": "48547ae251a9a86ff80be42f3d0a5f785af57a5ae6b21265158a7806bfa76701"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Zify.c": {
      "c_sha256": "0507f9cc3b731a9be2efe2c91aba1c37092253721c883d009624706bb5dae3e0",
      "object_sha256": "20ca25b4c826c764edbb4131f5ecf9ed45009e27b8dfc2a358794f8584582b1b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Verification.c": {
      "c_sha256": "d36a8d92f1ce161dec8305ac4bde1a22ce991acae1d5de582a1dafadd54a71b9",
      "object_sha256": "18d1d56d90c03c6624107773d10460f99d33bd843b2bcc888905eec815edc74c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Parsing.c": {
      "c_sha256": "400ef336211c789ce171f50e38fad92cb827d866bb9c9e2c33f7d1e1824044c7",
      "object_sha256": "319b1a52c758a95b926b32e8169855e644c71061f6fd5728b3e275f756027bcb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Union.c": {
      "c_sha256": "4cacdb45d0fb718f022205263ab5d90f9deab6e079ba6432d573d4aecd4625f4",
      "object_sha256": "1c07e77b9a79d85769c7f732b67bebc36d80484be9adede2b2d6e64bfb681fbb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Bind.c": {
      "c_sha256": "6434bc9f93390848c881defb5ba0cd1e975805764d74c0f753f308c26e72a4a9",
      "object_sha256": "b67bd29a119894b070e9fa3dec7c3791fecd0c679c09367f1c7e30c26df86e79"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Multiset/Basic.c": {
      "c_sha256": "3cd1ec9776e6aa5f840f2139fc403b0f493b38a6136dc9a9f44a139f7352d935",
      "object_sha256": "213bb79248645d7c6a4a9e658e45c25080d4ff60196a9d32ad9de47e613b9bbd"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Multiset.c": {
      "c_sha256": "4ab293dfc148be14fdc2d718005cb82c026e5b281ae7a0f8ca40819c28a9f529",
      "object_sha256": "08a32268df379472fb95eb83cd65d5bdfe54118324193436bd62dd8676d5b8c8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Fold.c": {
      "c_sha256": "456b03c07219b49cb9bb07378521b50c9ee6aca57f054547b5a454a3208ec659",
      "object_sha256": "f1082035ea99a6a6b86bb4e00fae4ad90014b5bf75eef6f78982bf818df6b4d6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Dedup.c": {
      "c_sha256": "4923e423d9d8cd72935a0174d7a30adba52dd0f21bbac3b2ea4dde8aa94159ec",
      "object_sha256": "9da6a8fe0ccc7a10368cdc02a783d9ffa03bcff8aecef83abaa8bd94357d8dc2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/UnionInter.c": {
      "c_sha256": "5c59023603d5b4d37809bec8806761abb45fe58bd05f6acd269ac4a87f0348d0",
      "object_sha256": "4d69973f86410baffd8a02392717753e13f472d0967de761d12d88040b868f9b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Filter.c": {
      "c_sha256": "aa189f8c1efa41f9f77bc6b013d028badf80b2691aa6429ddb370ad9ae93e151",
      "object_sha256": "5977f19f2f2d05507e364dffe12b61f07b409c9e3f27ab83cc41c3b2154d7dc1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/MapFold.c": {
      "c_sha256": "fa0656d7c61e9caf1ed099601e7e68c609b6c095741ae6a26ef0d522014b1ede",
      "object_sha256": "42aafd4c980e02baa67096a31ba832409afac97f1ee9ac36f229740da0540865"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/List.c": {
      "c_sha256": "929288eaeeab69b38618e486a8af36b2db09b2d08c419b1213c57573a4cbcb06",
      "object_sha256": "9e03789754ef096a4135ffe5f61ac18bb5f63e1903f22190ef8179b6b0ee38a6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Replicate.c": {
      "c_sha256": "f5238465dcd13ee55ec70133e614c6e95470395ddc87dc9df8573221eaf69c0d",
      "object_sha256": "8591775d55261a7421065e490cf8d84f8df4dd6c3de8bdc28f292d564189e5c3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/AddSub.c": {
      "c_sha256": "fc325ea248d1ed34d927f7a21e2eb83b65eff7cc84a7e469b918b8156aa79875",
      "object_sha256": "eab76df032aab2281294f24c4c18b8e785dd659b184776bb3496132a41f1e83c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Count.c": {
      "c_sha256": "b0cecc8473203b0d05ea69aa434d557e6a8b0c30b6a9fb97835c78420fc1f5b9",
      "object_sha256": "ec86ccf8f44d7c3cea3eed13d542adcb5205b628c0fe65d561cc3fac3a94fedc"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/List/Perm.c": {
      "c_sha256": "9f8ecb896ef2c343417d4d289e3af54fabe397111a076f5dfda52c61b8820ec3",
      "object_sha256": "6366ab6dbbac6da5ff85ef322da5607ce5ab7c269b7289a33faa587702ee71e7"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/List/Pairwise.c": {
      "c_sha256": "046f12a87c33b4a982337959ab1b13973cd79d7e6fb0c868ada4df4133081dbb",
      "object_sha256": "363389f2cb3e8f230172a9eb30482c7ee2def6076b0240d5381a09aeffc3cca4"
    },
    "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/List/Count.c": {
      "c_sha256": "5e89b8d005492be00b54e5bc7a9b9bed257265892e0e89cc58dabb09ddda6d7b",
      "object_sha256": "2bbd90214a806a11132e8f881eb37f074759a56e06a6096cf249018b5a2ec9bb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Count.c": {
      "c_sha256": "4c6f233b96577763b40486b37950b69ca4514886a369da822dff6c93b3ea58b4",
      "object_sha256": "da5b9a176d0deda3b7adf11974e9215e38aa0c7ed8d0abeb3d1219dfe8627498"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/ZeroCons.c": {
      "c_sha256": "450162a8d637339efe2a03fe15fdd99656c7b39bab7ca2b8cb20d90ebdeba77e",
      "object_sha256": "dd605f4659c1418cebc637802a075caaae95972c94d6ef3fd47e025128d287cc"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Defs.c": {
      "c_sha256": "b872e594e5d23b58c2dfd81f78a7f3910665698e518231cf3ca1d326701065dd",
      "object_sha256": "c4a9b413e51646147563e6485f2fd5d5a27c9663cf7c6ab3a6b2304ba6148378"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Perm/Subperm.c": {
      "c_sha256": "25ab62c755b6e1dfe6bbc5d2c9a15d9cbcce445d3378df16c3ef359e46cb1893",
      "object_sha256": "3b378df50ce5dd36c583a6a4ab866c5e4276216d8abc8f67ae0911bcbe22be53"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Basic.c": {
      "c_sha256": "e72d7e36441d91a1bd4acb824589b18b02062bb4709704bd668171126fc18478",
      "object_sha256": "3fc2366e071bc96c136f7a57bda6288f1da0894c300fa20364428e36f53a4735"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Monad.c": {
      "c_sha256": "8ad02677885cd7a0cae70711c8c964e9a59af9dbec5d06e2ec082d1ace0d025e",
      "object_sha256": "6c3a6738842f365b351e3cc37a5589cca055e20ce4fa69bb50a1e9dd7b353153"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Nodup.c": {
      "c_sha256": "38d9d7810a9e324ec7cba553766e6149b9c97babec3c28e6565adab4075b4f63",
      "object_sha256": "9da09ad23c8643fef0f82c58d0c495904ce1d067128683f466825bb125c73fdd"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Forall2.c": {
      "c_sha256": "7211a21bc0bd20d37570edabb93557eb0a9878ea8440e372db090a841f56afb9",
      "object_sha256": "52ed7b5a649678ccfa5ce439a1cf25410b01153993d17794b5ee78814aa8a4ee"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Perm/Basic.c": {
      "c_sha256": "953c25ed087519538901420285e51c883e37d43f1ce6345017329ed7186e3133",
      "object_sha256": "528b53f73ff5b3a0f5902ba1cb1667bff96b547eb12032bf9c3dc0c6d21a1755"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/InsertIdx.c": {
      "c_sha256": "7dcbdbf1caafeba2b50c99b425e56f6b57f5f1149d4e9b49f1fc249e8b5623dd",
      "object_sha256": "f0a14c65a6ff2fcdba2a15e9ad2d1dcf3b4fe5335231a1a87c476e1fd7596c27"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Perm/Lattice.c": {
      "c_sha256": "b4d2cc501fdc5f9ad89f81cfc829b60e0b0046992b81fa6840d49e64b4244029",
      "object_sha256": "ab7bb75f47e95f0490f0d63cae4fecb515d4ab4d45399a8bb55e4a580c195d9c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Lattice.c": {
      "c_sha256": "45ebb968296efcca1bd693364b4c9912da269249548c23b077b2187747824019",
      "object_sha256": "fbf47ae6b233ddbda915b0b3101e58e1d7db95e5d804de2334ece7398480c4a8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Dedup.c": {
      "c_sha256": "cfa5c3a594b79c5104334b9eb31044ea228a3bd19fb0ed87ab78320e7feef57d",
      "object_sha256": "51830e018c6ab0010b66570e192c29df5b64d2e9502fd11bcc3b7f2424f51122"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Prod.c": {
      "c_sha256": "a70b54d10d783b5aa920178f44f8feb65622762a3d9af590b47af539f4f6b9a0",
      "object_sha256": "9f27d69dc799aede6799a50998f61ec919601ccc17ac895026e2ef19f01eb12d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Multiset/Defs.c": {
      "c_sha256": "2cdf841365005ac0f7b981e1e1c2942dfdd19754562903e70d1e69f134536193",
      "object_sha256": "d812d805500c781fb18698be37c71790efb4153b42e0a45c9bc1b0336068ab77"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Basic.c": {
      "c_sha256": "2794f6f58c8712f38746280efc5533ac8c86d0f7e167bb6d7ce9d65b1e52f08e",
      "object_sha256": "19b99a04399465812cb567c8e14831fc31178d827f01055fd3df1a33b028939a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/List/Defs.c": {
      "c_sha256": "df75b6aa0ce14ce92288d52c3be409fb0fd9984b9e604d41bb22af84a41fec8a",
      "object_sha256": "8925b8b3695df94922497f710ae7afb928ceab0de913f0c6bc0adf3b4331682b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/List/Lemmas.c": {
      "c_sha256": "f6cf757c7cfd731cef0e44d55d434db62d6e18b215763030e79908e7267c8412",
      "object_sha256": "c68a691ef6fa0a9f0ec5c93d9833083ba460db44da2414c27fa00c43b7dfd0dd"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/ProdSigma.c": {
      "c_sha256": "60095ae278496d7be8e509be0998b1245bbb60ec61379ed661f1e86319be915e",
      "object_sha256": "b903bf67ea3c5df46602188460981c3accdaa86814e195431a17d710963096e9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Rotate.c": {
      "c_sha256": "76c005e15c4e7fc4c5887bbc90cf8592dc4590b19cc39437b25fa53fd0366749",
      "object_sha256": "568026325a0048d6f7d6ec265272415d140744b1a98d3f88a0e98e528a588546"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Infix.c": {
      "c_sha256": "25577b5ac5dc1d408b537797ee21e6c15c97142f042f8ab64090ff6321650413",
      "object_sha256": "dd55401f14df79fe183aac8c169d1dee21471da5bc8c781e98e79efd5cb86b1e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Induction.c": {
      "c_sha256": "727423c53b322f548f12f7ca7681676de628e35505a112dce621ce31e8d7ad4f",
      "object_sha256": "6c41b096bd28632ce1b95f3800d0baf0676be9511bc4cb709646c66d53d51366"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Range.c": {
      "c_sha256": "171da8eba36c26547f82c445c0b2e62136355a546ad11167fcd5bc4d61d87c1a",
      "object_sha256": "67b1037a32e4ca89bb39bdc7432e9d73bd6f09144c442d27a6dc515711453873"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Chain.c": {
      "c_sha256": "e097cf89063ae6abcab266c052f3d30abcea0729c823f02829a47c6dcc2403a3",
      "object_sha256": "27ee25ffc33bfa3b6c636b6ac4094591fa6be85909723b4f8b5e971e238a6d59"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Lex.c": {
      "c_sha256": "a3ab781fbe959f2d8807dfba4cca81768cdd88a0fdb5b538bb39bf6da0eccc96",
      "object_sha256": "0a0c77f900db7499ee03fd7ee0142cdc80649a3236629cd30976e8b3530743f7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Pairwise.c": {
      "c_sha256": "fc6f0df282e5e286a2794736df110ad3a4b20e210d3e67d48930955768f0b2c5",
      "object_sha256": "e8ff7fcbfc7dd57d9a308b6eb9fb47cc3b675a0939781e6c6bb339bacc26d6b1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Flatten.c": {
      "c_sha256": "b46bc7aa830d26a37db647cfa8cfc06965c71af83aa5218ee78afbad1d3571fc",
      "object_sha256": "765979b4f87637817dcc0f96072ad1b9616ca15611d5b9162c7a83da05aa283f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Int/Units.c": {
      "c_sha256": "b3170a91374ed090c8c6d1ecf01a62e1c8a2c7ff687a4dcac1035f73d4bba254",
      "object_sha256": "e74afa68067b71eae64d3214940b4ae1a660087add035b6e0e3645609183714c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Nat/Units.c": {
      "c_sha256": "05ce0cb4e6cf0544e36a82f89e52e77492743d4237343dcbc5f0c09cd0b880f5",
      "object_sha256": "736f8abb403d3e0531ee1cad586ee66e3dd9731fccba79f410931f9e0da41b68"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/List/Basic.c": {
      "c_sha256": "d2c91da28f431dca57ab55bb4276fdff2f3b28168971b93aed064c7571ec6c86",
      "object_sha256": "051424ba4a359eb1a884a8878a60f1eaedec97befaee45197a919e68c5b0e218"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Fold.c": {
      "c_sha256": "ea7529288fa06a8b81262d4fbfe269ae65ae2c946a94c536e4b64461df0dbb93",
      "object_sha256": "fcd396e518ed677490b22ca283d98a27840d9b1cc677f6097e4aca5cf4054548"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Image.c": {
      "c_sha256": "40786d64c0cfe28fb2d5f03a47b5ad5c283bbf9d03d8d7f993535a515f54c6ae",
      "object_sha256": "44ea0d32ad8455d745a0c4e8b4c7f60fb8eecafb39b5d7c8f2d42d1e5f73409e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/SDiff.c": {
      "c_sha256": "857b77430fb96b055e6fe7552e1aa8d431e6ef09a2095e5853d2532af7072134",
      "object_sha256": "eae77c0d9e1bb27465b2d13459212b650150765f4725a5c6215b29be85594e01"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Lattice/Lemmas.c": {
      "c_sha256": "21e4d8d2fb3f2b496beef83503e6b2b998beb9c0016993e323539d6e043b8659",
      "object_sha256": "8428a71767ed079bffc9b4e24e99a187f1b0a942ccc1b299de73479159708a28"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Lattice/Basic.c": {
      "c_sha256": "0195b1817bd5223b66f0d39b7a1d14e0b029d6652ce99866ed28d0f341483638",
      "object_sha256": "307a7cec1b89401e69b3a266fbd3ab0812db2151a32d70475b44e8c9ae931579"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/FinsetOps.c": {
      "c_sha256": "1559f11e6efeda9a35620495a4da454a7608eef16034996ad1a304408c4f4817",
      "object_sha256": "001ae97c74e27e30c1be4401ca04589c34d6ae4d698a09405cb67abcd238d283"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Defs.c": {
      "c_sha256": "0671d316dd83bf75f7de630f3fac470fcc639185b4e1c0c9ff0a95d9a55a2694",
      "object_sha256": "27c383342ceb02bfac62e14b430260d9ee377195f48706823f5c9d8416ea14e5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Insert.c": {
      "c_sha256": "b174bffba7bc395fba95991b1834ed974ce62e26564e956089557a70e3ee3151",
      "object_sha256": "b6f23e0d0921ae37d84e1d70db3e8ba10d82c1359b6c425ba3b7748ca349fe03"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Empty.c": {
      "c_sha256": "1fa93c06d7b4077bcdb6311f109be2167c3cc5fe4d88f3c3f5795a6fa2aacf8d",
      "object_sha256": "49d999c5f40577feff22b25e57305c76583e36f526b4cfc2b6745fe0db2e1974"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Dedup.c": {
      "c_sha256": "6729c3d5a2c1f45a5a9b5708edf5bc4f408d90c91bd753283a9f75c0d1aff844",
      "object_sha256": "dedf63dd2924a3cf99be1b5e0cb1496606588360c12ea5a1de28a26626b87b86"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Attr.c": {
      "c_sha256": "5c7376c84f2a305630adc00432dee83150b52eaf180b4f49f2c129fea02b85a4",
      "object_sha256": "8e57f289ce6fc9e0a446b3fc32b359e75459406f42fa8252af0b434460dc19e5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Range.c": {
      "c_sha256": "7b01b574f7f79418babec2f0041078fe9969b10a251c4da9f7236128e58ee414",
      "object_sha256": "7362f0c14ae455d1bd86822f8a92cf8865f0b436f2e7d90bd5452f76c00c83b5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Range.c": {
      "c_sha256": "9891105309932f8f9fe233913092eaa5ccbfc98e0ad4b0ee54bca6fbf72bf7e6",
      "object_sha256": "95b3174f8bb986ff1e99b5bc1204ee1beff0220a6661c4254dfa7754b17c2f2c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Filter.c": {
      "c_sha256": "f4f7b1ececf27aeeb6ec8ed76167c1adbeed28ee9a6c0484529d6877c28e3961",
      "object_sha256": "7d94570e8fc0126f56cb37e001bd25aa7423d04e1676a116e51ae196a9b2556e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Erase.c": {
      "c_sha256": "5e5e72b3c64000686dac568ece0ca21630f978e2fa20ec2892ab75be951bc93b",
      "object_sha256": "81c1de13ad6d36f5c4d99b85b12989a48fc0891978e41b1525c9f76440f44a6b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Disjoint.c": {
      "c_sha256": "93091d54f49bb087a239661e60c0f1fa1e6d44dc30fc08f7bb4994d288c71709",
      "object_sha256": "052e2f474cadf362a940ca1e515377d1835bbec3f2a407d235370f3599338922"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Attach.c": {
      "c_sha256": "0bfa6ed11cf6f7caee61cd0e29d86be268bbcba5d9e8d08e53751a84f3bb4a03",
      "object_sha256": "e86780665a075ef49e60c7e28ebe356537e62bc52671650fe887f3bcf9fe8550"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Basic.c": {
      "c_sha256": "28cbd250331a7ba088933fb58be4b1e9c58f219160f1744dff9aa1b02eed07e1",
      "object_sha256": "3070eed38889e18e495681d74dd8a34a1ef0e7df384a2fbed62291bc2e6ed26f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Matrix/Basic.c": {
      "c_sha256": "32b480d47fd7deb0c7fa5a432b049b81df2805f6ac382f40dd2855861aabff47",
      "object_sha256": "e3faf62f0638c1a7e75806075de87e31d6d233daca64831731b07c247e348fde"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/LinearAlgebra/Pi.c": {
      "c_sha256": "e46390a2aadc5349a86842ac0f976f0bad70bdd8e50a296fbbb92f78ce99919e",
      "object_sha256": "ff697a4b63000db3a1318403d2b5dd6fafb6abcb611ac620abe76356e47914f7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Option.c": {
      "c_sha256": "599f660c756d806117ed6eedaf46db96c5f8dd9a6ff28347817d4814979c2668",
      "object_sha256": "aa778174bedc4deb155195f1b1958aac4e5c71f633bd3e124abc48cdd6faabc4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Option.c": {
      "c_sha256": "38445bdb4853c5c1edcf2a5ea74faabdf1f650cee6b707d19721a542e5a9a688",
      "object_sha256": "0b2cd09e98874d5f242ec6d1d77cbab0738f1c567a0411ed42b73387d3af44aa"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Card.c": {
      "c_sha256": "4ca4d8dd3730a29b215e0c7b6daeff66fbc4c373f1ce84987adacde76927e05e",
      "object_sha256": "2981dc1ebde4edd83f83e966134afde1a5ddd9e24a017969ccf207808a8731fe"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/EquivFin.c": {
      "c_sha256": "348f34325c3cfaca0695fc09a061e22317250e2d55c239f4e9fd387d303d1c3c",
      "object_sha256": "d8b5d7195b61a97f82e1736811dedf701dfcfda883a97c6790b90dfd743c9b3e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/NodupEquivFin.c": {
      "c_sha256": "077c7160cc84607f71b6c04861226368f5469d363c5e12fb3ca9e06be66bcddb",
      "object_sha256": "ef5aba2d6126ceb934453fa4099834d2b62b859aab268b5e83bd2bec21def468"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Sort.c": {
      "c_sha256": "1c9a6ba8de648a6eb3de3e89d1a2dab9807d317e8a9609b0eee576a415e0dd47",
      "object_sha256": "c74a1922d571e361970a14ab041cb4ca1d95999fa361d212429d61a2d8ae31dc"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Fin/Basic.c": {
      "c_sha256": "aa1100e0de876d5a23c73bddc07c93bba736edd32a500269e0e91a018ef4923b",
      "object_sha256": "e05c9c6fac44c9f5a8f4591e1dc24d82bbd525bb5b0e023fb23b858668d3b465"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fin/Rev.c": {
      "c_sha256": "e3dc10b67a52f9c85980f5c5815db2932725e6ccb477673cc3a6d164df4b681b",
      "object_sha256": "298b7e67f01e7cfba8e36439a5e528eb6f585b47051e77f329ac803cb40b0308"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fin/Basic.c": {
      "c_sha256": "e3943061ba7f67d08ef2c7bf7c9bdfeb8c83f6148ce8d5f29760983a9c233635",
      "object_sha256": "2dda3f1b929288acff9768a86ad46f39569c4240bf25f028627e713d055e8530"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/DivMod.c": {
      "c_sha256": "c310b160323c6285e88c55008454bba216f35131a8441f790db1ea444dee95b8",
      "object_sha256": "1e4a2c1a651c99700dfccf8ae52a4a2402da5caa934812366e9d06e8fff92b31"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/TakeWhile.c": {
      "c_sha256": "1466fe1aa583fd711de60904b606d42cbe5cf663ce2d611719693f2f7ad0beb8",
      "object_sha256": "d8a531b6fe01734acaca20ef2ad98b7cad7baa7a050f4e5bac253c2e5e72885d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/OfFn.c": {
      "c_sha256": "7afeb3196b1b5dae69bd92ae27be24ce41e7361fae45d36280c896ac20c5f622",
      "object_sha256": "2d3313e07152fca3008eb939b79eb73323312fd1304f3a3589110ca46860300b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fin/Tuple/Basic.c": {
      "c_sha256": "dbcea1a221b12397311cc3560c40d7a897b5531a45f60871e420a4d6ae045ad1",
      "object_sha256": "4ef5c397bef1c5bd940a9612603f80b99d48a158579954966fe2b263fc7d61e2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Duplicate.c": {
      "c_sha256": "8de2151ca4698ca897dfac7ae21f901bd9e8196bc748ae9e936eb21086dd273b",
      "object_sha256": "d2e23d959c2f58a06d9fc10ef12de9a249e2e177071fab5ff6bffd20b02f3caa"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Card.c": {
      "c_sha256": "d4279d828d5be665a522fa329bd6fc0f7f183cb1a039f3f4514c7922d9dba10f",
      "object_sha256": "ffb71eeec95c169c91a3dcf564bfc4f5ff0d52f1ab811d23fe8e3ca617accee1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Basic.c": {
      "c_sha256": "aebbd9c788970b631a3129fcf3ae501ec35015dcb974df688f70d3a4fcdff996",
      "object_sha256": "aaf336c4080b2f4b42d4d6346d1da1dc7bc2d615d719613372bfedc6c1c56139"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/FinRange.c": {
      "c_sha256": "1d87002d91e02bd7d9cd7e2a5d32177bd33c8fd23c2c4558fc9d547f8f64408a",
      "object_sha256": "3c2cc2484ea0910c13520b737924ca23845a956e08f3437aafc19d305fbe7b66"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Sets.c": {
      "c_sha256": "bbe33a6d45e66ca42b06448f1ee1e74fd6230cb26e8e887d9d505c04f04daa45",
      "object_sha256": "8773740033695f0faf0e5aafe5fb661e2688acc3359eeaaed40baed7cf1d8437"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/OfMap.c": {
      "c_sha256": "e352650e50d6c83ac2f4821ca75d83101620db69a08152420a6c743b3535166c",
      "object_sha256": "ca7b195129de23c44046543dff2b40d7ea50f5b008a09c25e48fbf19f5c94d4e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Defs.c": {
      "c_sha256": "ff50186dcfe5dce404115c51713d3335c2402c3cbd6fb013fe556b5ae5ac7a6c",
      "object_sha256": "6a0e2f6098fd1eb79144166bcb7abfde9e17766b112e7c3d6c306c281291dd4f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finite/Defs.c": {
      "c_sha256": "0c6544e9c9dd579d1d73d9224892560e8024ddce0cc9f123d230fe309a3e0c0a",
      "object_sha256": "63bc1b0fa11e4e4bbc8a053f9fbd1589aae935df19d4ef2336b7565d8de2fbdc"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/SymmDiff.c": {
      "c_sha256": "0c9c2f00f10ac043ac0c1edf280a8ee53acee15cfa68e0f9392310a3cf98d1e9",
      "object_sha256": "35bf71b8e784c957085d5a09ec8a924b88df374894a36db176cb3d8e537de1bb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/BooleanAlgebra.c": {
      "c_sha256": "a00f59c3650f0fe9a49ef9d088320280b62bc90a2a3d95b59484085e162116ed",
      "object_sha256": "9f03c2e26d05cc20ef7b2872daaf1a7a687039bad104213eaaa93230b93eaeb9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/LinearAlgebra/Prod.c": {
      "c_sha256": "d6e6ef036f3a89c0a55bc2869f93660b1241d3a369cef8199b982ba3c57dcb3b",
      "object_sha256": "9fb886abc1de3a875caccadb3d660c936d101996ca95069bf7ec8d6faccdeaf5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/LinearAlgebra/Span/Basic.c": {
      "c_sha256": "c9acf19a722d6c0b3470c42167f0b1a6836709e06d80290c262f2d054a8dc1b0",
      "object_sha256": "121eb97b79f1bdc6deb4cb038a808af2837c9feacdbc643ee77223c6d82d9936"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/OmegaCompletePartialOrder.c": {
      "c_sha256": "7d73ff87b7325e48a1ac2926afb81c2eda227f4164a6f295bc9a8b9718f1c843",
      "object_sha256": "8be2c7fc8d2b2434f4f9c1ffd620dca9b08b660458a277794296d049320daaa3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/ScottContinuity.c": {
      "c_sha256": "c57375a61cf28172dc545ba1eeb48994fbe43a650c6628b54c1f5003a27bc617",
      "object_sha256": "333d05802e2093ec09cd988745cabe27cc3dd878bab9009c49cbc2617166797f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Part.c": {
      "c_sha256": "d4fd71eb4814fa293c1c79c69dfd1553ae9592cbbf49122a10d67737f7613573",
      "object_sha256": "be97f7763cb4050f2362360307120d9268f5eb8106817b2f547cfdfc617e2794"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Part.c": {
      "c_sha256": "aa85e276b3aee4eae600700c33c81a4a526b7d90f452ca11e3fa6189d79f8a85",
      "object_sha256": "3fbe6a5bbe512fdd4fae4cec1d878cb524ad9c780c788a15c7681876605a3fa2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Iterate.c": {
      "c_sha256": "adf5f52430a7ccf56dfee161cb68646f0f3b32ca680f712faffda65396aa0e72",
      "object_sha256": "67c236f97c4ab2f60850cdd87a399cda3b07b5035cb2a55928e634c75f124402"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Dynamics/FixedPoints/Basic.c": {
      "c_sha256": "d49fec07202326d4b722fa5b2833882043c8478a1c7a2be4170955744b74179f",
      "object_sha256": "928d0942b03e5eb1ecfca0fe8061341845f337f6c5ff2be5f3df5adf6fbea0b0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/End.c": {
      "c_sha256": "34ada0152eb6c9dbf5ec2adfb379dd9a4abc893a1dd1d87d9466e6a58850d7c7",
      "object_sha256": "145ac3eb0830296f5f038631ac0a024475833dab46cefa8006e010464d28be87"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Equiv/TypeTags.c": {
      "c_sha256": "fa5ebbfcf019befbdd3f3ed45cc83931b1a87641fa2c67776a78b28fabe5f966",
      "object_sha256": "4a5676740df253a698bc5fbecc1445032147c4ad57903ff1391a75dc11cf562f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/Monad/Basic.c": {
      "c_sha256": "c7a8481ff8d21cbde0abd749ebc6b32b05644929bdfa2027385a1f6dc08206e1",
      "object_sha256": "608a3fab9c676fe818fc4c5c07102ce82512da6e1e2da901ed50fe3fcad82605"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompactlyGenerated/Basic.c": {
      "c_sha256": "4e85209512ad17b23decb6f2c5c2cdd94e227bb5c64f8f4e7b05ae60b8068bd8",
      "object_sha256": "40bd2da006bec561a6f1a7e65e387f571c9cc0d8dc3a55098e6cf4fe786785f0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/TFAE.c": {
      "c_sha256": "00068e3ba742558c8e2d237cfe7f6c12c8634518b826129892be7bc2e2ec1e05",
      "object_sha256": "f4e7f185d6e9dd5847e4748b051247073c7f4e5077dc9a06552a382e9bd158cf"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/TFAE.c": {
      "c_sha256": "1f917b57c4a54b1747cef38607d1f2ca1854f3423b500e3230d3e55909aef285",
      "object_sha256": "7d25b0885a3d3730addc5b6bfbd9319b10538cf96ac2bc85e3694558c24ec29f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finite/Set.c": {
      "c_sha256": "5031dec3bc8841f5cde9b5435c63885ce1bacefac4eb5cdb05ac6fd9d256c6a1",
      "object_sha256": "011bec1b2101b68a1136a6e634340f150a31ee5339962903a55a258f38c9a49c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/OrderIso.c": {
      "c_sha256": "df41ee07a201c6333f1dea0e9d8730c8cfd88cf555a18d92d05e35f899878b6f",
      "object_sha256": "f664440a6bd104648801a080a984b2d5a3784fab248eaec970d2e83b6a457d26"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Order.c": {
      "c_sha256": "566ccccfebfea0280e7e8f0ff3c8227ab2848341d48bb9ffdd410265d4cd9913",
      "object_sha256": "f9613ef4ce44d0ed899261eb8684605e164ab7e5e2dbc0e81deb74fc319e877f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Zorn.c": {
      "c_sha256": "a48af62230b0f6add49a871b3908830cfcfd2a2a0dfe789f92c2181762e389c5",
      "object_sha256": "6aeed6b702da3889052df0d96f441f5c6859465e15883d266c8e8abc367fa8b4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Minimal.c": {
      "c_sha256": "fd4f125e9ecf8874238cd1d1a39f5719847846dc0387d135b0ca45c88b8dc101",
      "object_sha256": "a36a988e59bbb4e9f54d256dbcccea94370d4f139701f900345cc0203a42a907"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompleteLattice/Chain.c": {
      "c_sha256": "3f09a98102c2fdf17c1fb6c8f060b327d602b1a33266533968aa0cdb34b2c290",
      "object_sha256": "8738daef615cc30b75f86e996194a9b2bf9b67bc8b3c446bfa3be96de8db810e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/SupIndep.c": {
      "c_sha256": "e25dc6669d1138929ad577c380f10e170af33fa816bd6140add1169a32e8aa46",
      "object_sha256": "b47253a0343797542b70c348305459b6c53bda4a747faad59cfd36693c333f50"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Sigma.c": {
      "c_sha256": "23dfa333d89459d0aa87c3144c36eb39bbde17f740e806bac803f7138485f0ba",
      "object_sha256": "92b81747ce0715c8eb447e8df7b6162217b68c56373ba54adedc3720bdaa66e7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompleteLattice/Finset.c": {
      "c_sha256": "93bf9178badb4ef004aa4eedc1177a676509c976d648bb7bfae0ca994738760f",
      "object_sha256": "e50698d5d687f9f3a322bf1d9a564313c3f14c05ecc7c9ce974ee5020280940d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Lattice/Image.c": {
      "c_sha256": "26f2402a1cf68ba4577def15153785e73159f0568f8caaf32f1e8fe9a36d169a",
      "object_sha256": "b150c92d6a0e1bd1e161311b5ef4625a58b3c9c1ee920a9ac84e30595e8f3ea0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Sigma.c": {
      "c_sha256": "454c1061f4279c1e2137399584c612b49020bc830286bd4369180a0ebb0f66ba",
      "object_sha256": "a7272a0640845c97b0e04aac77b43e73f4ddf795449b262c87cacd993df5d3e2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Lattice/Fold.c": {
      "c_sha256": "a091ddb3564a3fbbc381dc92ad933b72c15b12a6f741de51619d4fd31d0724dc",
      "object_sha256": "df08d43b8405984ef8f14c5924a79ac5f7585dcf43cde074dd72c516f4910561"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Hom/BoundedLattice.c": {
      "c_sha256": "38ec82ea95a00a2514d009af5e5b392de2d843fe4c364363dd328867e54557f6",
      "object_sha256": "9453def5b7ee62a56974b986d319811d46a374caea6279623f3cd93bb3bddd23"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Hom/Lattice.c": {
      "c_sha256": "e57ec3e91ef43d575a676e6fe5e7797a0b1904c6c60c8a642f9b5d14729ae892",
      "object_sha256": "81dff5b0a6ba72e5e0cc96388ef72550af71e2cd4191a613583b590579477931"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Hom/Bounded.c": {
      "c_sha256": "cf4fce4381eee26d2afddac13a6f42dd18a49457bd6a4af53a1f65ea7386b328",
      "object_sha256": "227c4b48711f88e6f04e1e24f58dcd8d8bfd0a8924a0784bdb1b9b019ecb973c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Lattice.c": {
      "c_sha256": "a74fc6262256f735dfb59de7db93d4e1438f89f7f337dcef08c54e036e451c95",
      "object_sha256": "2faa2f3742a2dc200f50f51edb7e334495217226daa68daca803685ce8cde9d8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Sum.c": {
      "c_sha256": "cef1be78b1228c47dc3a2c6b145c702f47c3af8e6d2133217a9ee43cb3428967",
      "object_sha256": "db2cd46c8a24df4e84ae8a0044ff9aaaa48fcbe0a1f64afdf133b7631296870d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Sum.c": {
      "c_sha256": "2018975086b69bf17d3bc1e458a28c0e9934f7029213a866e880ea39ab746fec",
      "object_sha256": "db43b4b65f6ea1f5e6d8ed7d876986d8a31923d041911cf96a9f5371b05341c5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Prod.c": {
      "c_sha256": "c75c880cc97aedd2f01f6ba7193153762471c91079dd2007f52b44f377645615",
      "object_sha256": "06bfe308bec4c776c180fbcf5c395f00baa36e60162c926d36388bbc8432e719"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Pairwise.c": {
      "c_sha256": "fcdf35c8e8f433e436b4742f03e0ec34c4c468713173bc33866d6f15519396c1",
      "object_sha256": "e1f51bc2307b476586d03f6974cf246c0c8fd0ad17909c0fc5c72204afb26c55"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Pairwise/List.c": {
      "c_sha256": "40f5ea1c5c5d21c654399ac3ad1a8ed740aa8435e240e1a3c28c7b18b0b0d208",
      "object_sha256": "97787754f54502447cdbbc74fc08ff37081be3091784c4b133330ecf1d2b5d02"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Lattice/Union.c": {
      "c_sha256": "3a04ff32d0571087fac14002a7354531e325926243ac6cf1960868d5373e9757",
      "object_sha256": "cddb35a72b1233e00fbb2efc0258d8f961475d11d385e2c49e4083c0ca9e7a9d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/SupClosed.c": {
      "c_sha256": "61bad4caa0d687760036e49774f10e1808d4398b9c0f72b20461e45c2cb60aea",
      "object_sha256": "9417da11be379fe5ef14edbb5785ab151a7576988305b6fc501ba04c4f986f9e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/ConditionallyCompleteLattice/Finset.c": {
      "c_sha256": "89de2c58185a406eceb727cc334a70016e8c5ea48f6309d78107f093e8c8e8e5",
      "object_sha256": "9e9649c304e2f0096f8f8a917e568d2e164423e3d3dd001692b038220b0a8db1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/ConditionallyCompleteLattice/Indexed.c": {
      "c_sha256": "11e7cb244b9b6b66b86c491ec60b494a5ac7045dd5726be57b8fd1600fac6a67",
      "object_sha256": "f6472a3a07227fa316993a4cba07b242c638ff7c50f4881dad916b755ce1bd27"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Finite/Lattice.c": {
      "c_sha256": "c43c597ef743aa8a8da39c9bb1101dfe30b7e6b00740d6ffb71b3c8a109d8666",
      "object_sha256": "296ba04ad29fb90da518243925d5d6fedb15355ba61f4727d8fc26bebe529435"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Finite/Range.c": {
      "c_sha256": "12021618597647d5fcfa53472900f2ddb74bb61ebb1389e0785d1232c3934e96",
      "object_sha256": "ac77f85895a370de79d06ec4450f36beee31013b2c79bd0627719493b58a03dc"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Finite/Powerset.c": {
      "c_sha256": "a4e43a3ae0ef301c0ede5827659db44c0e4c307edf1af915ce6ad1fc117fbaf3",
      "object_sha256": "ee05b25e159bde251044b0397dbceaac0765d74f4ba604e51ecc6ddd2828b9b7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Finite/Basic.c": {
      "c_sha256": "46ccea24f518c1976387ddc1a90e489ea7c540d8a44fc1b298ec05abc8ca2207",
      "object_sha256": "019b23928c9ca8f82e528c9c571918ce122e125d5ab19129816283d81a2e4b11"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Powerset.c": {
      "c_sha256": "60cfb1aac07fa79c1114b815ff0af3120243b1ac21f1c09c038690500648d75e",
      "object_sha256": "adb6d1237fd170f602c5eab311d39d6f3b64922b7ca3402d53cf58cdb26d3a55"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Pairwise/Lattice.c": {
      "c_sha256": "e0e8ba17a0641f15d72881961d334ce68da77b2d08d2e3eb7cea671ddb68db72",
      "object_sha256": "574b0a2f2ecd782720b650614b343d6a3aa20e1dc20872ab94578e98677038c3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Powerset.c": {
      "c_sha256": "b05abfdf6c4c5aa6180a7bef58986a3f5265aa7f24c295184091cafd56135c7b",
      "object_sha256": "e2a78cfd66b28632e7da4bf0c005147715c270d4b8d0ab13568eb19e43f756d7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Zip.c": {
      "c_sha256": "1f38b3e3d086b9e9d9616d80c213a5c9cc621d7675cab29f4590ce482debafcb",
      "object_sha256": "e6b6bd3a393b92c7f1e2c6d5d3674a17aa5a7ca9ce5bc9dace997c1a929bf262"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Sublists.c": {
      "c_sha256": "5239d76cee118af8c5cb149470efd01159e0e26a66b19c7f872472904dce7787",
      "object_sha256": "b2cee781d08c7c644aeea4a1cd7d7c7fc7f14c69547974de07b5265b4a697ccb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Choose/Basic.c": {
      "c_sha256": "db86edaf5650b5373f397498c03626af13e5a1d826b801931466b7fa078e0f9a",
      "object_sha256": "967f46b51a8b2d720dd96b7649498e7f488b4a327d844041822636ddb4269e0e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finite/Sigma.c": {
      "c_sha256": "631fbf2213b3508ccd5d6deb7dbb0243abec509b1cf053798f4381f9be932779",
      "object_sha256": "c4c5d9c843dccc18a651c0de7df922de0b9537acac33d58772e42850379eb535"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Sigma.c": {
      "c_sha256": "9b9612682dad443d544eb00ed5c22313afb5cdeeadda1e16db953155078c66cd",
      "object_sha256": "2805f72c333c7dfb7f234f0b6ac34436871e965ad9d7e635dfac3cc597b1e419"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Max.c": {
      "c_sha256": "24a904d0a5fbcc59f9caec6d5a65a5789e708cef38c17113cd1254ac5037db1d",
      "object_sha256": "aee60076330e90c555a85c99aeec3bc6ef88b19617fceee80a1238c1888d1a86"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Closure.c": {
      "c_sha256": "32ca28035650c319dc2b34e11559b351218af36ee0e5b711d3bd6540a90f6615",
      "object_sha256": "953e3a30a7fd54268d62b18470d0656485241961d66c826734b86fa05ab6a6db"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Lattice/Prod.c": {
      "c_sha256": "50a48003cb79303edd423f6f4ba6b221594799f09169180489395b84f43424e9",
      "object_sha256": "54157a120ed885d88ae4ea574cbb23c07be8e834c8ac05c59e71fd5bfccebebb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/RelIso/Set.c": {
      "c_sha256": "a7858fc73905ba5a110d99997038a8aac42f53f061c149ee91bb509ea63a0008",
      "object_sha256": "9ebde6ded36691a594be90b18f2b0daf4155cdd33d89ba3e92188153a852a99e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Embedding/Set.c": {
      "c_sha256": "07d3584a02c32647d9d9a36db92bb9ddbb4cd9769cb428876f746241dc8d0ecf",
      "object_sha256": "d358293be6d67eacd35fa27339f544f62f2fe6c004c6cb5710130b0db8343ad9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Notation.c": {
      "c_sha256": "450a35997f204d7c748d287758d6c79e2fc0665b15e25f73a4229c8e995411dd",
      "object_sha256": "610431ed681a79629e55198c89ef307f1f050cccd903990878109d859c13ee55"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Expr/ExtraRecognizers.c": {
      "c_sha256": "41787097b6ab6c94b74cc8e1ccc83d2714cf4d71edc6b7bff1284ed3411ffd30",
      "object_sha256": "59c3f43ec9c27022e39b073e04ee84eeff82f8a1ff6272d9958cd554cc5a4c55"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/OrderIsoNat.c": {
      "c_sha256": "dbe1427cffffc467ae80547f850a7df108a1e55469fc0e100f7855c251414e79",
      "object_sha256": "da8f357a377aaa8d6886ad46c65f58d598a7814cef7a27e08e6d41aff857edf0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Denumerable.c": {
      "c_sha256": "dda4390aa3a50e5a16a9ddce88952b00d6715c1de78d2064f15a32f65c6249f9",
      "object_sha256": "4b2d7f49c1c7b886f3a9ca603e7057be52c6b02a54f494337eac5afd9b78bd5e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Encodable/Basic.c": {
      "c_sha256": "503e738eda9bd82936eb384fc1ba2bcf1319d924f5aeb68d7698c7cbe1058cce",
      "object_sha256": "df3346dfc2f26876be6801b9b787a7a084989e84d35ada36ff2a9d435c965650"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Nat.c": {
      "c_sha256": "5a58b4110c361304ae7518343f5392ed5d1fb0decaa0e00214166787d582269b",
      "object_sha256": "e5caaa1045067f76dd7b1cfd61b18d06f46c7e37f98f65ae9c55c734f588d60c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Pairing.c": {
      "c_sha256": "b8e7af4d659eec09e86d9ce95710f0f96c58da7a518b7b35d69cc5f842bd458f",
      "object_sha256": "f7ed8d06ea479796050e4c64770850565c9a31bdf9df8e99062ba3f2b2574c90"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Bits.c": {
      "c_sha256": "e620d82c37b29d1389f39b619937f121ee1b1156fc7c1a855c3666778866b98c",
      "object_sha256": "c2e6028cc3f58d4992388a361c902cd82c2f1b0f23ba15be22c0ad37f85f6d45"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/PNat/Equiv.c": {
      "c_sha256": "54fc5b0d52f4070535ce7a6d198466129adc402f726a9169b7cb253264a98cca",
      "object_sha256": "da3e4aa3e18815c4a918e56ab000660372fab88a3342dd212d0834a0a75cdae0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Countable/Defs.c": {
      "c_sha256": "2bec28c747cc5e128e5eab27d74ff175cdf2713217e6ee091fbfb452c98b2bcd",
      "object_sha256": "2f449b1ddc6efbd8f002b33eb1711ef8379e95cd3f65853f5ce9424b095b9c92"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Order/Lemmas.c": {
      "c_sha256": "e4c19be1bc78bc06d4576380b9748b13cb77cdcd4666f5f2e87c2e3651f2dcef",
      "object_sha256": "ffb535feee5fffcc2ea612b9a5bb18da293288945f87d9f65e4528b87551ffb3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/MinMax.c": {
      "c_sha256": "96006f78689ad1b7ca6c2ec9d09ecc121d31c7a1e35eda74a05d0cef3bb0d9d1",
      "object_sha256": "f3d6be7cc47804ae414fc2776162bfefc9efce80032a0e030dc874eae6903215"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Lattice.c": {
      "c_sha256": "4f14f3916068942121859861c4dc2e03e0ebdf25e92c3ce26c9e45a6312af091",
      "object_sha256": "6b7c835fb866510d0127a2636045de525c8ad659122bee9708193b5e34d2e1bf"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Finset/Nat.c": {
      "c_sha256": "dc6628bbba3a3dd5dc35f20a1b74ad601f547521471ec24ddf6fd3bd6cf0686e",
      "object_sha256": "a81700d2f307beec86c80f37cd864c9d8f52013b420aa90dfc7c1ab8ff1fbbb1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Multiset.c": {
      "c_sha256": "07bc71b33eb05e667c3b10eccb4cb249ef205d88408afbeed8c2f9903d5d5dd8",
      "object_sha256": "e04114152798b0efcf0cd2a4803620bd06cb221f47baa4246435daff65a7d5bb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Finset/Basic.c": {
      "c_sha256": "60c21dbd1af72c6786fcf6ddb218d2ea476fc8959605c80ea459c9216fdb2aca",
      "object_sha256": "32ea9f751503d1c01c82a5e2ce5a78ce468d2dad279d573696b8d1ff977a96d8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Finset/Defs.c": {
      "c_sha256": "c1541874e3c280ebc7a1697d2ed2dfbc04ce8575a798b797618c0ca2ac9c2938",
      "object_sha256": "1c1d3d9e00bf59e0d05452143fff83884bdc177907d5ff248fbc6438231c0ab6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Hom/WithTopBot.c": {
      "c_sha256": "3c447e0f5e4dd6b266e992d4f6783744279f11f753d2dbca9588277051ca4e9c",
      "object_sha256": "ff665a9254c6e562ff4455e236dbcb4e2bb69a87db1a5434e6a8cad042d750c8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Preimage.c": {
      "c_sha256": "988345bd4eae57c242df94660e3a30eeb0da0c03046b681d91c5768a07acbbc4",
      "object_sha256": "9eb9c17d99f9873afd24c0c6e041d7191c6e02ea1b0dd21ce8c69998f08bc310"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Pi.c": {
      "c_sha256": "5a6868bc5b578bb927987e71683ae48cadb4f1baa6521e37fc3202c3b1b55a25",
      "object_sha256": "f97ac65e527d83a451a56116ca49118fddea485d9ee0f64074288688d04c87cf"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Function/DependsOn.c": {
      "c_sha256": "83059b1b5771c67d98f3d7d25141f4a79cf85ba652da897fb11ea75c076ceddf",
      "object_sha256": "9c00470aa42e6c95032232880e71f8daac3446ff02965481fbdb539dc228c8a8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Pi.c": {
      "c_sha256": "6e04956834805c715e01fee496c55c0af4cdf567dfab81665e863bd8adb5e84b",
      "object_sha256": "a65f48e8fcb8fccb8e9cff118ffd9414b5c3b13bf481ee0be4e800a3e19ce61b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Cover.c": {
      "c_sha256": "0dafed791e06c1aec88358d23caf96a2dc5e6040d695deb8a5ededa8783913ae",
      "object_sha256": "a76f5e6ece70d3acadaea35e5414dea023e740449d91ee69214c196aae8d6c15"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/WithBotTop.c": {
      "c_sha256": "f5428b64604a7843eb881ef4a434329bcabfe9075957e95b4781eaaebb3315e9",
      "object_sha256": "6e0a9b79a6f055c6dd120984f069f1765fb0e5ad87922ae1d31d6199bd5219de"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Antisymmetrization.c": {
      "c_sha256": "0bbe6c5d2b547c2373302e590759d4651861c50ced78670fa6458a1ba17f6145",
      "object_sha256": "b9c1674bffc2e9f68eedce1a39b872f48c3a883f46659683f6038595968409fe"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Embedding.c": {
      "c_sha256": "2b44525b33a936dd521e58956e4207e5050522eec3983e0be8383956630f28e9",
      "object_sha256": "e0e5086fa793f897737db99be3edf3930697f0b46b42fc0e94e30fc409995b87"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Accumulate.c": {
      "c_sha256": "9a56bf8f95e2aa3cb580ba04795ba36b710d4fd67e6eaa341013acbe99fcff1c",
      "object_sha256": "c4033f583e613081455e0cda0a5f5a58dfe71bee89e9d7f549578b27bc2532bb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Atoms.c": {
      "c_sha256": "38efa758c74f0c54e9b35ec8db70fe9dc34d4aa44d7b890e5caeb8063c488aca",
      "object_sha256": "3dc1b99c0842908c1b02d4af25903addae4af9a1c5a018fcb46287b01aec8091"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/SuccPred/Basic.c": {
      "c_sha256": "ccfeb6f22255ad7c06d4bc319fdfd1d04662cd1dcc9c0b6df6a99e9366d15f96",
      "object_sha256": "c0cee951509385429437a30a904c9ba854b1638d8b024d29f95ffe46436f8ee6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/ModularLattice.c": {
      "c_sha256": "96411f7b64645d55b3b18ab54c455de36d8df6df5875dd88e17c2aae40d3cb63",
      "object_sha256": "ed77b183374e089252c578da237dce713b17094a1f87ae40575ef1e2300425ad"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/LinearAlgebra/Span/Defs.c": {
      "c_sha256": "1e96b78b87dcd5f88ff41f6842c67c30250ef726d59e3c75b0a2524a5d0c2bc5",
      "object_sha256": "faecb1498ca5ca7ecb5500a8654726f554edb8d1b6b454c59be847763e7606c1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Pointwise/Set/Basic.c": {
      "c_sha256": "e2db56557e362c401772b72b2de5e0a66a70313663287583d37142b23897ab61",
      "object_sha256": "470f63ce0e61865fa10af013e47ed33c91227124304b69e178e284a73c7d5160"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/Lattice.c": {
      "c_sha256": "f246b9bdd99a65d12072abd3fd99184c9487eee553ffc43f35a3f22ab22a9747",
      "object_sha256": "4c33ba2f6af4e99b5b633f6981794dc083c9f492dda5492a79a74337943e8774"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/PUnit.c": {
      "c_sha256": "334264c338fe3cbdc2fd7b4acbf3e753cd8e56722e06bce56be54e92d5f88361",
      "object_sha256": "88ca50b8f92ddf6058cde731c42ab2c1a9adc24512082e9f7d8b2576eb4898ad"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/PUnit.c": {
      "c_sha256": "faa6844118b1a657b566657f2d5f566bcd6342b58692aa7376495761dcef2a3c",
      "object_sha256": "4bbd7849a8136c75ed652f44047a5c9236a2023d0bc12f47a75166af59bda6c0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/PUnit.c": {
      "c_sha256": "fdfdb4fb83f0c9eb3b8f133c6d54e0d8469f40a8354d670e98379b58c4d17906",
      "object_sha256": "4787d3aec5c83642746f21f28ef1865d828f63102cc04c8caf708cb2265908a0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Action/Basic.c": {
      "c_sha256": "cbcf357fa6d273cc6f39a1a4e2e47a19315be54ef578f4b610511ae109feceb4",
      "object_sha256": "6d0317bcffc4d36af6a3428b3f6ed91bbad7cf055494aa8a4e41f553e5c1b72e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Action/End.c": {
      "c_sha256": "bb39d6e5c724e6d87ab188251585caf221c2cfe78ba631ae15cebc2c570790fc",
      "object_sha256": "d7884b26f2171496937a35dde13d9388abf470dbb9e95a11468debe8f2dc9293"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Action/Units.c": {
      "c_sha256": "94e00ef762ab1887f5438a15169f8e56c89bd8948f1db6a64a3c160346ee6453",
      "object_sha256": "c08543cfe03c29ffecfab77aa44a7db46055ee2f9aaa051705d5fa49275f138a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Action/Defs.c": {
      "c_sha256": "d5ca558cb2510e6216a262aa31980b8ee3656d18807cd3273a8cdea54928d854",
      "object_sha256": "3b01f85fcd515a5274a7255c192920fb7f6e6e9c2a57b9594da6736a60bb119d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Opposite.c": {
      "c_sha256": "ff73a9c75cbeac4a7fec5c7716ed0760839a7a14b35537746c698e2a9f55e6b5",
      "object_sha256": "ad4bb9ee7baa800cd2c8f64e03a175ceb960c3c49d8ff0d3000d4edea9d23f0f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Opposite.c": {
      "c_sha256": "4ece297c75f06796cd8a844e86b50712cc816103cc2a286e457c3428bdd3204c",
      "object_sha256": "ae2bda803cb62472cdc271969c5933a35bd11706d5633b29e19b5798c8318bc5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Defs.c": {
      "c_sha256": "394519b5ca3938158f3df1812186799c9fda2600279e1db544112838cb33457d",
      "object_sha256": "e8eb0d15ab9f3bff0bc1edcf85ff1d6318cac6d4aaa1ee9821b002afc94fe9e3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Units.c": {
      "c_sha256": "9f67d1d73a185b1fdcbb6e1ada629e9a85775088e46214d12e94af2c370057ee",
      "object_sha256": "196795309177dcaf1b8b309037c3fda70eacc540c1dc87a8adbb0d550bde81e2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Faithful.c": {
      "c_sha256": "0f824c702b4e3ea6ba24e062385481f66b5980267056f83922edfe0e3bf0aa04",
      "object_sha256": "198dc2cd9dbd83d7fc0684bf73feace3881747439b564a2157593f1b85a32c49"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Hom.c": {
      "c_sha256": "04fbebde550fda8d7b0d47bc4d0229e9a0a967b688dd99f72307cf547288dd0c",
      "object_sha256": "c09831733980164a420ded98f67ce92347bd0dc80a9f7614e8f23581ab5d4aa9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Pretransitive.c": {
      "c_sha256": "f8f38f2869bd6bb1b30a3fc21168afb9cdf292e91ee8d673e6e1ee02e76592b0",
      "object_sha256": "9faa7846c2f9dcc24fe395c4d7f03822ca456a63d6b09f77d864f57aeaf7a020"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/TypeTags.c": {
      "c_sha256": "562e5d04663637a975f82482ded88d23ba901916ac126242f65bc0b9518d8761",
      "object_sha256": "98a59b3c1d1d7d452d314345ec4d93cdda9d1f10bd5eec5fd2bfb29d0b4fa657"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Basic.c": {
      "c_sha256": "5e562947a24693d1d4ce93b003f45be11ff814cbd3b8e153a012a2bc6e081674",
      "object_sha256": "3256ac8dc820adedf3dcd8cf3e5f2daa8878cccf277a0c65ece771e877aae2f9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Defs.c": {
      "c_sha256": "1298be27d7031a5829b8bbe14a38b7f4c0cab3a436471ebe3204376efe1dbfb4",
      "object_sha256": "e4d90bbc4c54a84020b89187d3f5e058b404d1972a13b8c01adba4cbcf794cc1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Equiv/Defs.c": {
      "c_sha256": "d0b862fb632f49b45b594ea33f33e9f41fb5a8bc938e8f64872c7517013ca5ca",
      "object_sha256": "fc0914f60b09f09f66d52f402d1c6c4918f9fbaf79432ccb59847320c2eb9697"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/LinearMap/Defs.c": {
      "c_sha256": "a3904be68277c256cd655022681731f7d340248a2949e169ea2705aed3b54e31",
      "object_sha256": "d77ed005410e8d8a1df5d0888b293de982e2246b73f11ae99f99aeb7b461e51e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/GroupAction/Hom.c": {
      "c_sha256": "ec84b77e8e59c8201cdb9396312bd017c15e1c45e298434a2ec45afe9e6f1c1b",
      "object_sha256": "3bc62f2a015c527f28e1879f5c2ef7ed083d03c24b782ed8ffbc5ffb2f0db2c9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Hom/CompTypeclasses.c": {
      "c_sha256": "c5c23468105b7a08c9b277bb0f4fb7d5bdfe478040a0ebab5d727fdc046649ce",
      "object_sha256": "7a844f8400c59309cb1cd205e13b6c8fd5679bf46d5979a6ffbee7709d3b1456"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Function/CompTypeclasses.c": {
      "c_sha256": "82dfc539131de5305fa9abb85a618b5e9872b73a9ac884d403fa4b358e547876",
      "object_sha256": "993bcdb826d7540a684d99b3156f252d624be2a861f1b4f6b06a96501fc5c913"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/CompTypeclasses.c": {
      "c_sha256": "0a7ef9c729f96903575a36d1c894c96be41b963d6f90adf46db6bfdba46e4dfa",
      "object_sha256": "4890d7cf9609e1da35fe411ddc0a10b2a541d77c26418d9f2ded04291f3fa360"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Equiv.c": {
      "c_sha256": "a52c22eef34f0183650ebcf79d529afaccd6e58ebfcb5ef13a2d8b245835d0a0",
      "object_sha256": "d8874adc69dd97efc075cb4a02cde5f1343ab1d4c6d97811b032274658e966d2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/RingHom.c": {
      "c_sha256": "ceca3a0a2f1fc99aa8658b7c1a8829d9ac70a02b803482a9634855190e813e1c",
      "object_sha256": "daeb5f397a48247ab051ad6707e2900166ee20c8462a29a4da2f39cb275e2329"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/NatInt.c": {
      "c_sha256": "8a6abd3ba4fd929bbf871d4eacf6bc1e4e663f20897aa9a570aded25f47bc1f6",
      "object_sha256": "1f09dd3e47142184a45655bf1f998c055729ad4b8f02026cb982c99dcdc87228"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Hom/Instances.c": {
      "c_sha256": "34974b4eb011b13621badd4e4aa04ad156fe40e4b205b40e035d14b8586a20a3",
      "object_sha256": "aa1d42ac5129e604ce3686c1e041d8ee0b0e674fd718efe2e2c09c18370e37be"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/Defs.c": {
      "c_sha256": "6bd481de71a1e018e31c526e7a210eee758a9192e8a02882cf4c29e0928ed192",
      "object_sha256": "3dc2cb1ab1c77b6e7a91e4f43e4c82e2da01e393ad5696d3cedb1bb3f99512a0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/Basic.c": {
      "c_sha256": "a6b2aa04a54794a315ad1b41d51c713115e08ab6943bcf3d09176365d8ff4834",
      "object_sha256": "3e03f064df2b2216828fa7559cb3804257358eb35a77a6206c76553a92d87465"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subsemigroup/Basic.c": {
      "c_sha256": "8ae7364ad460e6506ab387b496ffe61b3b334a31c16fa194f67f06e4a30793df",
      "object_sha256": "55118d32e7306bef1627d12a67e4e80e2c2326a3f3cbcd1bd8a73cc1f72501f5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subsemigroup/Defs.c": {
      "c_sha256": "ee3817cbd8e2ee5bb0e84542559f9e607e6d0f378cbec3ff88a77d25dfade440",
      "object_sha256": "d296a22bead901542a21298f3b366151a67293c7a510eaa8ac5cf1c75d375680"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/Defs.c": {
      "c_sha256": "0f0374bc86a167b028b9ca96bf9d4328ed1321bbc01ae910ee2a4e66fb1ce806",
      "object_sha256": "f68b8d5e3028551330b814a197ba01f49b0e10631d42f064bf8f53845ec6a547"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/GroupAction/SubMulAction.c": {
      "c_sha256": "254c071109ef4a30255e9c403ca6cf8f13cd854cfd072720a50000345265e3f6",
      "object_sha256": "340c142313b8bd4cb5d620de0df26356e116b66c115cd3a431ba575ad65258b8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/GroupAction/Defs.c": {
      "c_sha256": "e7e5bc01019956dc504465e49b2e906109547c72abe4a4d0dcbb2bf27ae82a1a",
      "object_sha256": "433058240554aba3afd145939e65ca3b2c1f3189ca94887f95cc5ffce7e0322d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/MulAction.c": {
      "c_sha256": "fbaf5638f6dd7d19b9a3d7ecfe2b1276d31410972097dbc7c953e3387bfd541c",
      "object_sha256": "52b104bcbb54c03f06aa944c2680d4f65342148e2e6f023a018b3a84ee82a958"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subgroup/Defs.c": {
      "c_sha256": "f84dec1745f33e6d4641af5e1cc8abbd7fdf87c2c39c98c3b8d195afbd13e957",
      "object_sha256": "10454d367e70569ba32d471575c58d89c251d0bc6ad77e24cdb70cb9169c2b65"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Pointwise/Set/Scalar.c": {
      "c_sha256": "4429d01fc714faa90d7e26ac2b9fa172ff9669bc7e55cdb3e7e719cefb7af18d",
      "object_sha256": "c39f192e0cf436dc1466e4f5e8f52b49af2becc833ba83efa78db1c20872dd76"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Setoid/Basic.c": {
      "c_sha256": "c8a295eeb734a07c86632d22ebc5566e9a816e64879f51b654f0c948f085f974",
      "object_sha256": "d039f4e756ed8f24355864db2690cf684b19bbf1afe044ada3f3270cd436429e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/BigOperators.c": {
      "c_sha256": "179c18477c477f11983909e35d2ce9b5ee3dd691b0fdeeb1a3d43f373d4ee2e8",
      "object_sha256": "8023fc0e16ca09a06efa9d2c24f898f3771faaa2c67bf7e2336b2977fdef07db"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/NoncommProd.c": {
      "c_sha256": "65228697964f6f80c1c98cce64899ecd6ab15b227aae87f26753f9a5608bfb22",
      "object_sha256": "a6f46be60713ae68b007aab2f5de001a347dfb04517805cd8794f7310995d315"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Pi/Lemmas.c": {
      "c_sha256": "f236a5a53d963ee75cabedb567f885416cfbe4b08a343be0927f030e7532f8fd",
      "object_sha256": "a315d3fe85cd9866a4a0320071b6e0d152f73e8e1e12ca38f9d1878d67ef34c3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Piecewise.c": {
      "c_sha256": "bb9e8b1b0a58bfcc6254c73fe2a9165472119ef39090934822785fda84d4daae",
      "object_sha256": "613e97260d0c8fd77c0aa4d3058a1f188cec5deecb9cad4f38bacb724d1e12af"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Commute/Hom.c": {
      "c_sha256": "9fb1204149e6cf03b7e1f8cffdf11fd71b56b453fa73f670ce2648eef79659a0",
      "object_sha256": "4e64b197425b64f6e3260cbdb8bc5ee2acd5fd6cc471141f11f44bfea21712bc"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Finset/Basic.c": {
      "c_sha256": "5fc653a2ea413ca8461ba4793eb371674f10149040fa3f579864a85d75bb3745",
      "object_sha256": "e39caed815fdcb2ebdf2140cf8a16ca1ccdab310f48e32cb67b4f3d2e20a994e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Finset/Defs.c": {
      "c_sha256": "b9b698f8e2ae22b3a2081971fd0193fad713e1206941ebf77a18f4bbe8e9613c",
      "object_sha256": "b3ee69d0d41338bd83b0778045dcf13f7297d30232fcab0de23dbf3c8b80339c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/Membership.c": {
      "c_sha256": "5017e6c7c27f119dd65e5a247aafc08d0191c485ba63ca01e7f2dd10dbc9a031",
      "object_sha256": "36c871260b872fc4fa1bef7da56904b92823592cb26359fe2cbbe30bbd837af3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/Operations.c": {
      "c_sha256": "28556c1db8d9396cb2ba2d7011c6e1830027372c757a8f560522fe36985c27ae",
      "object_sha256": "91f7a28d4922056fbd1bf7103f4c00cdecae99ea9e91333f036b1c251931bd7f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/MulOpposite.c": {
      "c_sha256": "a30b67e0a59f765a6322693c99e53a01bc1f4e88109eec2e84f9a800061d7b99",
      "object_sha256": "77536c13acc3529f9b1d0ca564ce8ddf147b74c9a81a2b815e34f2a2227cf3f8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Idempotent.c": {
      "c_sha256": "08794278ddd77f8a8993eeb8548acb0335c3ac734fa92cd8420ae0a21dc37847",
      "object_sha256": "2e879f2bdfbd854df644fa0986fec721238544adb33f81c955e60fcfe00299be"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/FreeMonoid/Basic.c": {
      "c_sha256": "0764d024885ebe7fe35e4590a163d1205c3209b0c7a78446fbdb9512202df010",
      "object_sha256": "5519165a1d8b1d04b9e939aeeb38642583494996bbb7b92e682ae8c68eb46987"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subgroup/Lattice.c": {
      "c_sha256": "6b68e9fc98a5e2b49e97ebf721c17d8a3b368f79284a0c702d6a5939c7cc247a",
      "object_sha256": "c1989d77d2dc8cde4b9eac6c4e8b13cae5353e3f7f322cb252403702ddba2ca8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/NoZeroSMulDivisors/Basic.c": {
      "c_sha256": "72355068922b16baeda8bdc9b99caef1ba492ceba31cb4a93622639afe52e52b",
      "object_sha256": "671930f8c9b54068f57f0dff4e2b05189df245e79199fb0707fb26b30574dc1a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/NoZeroSMulDivisors/Defs.c": {
      "c_sha256": "acf5044b530cadf1aa8a0bc3ff432f2bfb58a4165385d4abfdd8c3cc2334e2a4",
      "object_sha256": "f63c754aeaf17c37b39908b0714ed22bcb6a408f74b94188a479c2b048ba30ff"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/End.c": {
      "c_sha256": "d177a68d283baf974c3834d84632da63fd4e180f68d80f7d82b045bb96a2a0a6",
      "object_sha256": "a2e36b2056cdba9fa73f8b6d4807fb3bac7697906b230f38755ecfe7669f2ff4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Hom/End.c": {
      "c_sha256": "3792095f3afb9bd2ec5bc49fa756cdf2c3e1333868a18ad760b563d28ddd2c16",
      "object_sha256": "58f7adf45f8ad7e8287cf08c615b9c9d364927f5ee416f7b627496e2ba69b31c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/RestrictScalars.c": {
      "c_sha256": "7677150157051a504868477a522af9635ae25cf8c12e3705bb9272606d00e0d7",
      "object_sha256": "a2507853d8baa0f1a8c5f3b054de471bf4813574719009387720457d4b5eb489"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Hom/CompleteLattice.c": {
      "c_sha256": "af76e5cebf0b1ab79bb32557c8e970417c2ccec560c6a009d4093cd37d0951e4",
      "object_sha256": "f92472e43a0fbfe7d7f6bc96f55f312656db3a6fd0e8c19b953034bd73d7e723"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/Equiv.c": {
      "c_sha256": "55e17d8805e752506baf0e88f49e79a4f19672c40a859eee1e9e9bdde5f12605",
      "object_sha256": "0f91617d11b44674c3f412f1c146af49b6322fe87757396679abd450027d2ce6"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/Range.c": {
      "c_sha256": "272cbbbbf919354d98e34e72cb85364b0fbd6da2c42e936143e8fd7f520e4400",
      "object_sha256": "41d0961d5d731fb142c8e5c90e66328b3c99d93e551447494bea8f0d6720ad7e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/Ker.c": {
      "c_sha256": "b292b9b8932593efbf2ac344b34c48bbd2f7d087532166d0447ac1725818154d",
      "object_sha256": "7e081460075177f756ba64568058f77db0c12e7b43d46cba7c3055247ab4c0b5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/Map.c": {
      "c_sha256": "0eac41e3f1d7925606d5ca2c8676542e282d6002fa951a256317e1e39904f608",
      "object_sha256": "68054bfc155d2b8d7b97c501688fe591e4c486bc67bc2a786c2bf084aeb7899f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/LinearMap.c": {
      "c_sha256": "572dd07cf4b3a1469791583ef4603bd73b30656e57f0ad9218b81b14cf82f791",
      "object_sha256": "7131ee06c05422c5480786252f7629e94205480c8a308597b6f6fe835cbf1dea"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/LinearMap/End.c": {
      "c_sha256": "afb9fdcd581918daee5d0d6e42c8145e88a3607d2e6436a2092f0ec3a5d37dd5",
      "object_sha256": "c0ebd84e3689458bccae1cbd47cfde9280d845469a920447a309856070c57a32"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Equiv/Opposite.c": {
      "c_sha256": "5997e4ea0ca6f59ca07dcd0ed41baf8504aef4c0df608ae5d3c70da6b38e3c1a",
      "object_sha256": "99407fb944208c8f446fdb6a3eef7c54acdcafb8c31839f1720ee900adda13b1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Opposite.c": {
      "c_sha256": "1db05c470632333bc771b3b9319369b6c0bf59c0fd8f61d66c15503d26e047af",
      "object_sha256": "ba0078849467fcf6c24441b1b5ce484012fddb50feff5d7a5d0cdcd086929a2c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Opposite.c": {
      "c_sha256": "a87f8d0932f8868b0ccdb5fc6f3fe8aadb2baae3b8f7588181e77e690708839d",
      "object_sha256": "d4b150ecb9aa5896f484abb01467dd5f463e6fcf65b977f092f58e3e0f53e9af"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Action/Opposite.c": {
      "c_sha256": "70a5aa701b917ab39ed04b77774f2c8d084c375b79ca585a1ecb3521bc0b72d4",
      "object_sha256": "328fbfe67021097d4562cad4027623e8a3110aa6fb636294a559232ae31554f3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/Basic.c": {
      "c_sha256": "289339d55bacef41b8249a5b74a8940a18a52d9241877dac43453a40335465cf",
      "object_sha256": "510490e483b2ee51ab4eac5b76bf05c879dc4e83d2aa815503aee42810c7eb9f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subgroup/Map.c": {
      "c_sha256": "a3e71dc71edd8ec3d7c952c4c4ded136193d9403507f51f9e8e66b3f1052dd27",
      "object_sha256": "cb2a9bdb5f20c0d57c6bdb32900dd4c877e90da4cb7410d16901ab445f2d4b51"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subgroup/Ker.c": {
      "c_sha256": "d49cae91d40f6476f634a83305ac6166045fee91225d74faa2fb74c321631019",
      "object_sha256": "873d09757a97c263731f2c2407990066be493a6856f3652d49ea443bf02f8531"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ApplyFun.c": {
      "c_sha256": "cc45c050e3898f751943cea6942f683786bc8a422d15bb049d34c1da4ee0984b",
      "object_sha256": "d830f951bf4771d24c2dbafe3039a08b8c520c221a51a818513cc3738f254a8f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/EqLocus.c": {
      "c_sha256": "34af9b97bc43edb6a8dfc57612b886741e73d9c85133f5161dbaf8b5f3d35bf9",
      "object_sha256": "aa8acb7a8a4237e119134658cf47ea53b9e9d4c90513d944094c660daa1f7148"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Prod.c": {
      "c_sha256": "1e532e6dbe7871c10fb0a01c4e8ab5a2f8886708333aca5601ceb2c031722508",
      "object_sha256": "1516dd5a8a1dc8183fe0dc7c054922326549bed88fbdcedc6bdbc648fac69192"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Action/Prod.c": {
      "c_sha256": "0a093d955f82230a7eeddb7db6e5cd52f9338c50ad377688fb851d975228f6ee",
      "object_sha256": "5ec066bfadd2a9258241b7d7d3beeff4798057d595c91652a9744c385ce259c0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Prod.c": {
      "c_sha256": "09bfe3cde80eba0680b6a12f2375dd88a2b09da10a764d14d81dce69f9e5217c",
      "object_sha256": "e50eb927df921a8b34b56e5863529b21948505373262bafc62bcec64d03fd102"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Pointwise/Set/Basic.c": {
      "c_sha256": "d582e92163050486bfa88fcbb09b3d71111d2f5385acdc30db94e436ac5f8121",
      "object_sha256": "c2ed9de74de28b52a38ce57ba065accbad149f036877c74fe8c019ccc7ec3d53"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Graph.c": {
      "c_sha256": "a3f3d8a3a30e4c3d0089694da8a0250a2bc327995b6afae39ca9a050dbcb114e",
      "object_sha256": "5b41bb32f36a53eae7b9ebf12ede4f0766f303348a963ed7ff3d8da2612187ec"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Algebra/Prod.c": {
      "c_sha256": "5c35d004a968a5a4fc3b7ff4c4e1f47e41ed9f8b1e827a18c077aa41200219db",
      "object_sha256": "bc29ab349fe1a3b45d9390d7aaa1257fc86cd2b877e4c1209591703a8888f69c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Algebra/Hom.c": {
      "c_sha256": "658c3e505d520f8e0b35cd69ec413fdaaa93d507459bf0478e33a45f0e9b5976",
      "object_sha256": "ba7187aa21658ed5e5442d9c903bbb1108c5a96e4fa20ab377a8d6611fd046b1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Algebra/Basic.c": {
      "c_sha256": "18c59c5fdf15b68201c7807c359780023451996b251fd4ba15795868b878dc49",
      "object_sha256": "ba55f7eaba384a662bb72694860217d5c7a3b84af700c170a94a789088965576"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Subring/Basic.c": {
      "c_sha256": "21262499095d445c966d930d35b1df04d0207965b4448c47cb39dc9990a361b6",
      "object_sha256": "c341e18aa175556576c0e3cc3611c5cf1d65abdb71c3326c908e7ae90ca4cc84"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/RingTheory/NonUnitalSubring/Defs.c": {
      "c_sha256": "4784fa98ada3626721bb7832619f84912790e62d73ee318cf8b59cd5fb28bb12",
      "object_sha256": "fed4baaedf0aaf626d3cee3ca3c389322a355095400947b977247006509c8b8b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/RingTheory/NonUnitalSubsemiring/Defs.c": {
      "c_sha256": "35e7c61531ee74aa43e9cfd7aee2ce6587ab494dbf29fe585b01a987a6ebb72d",
      "object_sha256": "4cd8d28ebda4a7920bc4f2811117cb247850c11eb4d8fd8f0fe0fdfe710d2bb5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Subsemiring/Basic.c": {
      "c_sha256": "119e51655b313f00ac5a7efd4ae3b9528fc4d0371d5104798c0d91fd53661775",
      "object_sha256": "f51d4c5d41a3e151195e50b06692f70426a9672793c8c138737b624568e35b86"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/RingTheory/NonUnitalSubsemiring/Basic.c": {
      "c_sha256": "79ecdc1ea7b543527b5dd704432acdec125014532fd659e3381a175766b2f997",
      "object_sha256": "7a06790f5481f5bce6b4b40f544785cc12bf07fd35ecb617c246f6bd65d36946"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/Subsemigroup/Centralizer.c": {
      "c_sha256": "790c134e82fd410127800407b6ee20deac1bd874db0670dd49af8aeeec120895",
      "object_sha256": "cd7480f099e27df7742859892242808d5883b9790fd426b986edd3b3bbe33a3e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/Subsemigroup/Center.c": {
      "c_sha256": "cb7d95900747823d3e86a987ad248fbb85e64e27116ae11a36666875260eec39",
      "object_sha256": "d49c58123986bebfb3dcde0f00c8f4bcc3320399affd5c8e4d1460abc2d5056b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Center.c": {
      "c_sha256": "21ca5ceafa5287ace390a1c4515cfa700727bb17c06ba9ac73b97b863532670a",
      "object_sha256": "2db17778f1a81e4ce651a07827b6a46b535a97c2b37d3f138fea049ebedbef70"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/Submonoid/Center.c": {
      "c_sha256": "4f3754900158d4db577a3e01166c37ee12a1aadeb988d9d1732763a8f10ff13a",
      "object_sha256": "ae41fab5e7417adc32a02ddd7ad15a77f79bae401c1c4c4eee369109530db9fa"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Submonoid/Basic.c": {
      "c_sha256": "a1747874476d95e3fbb349734bbbb4e49a2ec72e4146e67eeb39ac1b986c89c3",
      "object_sha256": "b3f88e228c2aa1d418bb57e9c442392869f9f595ef339aa55dd64731623e2411"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Prod.c": {
      "c_sha256": "3a9a51a91240d50e39f940a278fbce69f5958d9707d9f2f689caa40d1e813dc7",
      "object_sha256": "6e670e28a49fc75d57c9d6d62fb0b586d85191b211a8e832c529fcf75097200d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Prod.c": {
      "c_sha256": "b11a202be3670e723e683c57b31f57b84c2f43fcf2a6509cd8d53728fb8f59eb",
      "object_sha256": "647056518ad11cf8c6aea746d4fe03f2a79c129d35ad464a1bc0f2304c37af27"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Cast/Prod.c": {
      "c_sha256": "25664e6c2d816a175bdfce6a0cb1bd5d36a3fa6208d236ff2d7ee6c2e7384ff8",
      "object_sha256": "f38c40acdd2f2930954698f6da62b4166c9abad03b5bb2c37243f09104a58191"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Cast/Prod.c": {
      "c_sha256": "b8defff83007faa39081849efb08c26c120794585003c3d8beaa4ef931c885fd",
      "object_sha256": "9b02d12ba96cd3e8020c5c2a5045be53ce308b93513fc6531fa57147360ac948"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Centralizer.c": {
      "c_sha256": "6b612bf8b87550ab1b796d19806af5ae0245d458c7cb7b9fc8d650bdebfe130b",
      "object_sha256": "884f70f8a9a4ea237dc366d8d0ec14fd2cf19da0356da79ee2f307842636ee43"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Center.c": {
      "c_sha256": "2a8f159418aac18ae9f59b5363d3b7cd0edcf8411284a236835bbcc649c8dbee",
      "object_sha256": "40060947226eb5577dbd7c0e62b749a34f4b63005b65742e97fc93ce2672a77b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Center.c": {
      "c_sha256": "dd39afb8d3373fce35613eb3131d68926e2d6ec72300fdc81cce4b7f21004d10",
      "object_sha256": "a889cb61bb58c56cb11b4d8e480e3aa47eea71e3930a56dfed646976f5956070"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subsemigroup/Operations.c": {
      "c_sha256": "779fb85a7f92a6639fb3ab222fcd7b9e1cda23837172c625a49a2ce45b18e82d",
      "object_sha256": "33c24b347568a709bd6dbd7936dd77e6e1ad343a9a8f56a13a93c5c43e3db987"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subsemigroup/Membership.c": {
      "c_sha256": "51e052ce05f948ef50dcc67a806e9e42bd2636c333a258bb93c4083360bcb562",
      "object_sha256": "0282994ec9769141a2ba8a42e7a487d96eef187536c3aa09de3c9b286a655b6b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/Submonoid/Centralizer.c": {
      "c_sha256": "c0e4eb3dd15bde2de7af0b2599b246dcee44faf30a8ce89e7f18d8b604ead6db",
      "object_sha256": "d0df27bc1cd05d5cd5c83ab98e79383140e8d16ce3dee2cd5330cf5c49f3a497"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Subsemiring/Defs.c": {
      "c_sha256": "7df30e67b00d84383e366a2ee95a868fd918f41fc42251cdd44ff7a99a714c64",
      "object_sha256": "532cf0ca72ebf5b286d21fa854ffbd0bd773200ac772f8df01a9742aab27e7f0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Action/Subobjects.c": {
      "c_sha256": "082a32f49f71ba19a77a86b99f953b87084b07fac5cc0a2407857eced1841522",
      "object_sha256": "a376bd117f1bedb72b3ded152e4e9eb875abfc4e2ae1caf5cac02b2e7a157d54"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/DistribMulAction.c": {
      "c_sha256": "7e74bec6b02c3192bfb1069c8e6d295379ef77d73df6b973b4d6b61fc0de57c2",
      "object_sha256": "8ccff586ce47bc387fdee28ce43e97636af80cccc6f17ccfdf234205d25a10e0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Subring/Defs.c": {
      "c_sha256": "ae9968ac6ce57d2d29801ba68cd29514d5090b427955ff584f2e9c1aac37cc6b",
      "object_sha256": "8dd88987fdfeb4be9b4cae9d8540771e55b356225a0e92e5cafc33cfc42fdba4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subgroup/Basic.c": {
      "c_sha256": "d485f38a5158a67182777b3b0e3226c34514c3ce118e7452216d56a9e3b6734d",
      "object_sha256": "f8cbedc7fb51024425ee82979b55427616c508b2fad4a5f509c2a2978da37b09"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Conj.c": {
      "c_sha256": "726b993c05a8297cae31c1237ae18b004783db1b1ba6af8b5d46144feb2316b8",
      "object_sha256": "10ae96c75749b87f8f1b238e450cdd29097c6bc82bae60afcbc5d669b8f196f4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/CharZero.c": {
      "c_sha256": "6b21bb61e937a62a831d938622521965ef3d99d9fc9da5be1f4a8abec500eb0a",
      "object_sha256": "65732d564335b015c3d702c2deab1e09f0a9a7c50e7b1fd0a483ece96c46fcba"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/ULift.c": {
      "c_sha256": "866014139240d92eb28c8c77edcce98777cdb1932b56a9ddd4c86604a596a97c",
      "object_sha256": "b89c57794f87ccd28d3545768cda6cf2ae31211a1c4d426ded4004dd82d40db8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/ULift.c": {
      "c_sha256": "7e5e2e5e0761d9e8de7ecf67237ee5c1c036edb56743f7c0880c81de28c1edd7",
      "object_sha256": "a5d67976e99bad3da34910c65f44ae6cf8fdb1b10af4a7b6ddc751b43419fe23"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/ULift.c": {
      "c_sha256": "5898401c4f773926c92106d77870635751339bf20727a07a70e4f65fdbc119a4",
      "object_sha256": "718d851759b135260db266f755e41008594dd611e4dd8af5b78c6b3277698d61"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/ULift.c": {
      "c_sha256": "6538dbe153cc638929b6b1a0752ce6ee2975b972af3fc5ee9d78bc8047d3d934",
      "object_sha256": "8eea7cfde5f22202aa514257d716c332f850e5da9b26d70fea672e5f5dcbac0d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Equiv/Basic.c": {
      "c_sha256": "d4827e9196862552d2a4af692d7166379e23cb45a0a91dd9d1a2db234011b9c0",
      "object_sha256": "8ab00a79ca75f86db106cb19a166b264058ffa8f7a5c382a3df848e935d1cfd7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Pi.c": {
      "c_sha256": "b9bb287dcca70a72bdd646eea5dde562c687256fe020849abd93033181acd14e",
      "object_sha256": "e62c21f32dd4c83db368b3e0e874fe148f88ad3d36b925fd5c338f96a89a2589"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Pi.c": {
      "c_sha256": "12e156d334fac096fa8debd55eaa9587d4c0e65c06104ca2c6004bdc1d3915db",
      "object_sha256": "40c51e60c2212ba5cef5451a47e70ca86ec14b354ac8a142433f8a4843d3b920"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Pi.c": {
      "c_sha256": "c6e0eb6035376c76bb6880bee7265076fb1d9f9406660e6510d89e9c51f9c7fe",
      "object_sha256": "1662df86b234b18e6468d01db4565d68226c874de48bf5ad64d43c1939d0d743"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Regular/SMul.c": {
      "c_sha256": "bfa0adbe70d876f1db419ee71783e1feeb10fb1660d66a02718938a434fc6a43",
      "object_sha256": "c528ec8f81cf22b74943002bc225542aeb4c3d7fbdb0d13fac74d3fa4ac40f43"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Regular/Basic.c": {
      "c_sha256": "d104bc9b6c3f40f19551001aff0761f662d24cab0944f3dd0978760c92ccfc27",
      "object_sha256": "f6e4b980dc3409da9b93acbff662cc6929e7e1f51d2d73d139e0d34ccf8fd991"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Action/Pi.c": {
      "c_sha256": "a9ca646adaa0a3882126a3aec4d4a9d494f28a43ea9678ef336af7ed923740b8",
      "object_sha256": "ba9b820c28d9636b8af5ad647169fe180e3dde6c8109901372606cde8ad14f57"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Pi.c": {
      "c_sha256": "e1b4c8a6fde1570867c254bb12cb731488150a8c345025b603713603a0184b09",
      "object_sha256": "7381759d655f9f6977a0a84b32ac27961e532b56207d9cdaabc7df6c73c8df2e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/LinearMap/Basic.c": {
      "c_sha256": "98501d957cf39b80ff88bbb07b1c5e460234e0c236d2d60214473a0019678d81",
      "object_sha256": "baae645cb4b783e6aa803f5468b6e046f15dc618ebe17c86c0a0f5fa8ded5f09"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/GroupAction/DomAct/Basic.c": {
      "c_sha256": "65ce4e2f1c9f26f2ddee8cae44fff9a4fefc874e02e5a7edb3ba8554d4489fbc",
      "object_sha256": "17fe8cac570856f4e4f2e7358d972828145c77354f631caa4b748d9a0b1d0f46"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/NoZeroSMulDivisors/Pi.c": {
      "c_sha256": "d5e6aee6053728886465472c8cda4079699d80a3737af0d076b5a86d17447b81",
      "object_sha256": "7d7dc28b5a738c7d7a9993596c3e1f93e55f200a29af4923c66a6a21eaea677f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Hom.c": {
      "c_sha256": "a37f40853b86acc3e2a47820f0cab158fa39680242b723c3cb7d45a939e63fc2",
      "object_sha256": "1deaa0c8a80746b206a5f899cae8aa85ac3f9a21380e1d72d304c064ef89c858"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Action/Basic.c": {
      "c_sha256": "4b136ab1d3a6e7ccfc8ff5b402545d7353d9b61bd3d4bd09115de16b83b52049",
      "object_sha256": "800ec5c429f9f01c4037c50cd5ab8a648bbb750cff0a7b5ebb9d162acd4cdc45"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/End.c": {
      "c_sha256": "11efc9a93d2c4abbbb1cd81805f784b31784006d9633f5cdcbf5afb040c6a032",
      "object_sha256": "67b455766e763bd61c960e51934129788b582c206f7d1eadc3f84da12a45b25f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Algebra/Defs.c": {
      "c_sha256": "0db189a2146d67923f8010af2cefcf31dfc345e0780eae127270ecf790c32b3d",
      "object_sha256": "77ae160d3f424b39afda59c66746d9aae1009311b2a49f921f4a41e5f2f72e70"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Fin/Basic.c": {
      "c_sha256": "9669fa0ac14844560c4d8e3381ccd96f08e10a737ad4c5f750a21d44f931774b",
      "object_sha256": "e0d8776684b3ee0f8c371c02acea7588914a9bf6aa6a86af5c8e5d20878093b0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fin/VecNotation.c": {
      "c_sha256": "e9fdc50d6e9c0c98ddf447fe0cdcb049dbd64dbdc0ec92763b051903d3ca9d49",
      "object_sha256": "7288820e0876a2ee9c9e05a302f447b6d361217422b0774eebae78cd9c2b6917"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Pi.c": {
      "c_sha256": "a9b31ad4fde0832fefe873ef68801a2397b51599f759e33f1595d682f12feb32",
      "object_sha256": "dd563c3b5e3fe8fc7a0730e463e0e43a98256cd26eeb86ebe07f62ea76fbea05"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Indicator.c": {
      "c_sha256": "68d10e30f6ad2dbecc385d028f75a476bd741266def66f97a16feb224d70a5bb",
      "object_sha256": "1a8c3d5b559144e59cc15a8d0feb694b056397d1036ec402a68866eea8756ed0"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/GroupWithZero/Finset.c": {
      "c_sha256": "a6cac03db90e8817f9eb67e69c1715c2e8f5ee32e937c0b580c3862ca860188b",
      "object_sha256": "cec21b5a28eb664a556192f70bc4de2e7aa309bb7b97cd0f8ad08340de8d677a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Finset/Piecewise.c": {
      "c_sha256": "4463bb8a604e0f7b19974e211bc3869fc60472880caca7b19fa7d0c98ca3d38a",
      "object_sha256": "e720cfeb8ef7a50bcff64a35527f6a051163e5500a91eb8279ed8765bbe9729b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Piecewise.c": {
      "c_sha256": "fc4d4518b8c8269e93be45e0e699d2f7b654c850428c0cfcb17a6667246e17cb",
      "object_sha256": "fcde487e3642868a81de0fb4ef5e9f8c465d263d8892e9831807cb4102345e3f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Finset/Lemmas.c": {
      "c_sha256": "8203d1a6e2c80dcb07685e8922ea15c9965aeaf083bc033345797113d2a62465",
      "object_sha256": "594018529b2f3be7975063b46178b12f2043e9d1aea58200318ad6f6b11aee68"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/GroupWithZero/Action.c": {
      "c_sha256": "a7bc08fc13d56c9db8fee37c30b1312c69c2bcf0c8d41fe4dd5293efbbe9cf15",
      "object_sha256": "5a0e97b65bff15330786864e6d8f72ce9b837b7907a5302897df30d1fabb8767"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Finprod.c": {
      "c_sha256": "2e6db587efb41169b2b9627e648e804a028ebcb6ba75d640b6ff2e56dcca85a0",
      "object_sha256": "882749e3809a917624f098cd2207f88a22bbf6d49fe9ad66d114b9787706d754"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/BigOperators/Group/Finset.c": {
      "c_sha256": "307273ce4a2c8d5a37420666053a9b3f7c566d1cb4602d2a3ffa1e6e60f15335",
      "object_sha256": "e746444cd0da3c67ad686f5b3fe388b2a5464db9fe5014f325d20e22041d4fde"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Finset/Sigma.c": {
      "c_sha256": "5fed6b21378bfdba8831c8269c20f7534ea7f1f887990929ac6f58d9568e4b3c",
      "object_sha256": "c0428fcf0bf9e2bf9ec5cef47873e2916110bf406e8cb7ec2923db837576cb8d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/OrderedMonoid.c": {
      "c_sha256": "7deb5b4ec74efd87485818b10f5f25cd00405ad1c762ad8c432d7e2301615019",
      "object_sha256": "e59436cd35fdbd6109be3dd172c70c7aff2d5b479b87edf4e4e0ce4d87e7f4c7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/BigOperators/Group/Multiset.c": {
      "c_sha256": "015d40a49e3c82e5812684cff08ce98d5df9e0918c839737946b6a8e0b89927a",
      "object_sha256": "bd17b1bda36c5d98a457a7150a0292aab32f1ab1e894af6862b710f6ea9393c4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/BigOperators/Group/List.c": {
      "c_sha256": "881e7d4960669873a9631901ba10139d4f406de8bc3d05c3749db7dc0e76535a",
      "object_sha256": "96c22e8e50429154cc566645f13155e383d946ce65ae062779eeffb49e817a89"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/FiniteSupport.c": {
      "c_sha256": "eb21ff7719c147e11b58632012f5ccd999961e80d4e0616405f890113eccbc75",
      "object_sha256": "bc184db358daee9d3afe99f1fb050542a28c9c48d73ebd2bcc0cbd69efb766dc"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Fin/Tuple.c": {
      "c_sha256": "0a94efd8e89725835c2e40566d1bff241ba3e5be9f4ad63f96a060025f904c90",
      "object_sha256": "9f690672dd5cbe6c771b0764f2595c4469ce543d6195bc84f9e6aadbcdc1a342"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Matrix/Mul.c": {
      "c_sha256": "77436d393126cb78f4d3468d282582256737f8ece7c58d06daecf2cb781a689d",
      "object_sha256": "2cbf9d4904e17e8dd635985c5f48ce282c350e83eeffbadebd821ff853f21189"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Matrix/Diagonal.c": {
      "c_sha256": "18af9f5387cec0e8020bdf61394374394d186963b360db75c15270a4172783bf",
      "object_sha256": "673cea18e2de073d3396e2a43957ae36f64a861b1603232a4e5a45473e06fd7e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Matrix/Defs.c": {
      "c_sha256": "4e52b313bf6ba43aaac5cfa3fc63797e7fc6bc266f984f10ad2e39dfa6a77157",
      "object_sha256": "ad8e8d79605de7774ab382ae02a658699a48659e8ceede67cf28a4de298e2ab7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/BigOperators.c": {
      "c_sha256": "d01e5c97c72773f2f5e9474c9f7c6844e36928a852f2a0a4a8051e7aecd917eb",
      "object_sha256": "048ec32647249ebfff37813eb482ece2f2c5036a9adf4096bc28d583ec9de681"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Vector.c": {
      "c_sha256": "944772123aca1ec21bc16d6cd4de10d1f84dbc4bd5339cb89b6ea94658fdd8f4",
      "object_sha256": "c3cf5f14bf1515d2077274842e5582789cb649d75962b45f55a392d1c53f9be8"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Sym/Basic.c": {
      "c_sha256": "5236efa26f3fc21671093f97ceb0a2c82ce02a22cc03776d8b659889ef5888b0",
      "object_sha256": "dfb26493027248829ecd5575c6e8792128c28f1183b846ee7d1b6bbb666b0e27"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Vector/Basic.c": {
      "c_sha256": "5acb91201560bf687c1dca49400fb6a7635cea9ad45c2e54031b0997a2cb86d0",
      "object_sha256": "1e1fcafdd6263e37d5a62df7bf8cc84f5bdaa70eeef13bab316929f57f5937a2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/Traversable/Basic.c": {
      "c_sha256": "a22a6dd7d5912c63bc824575debec5eeecc833ffa46af5403e7abf683902a465",
      "object_sha256": "2013fdef060ca57eed1429740c814d9cf19527e974ba77bb1bac76e9b06ba664"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/Applicative.c": {
      "c_sha256": "43df87e8e00a0cc9b0f7fc4026fdf20db99c248edd0f83eb6ef91b2816d9df0e",
      "object_sha256": "d9b95cc9370906dc6fdf5edd39f4d32955c73f1dd4f537f83d61e0deb7968ea3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Scan.c": {
      "c_sha256": "157306306ba8ce5b84e84d25f78f77bab27f7ba7cd87b6d7d49962a42c62e18d",
      "object_sha256": "7975fc5955a23b7af8c59349eac536f90c2d4885e78107e96605ac71a533b0e5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Vector/Defs.c": {
      "c_sha256": "1291ad8f97ae225e7eba9bbc669a4808a570b61b73463d00bdfa71c3457b8049",
      "object_sha256": "b64083c2682efb5d9861cc284ad35d1946639cc65a5a1a32c60459b90e54c005"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Pi.c": {
      "c_sha256": "609faad1c928dd1214c67dcd5e9cd190023b1e7de8c55cd5823c74c5af0c18d6",
      "object_sha256": "ee51a9f942a3a54b61565d95011e7a83fb207c0cfbe2e6b04b6c0ed1e4fd262e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Sum.c": {
      "c_sha256": "ee654309a887a394a0e03c7a91bc4a7125b96eb8bf71bd85dd651b38faa5c7a3",
      "object_sha256": "f307e50ebc12df364928d2a7bff443a003635a0c529ef53221357390d2b3d0b2"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Prod.c": {
      "c_sha256": "aaa3127ed4d42a54871269b2077bed1b2aad2aca6facd3ca97bf8ebeb34d012c",
      "object_sha256": "c4778e24f2688d77bf9fcb6cf42b11123370c06d330abbfb6194b4fbc006f9f9"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Option.c": {
      "c_sha256": "27507f4ce2b9b879b62d5bff0e2b257a0fea76e55970323e853df5477cccc3d8",
      "object_sha256": "27e77e7bed7b8d8a997e6994a165c928cb35d11c47bf31109af461ea4505d753"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Ring/Finset.c": {
      "c_sha256": "a780daeec842d769fc47838837b6992acdfd33c1ed0739d73b88b52f477f3ff1",
      "object_sha256": "d53967f8f2e960a979105c62b95ac489961cf460835796d13d1300de87fbe69f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Powerset.c": {
      "c_sha256": "d2639a530e3090b30358c3794c1be26a5421856bdf374e5583d2f8a7e715aed6",
      "object_sha256": "bb3b5c594c18e877f24cf08c97775f57d36bb2fe54bda25e577a59a7ddcb94ec"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Ring/Multiset.c": {
      "c_sha256": "5df798daf91343f50902916958528396d9b4c35b4d7b77f3f3cf278c35eb5566",
      "object_sha256": "ebaf5c03f50f62aa05ff9a2edf43ebca7219308662bbda6873799189a8061000"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Sections.c": {
      "c_sha256": "0fe8b5768d24dd236599f7f0be97f925c9c7da0cfddb3efb18c87b63146c2ce4",
      "object_sha256": "60b2fa15261c16b59cfab8941f01d35c89f4eea2e4f24cb96f1ebbcb70dd36c7"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Antidiagonal.c": {
      "c_sha256": "adea8edf565535a47f888b5876ac0fa83b06ecde78b0cc883fbf9e6a9c49ad7b",
      "object_sha256": "7809cd1428f8cc1ca24c5242764e283d17bb35081b94d44b2fba7a2d5f4d6c5a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Ring/List.c": {
      "c_sha256": "0c69bb648158656b7e2288b94f85048d28ac1073b4fb15769483f5e4cef6b4dc",
      "object_sha256": "67f445fec6c9da2888bdabba2cfc71cefac39a7f06ccf6d30b311ca33810afc3"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Divisibility/Basic.c": {
      "c_sha256": "89c6da96f69ad5c0cc359378da8f15af4170871c2accd6ff7ef00ff062cb3fc1",
      "object_sha256": "b7ef4d05b4e25b44e15e157328bd856f7e2ccd2976ba92bb92ed92a2ef4610d5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Finset/Pi.c": {
      "c_sha256": "1f344f82997aff096ed3fa1e8c161dd12f794010862d1bc52e95a9255abbad50",
      "object_sha256": "e3f7e09ac8902d67564d13b586b08bd8692e06f289008d9a0ac0721688126f28"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finite/Prod.c": {
      "c_sha256": "6a0a020897089d053389c49ad78d9a49784f103f38ed37f320d529a4ae0bc9b9",
      "object_sha256": "73c27203b9015863028a3343966cb5e79f31ae7a0a4ec88144497bdeb94abec5"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/RingEquiv.c": {
      "c_sha256": "b411b482c41860aff2b6122b555cfa4333e9828e917054a0ea48224b6f8dc1aa",
      "object_sha256": "65a61ec90d9c2698cc997bbb0bc24b44a3213613304c7255da390a65b04b945a"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Algebra/Pi.c": {
      "c_sha256": "eeda342923cbf24b3da4c9eb21836dc0d73923febe6021fd352401eae3b0c983",
      "object_sha256": "2aa889b90085db1729425db2207b948193bb1b0825cf8db27b73fec58868d84e"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Algebra/Equiv.c": {
      "c_sha256": "09a0d7c1fb200e648ab8cb904572cb0093436ae50a855e92d05015c7d825d850",
      "object_sha256": "a3c8584e023adc65f7b6142c3c4d5d509e1d876356003c9f669f846b4bce3c61"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Action/Group.c": {
      "c_sha256": "bf696c8b7deb132c43378124886e2617eae9474f0f6926fd95f675f8bc625d00",
      "object_sha256": "cd44ba3d8271af3f67079936c7a0f392b39c5036cf036aa10027c4b3c370d450"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Algebra/Opposite.c": {
      "c_sha256": "6322c04fa4866684c91c1aa98eafb82c201cbad5c8cc29fbc1657b94f43ad330",
      "object_sha256": "69b293e4243d8a71f87f8c4ab5737e12fd28d99a6dffc9d7c0b829180dd98250"
    },
    "proof/.lake/build/ir/Proof/Statement.c": {
      "c_sha256": "9963186e811026add0540e5db1aae7abe67617c9219e8104a7be11c544a930ad",
      "object_sha256": "35e7600afd58ffb401c271709b112a446c426187cc7fb8617f436c09de4b5177"
    },
    "proof/.lake/build/ir/Proof/CostTotalBounds.c": {
      "c_sha256": "f2e07687a8462d1fa1be925b998defd7375a15907fc92747706dc2489ce5e3b5",
      "object_sha256": "ca22a892e1755356804f79824170a3572aef154eb22fa70b3926efccc6cee3b1"
    },
    "proof/.lake/build/ir/Proof/CostDescentMatrix.c": {
      "c_sha256": "efbf407f0f24e462d5e6f18703976e964c1438cb39a10ce8104948be3ee8ca45",
      "object_sha256": "198760944385578181edaa27a9c44da1e65d401f1828cbfc7ca657125c83efa9"
    },
    "proof/.lake/build/ir/Proof/CostPrefix.c": {
      "c_sha256": "0088f7f960dcae00c1ce4f046d0e58b99e1b5fa0df84c5f5a0c631d66dc61795",
      "object_sha256": "1c41cbe31fac3bf0cb455f8e07469ad2c25bd087adb79c9d5e50e7d720c9ec3e"
    },
    "proof/.lake/build/ir/Proof/ConstructiveExtraction.c": {
      "c_sha256": "6a335a1d071ac88d1523c1fa2a31d9069987bbffc8a3f44349432d3e975785bd",
      "object_sha256": "ac7095fdf194fa59f5b3956cd90619610826679761e45b9cb5fb0287b44b6afb"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Fin.c": {
      "c_sha256": "32f5c90c67282ca2c9c585e303ca4d12baaaa83f0a2fcc231413ef6c46a294ed",
      "object_sha256": "ec9d468fe89149fbb5dfed6bf005e282105a33bd625cd5bdd358cdfc1066068f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Fin.c": {
      "c_sha256": "5bf49b0edf1f6738b3ccc531cd63809a3493cfd68224ad1ee8c09475790ecc6d",
      "object_sha256": "bf644128f9982105b0fb89b07066929bcf41d679772af73db66a557e89939e35"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Finset/Fin.c": {
      "c_sha256": "e0ea47b33d7cc4d002c8d11c9319b59597375926ff30f270d50e66b8e4c848eb",
      "object_sha256": "d007afe8246674d51e44e2b1167404b3b801a8d27a3a871e652f1d150fed4853"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/Fin.c": {
      "c_sha256": "0da5ae74703bdfc79c81a3e6cbc2b71e4fb20d86cdab7b93d5278c81916d8826",
      "object_sha256": "7ccb7734e172f2846471327d49e67654f010be3b39ffa159344ac7520859782d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Fin.c": {
      "c_sha256": "860ed3152ee2815a688f96e1c171104ef32d3bdd7adfe08e08140ca8f51a25a0",
      "object_sha256": "4e9fc80760b37fbe3c12d8222d5f8147ee55f84c1605436aefa1337889a670df"
    },
    "proof/.lake/build/ir/Proof/MatrixCore.c": {
      "c_sha256": "bf4df2550768c0c7bd6a0485208394fd45b3f24b8ede36379d5fb9c97c31abe1",
      "object_sha256": "0870143683f2f490d78d86315b62c5dba6b3dbb62d29e82f10f78c6126fe2692"
    },
    "proof/.lake/build/ir/Proof/CostModel.c": {
      "c_sha256": "cf7a88cf45af498a2443bd93e3d68703a916ae118a838e200d2f68089a8cc1bd",
      "object_sha256": "7a0029c11c67a61a78a14a0f2c4e9db488373560a7cf6eb2613789190402143c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Ring.c": {
      "c_sha256": "ba515436006ed18f5700f1241c04da535092e03a6ac8613c12f1a378f8088bcd",
      "object_sha256": "e0700e3a09d6b964290f0dc39864217db6024c8712d2063fb963406555f7f97b"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Ring/PNat.c": {
      "c_sha256": "4e6619435f2c50610057a6cb0708eb07146ce9b2079611435b3efcd4e292c5c2",
      "object_sha256": "3016e5c7c43b0364a1f6f1e8032ffc2f7cf747359ddbb4ee3c592419c2f4451c"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/PNat/Basic.c": {
      "c_sha256": "86c71566a0e563346ab27f57d0df71fd113f84f98e796401ab9566dd2235be1f",
      "object_sha256": "31f9e2910c94c233966881f13b65d8fe492719c48280d51b00b10e9a2b509a49"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Positive/Ring.c": {
      "c_sha256": "6b541f95e80d672c36c1ba6c68aaa8c43f5c3a549f38a610c02c8a04707a78e7",
      "object_sha256": "9ad450b242d6887822468baa4a99759ce1d6812956f3ca485e3dc42b3fcfd1ca"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Ring/RingNF.c": {
      "c_sha256": "4f9e10949f0a44c83dd67f608d6647fc56ba39d78b757618c54304066d13e1d7",
      "object_sha256": "227d4d506fcd8188efd83cd15c2defaf01b1cb99aec3ebdbd51174b6b19da4e4"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/TryThis.c": {
      "c_sha256": "3a8219eb1bff2956f0c224c22745b3b613c0298591729fac12bb7429ed6fc652",
      "object_sha256": "4b390fda5473aaddc6f2dd9a84f8bdab80e6a8bdb76b468c503cef62e040f13d"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Size.c": {
      "c_sha256": "5809e884d4917b8285faf959ee1b183da61eb77458b06e772b2684756babd500",
      "object_sha256": "6cfd269509bb0e7fc2f943e3c2a2a9da80871c4d4b644bc688b3bb0f8f3d9d46"
    },
    "proof/.lake/build/ir/Proof/CostMatrix.c": {
      "c_sha256": "8d09ec41470007b9d01957db3b1c233fc683c0ece56d1138f4f6c5cceb0e3edb",
      "object_sha256": "bc05a6b0f7305d408c0343ed41018ed27634a54e795de4c9ac25c1cff6b66fbd"
    },
    "proof/.lake/build/ir/Proof/CostDescent.c": {
      "c_sha256": "8f74abdfae0f62d1e799e40753f145ef77a1b5dcc83c38d748212fb4442b2a78",
      "object_sha256": "5e249fb67a2e6520e2b7d21e41867c102918f1a01b1b2bbd66a6c5f5de634118"
    },
    "proof/.lake/build/ir/Proof/CostInitial.c": {
      "c_sha256": "c3f4a30646c6bc62ca099243e78c7668a1325817dc263310c24cd948b8594a82",
      "object_sha256": "e062cc7453fec185ed588c8f02e4384244502eafabac33c585ae19edf346e5c6"
    },
    "proof/.lake/build/ir/Proof/CostOutput.c": {
      "c_sha256": "64c867b3a26087b2e114ce846536996ae5e2da6cff81ddd3dcfa2d8adbbfbda5",
      "object_sha256": "69e9904eba5905ba392e1b5e1ea461bec6898d41d047184429b733b59bc089fa"
    },
    "proof/.lake/build/ir/Proof/QuadraticBound.c": {
      "c_sha256": "05e991b3a4cb7b9dd8c3f803e8cc97b76a28fb0af9cc11bf00102ac1a873717f",
      "object_sha256": "968712d484f0d866779d2e39a45e6863ca8327dc6e945977e9e0e452709f1457"
    },
    "proof/.lake/build/ir/Proof/ConstructiveDescent.c": {
      "c_sha256": "3e01d6fd3ca98964a26b2781b14f79f69bd7185652468bb42f826e3b2fa72ff3",
      "object_sha256": "af085c64ecca4367401b1f6fe877024eaceb93d2276371040984a28d94cfaa84"
    },
    "proof/.lake/build/ir/Proof/MassDecay.c": {
      "c_sha256": "82a4caa7097248b109bd06d3a567a95e4f611a73ad36e1e72b8d29734f258245",
      "object_sha256": "5de3c2c0081652d76050006a802a75749cf51f7e140447eb94feecc4ba9a3a68"
    },
    "proof/.lake/build/ir/Proof/LengthBound.c": {
      "c_sha256": "2638a29dcf4dab67990a0ed462a84ff55e822a7504cf9cbdd1ace0bcb368f5c4",
      "object_sha256": "b4fdcdda9c1ed161ec61fd54b0864eb9f4ee8278951525132c908e8c5ed09827"
    },
    "proof/.lake/build/ir/Proof/CodeDeficiency.c": {
      "c_sha256": "2ae743b9f8592c2a99efbcc1b8c5abf060666108e4cbbad97689cf5761ee6c11",
      "object_sha256": "0938bfcf53067ca66157dc55ad9bb5bc72c09ed79facaf58198a47ddc6179fcf"
    },
    "proof/.lake/build/ir/Proof/KraftDeficiency.c": {
      "c_sha256": "377b5a0cb351e986299c1690c182ea1648b42c9d659579b7feca80f9ce670d1a",
      "object_sha256": "a4414128dd57635fbda06b2f77b30a717fe8d0bcea82ff0d51951e6ea460b295"
    },
    "proof/.lake/build/ir/Proof/CycleCompression.c": {
      "c_sha256": "4cd22ceedb68e57e854ed7994d0688c1869b026f84d671909567efbe27ea313b",
      "object_sha256": "b9515368a42d31a73cc247172bfbabc6ad6bf3168e4e344fdc533e0879578fc9"
    },
    "proof/.lake/build/ir/Proof/CompressedFamily.c": {
      "c_sha256": "2ad3f9878399ad11e60a5a332d1ae8ae0bb952f3bebe21544a05016ef6ccf486",
      "object_sha256": "8698fb6c584b90794632be907723be5ad2c05856e225a7f1a6649e14fb9b075d"
    },
    "proof/.lake/build/ir/Proof/Padding.c": {
      "c_sha256": "0a7ed7de641cbb99929d748dc33755e873acbaa13e62f32e0ccd79492520df81",
      "object_sha256": "7403008b54ddfb86212cecadebc5f9492403d54f991508db9515115bb9cc8056"
    },
    "proof/.lake/build/ir/Proof/PurePowers.c": {
      "c_sha256": "ae289b0ed2bcb6794e7f2294df3654f01bcc2658d13b8b4747ff11892780e193",
      "object_sha256": "6308113dcc06f460d7810bc9447ee18dc5cf751ece3fcbf295ac5c31665c3893"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Fin/Basic.c": {
      "c_sha256": "845a309fc2b76845152b6ec5a7a23384cfa58703dd9a5d943eaedd3bd5764472",
      "object_sha256": "b36775383ec59343ea823b272c2e8ca028bd32ad598fac34fc73a3ef1ad737bc"
    },
    "proof/.lake/build/ir/Proof/KraftCompleteness.c": {
      "c_sha256": "123902a0531c83f7aedfe6138a17d0ade3de17ea48daf740b46b2f8d217e759b",
      "object_sha256": "59d55df1517af5a0a84fde2e8f2182458fc0b48351827508b7dc10b45e332996"
    },
    "proof/.lake/build/ir/Proof/FlowerRenewal.c": {
      "c_sha256": "16798d40df649f38cf857a4f45dcf903ad455af226b6aff441bac6b2e1e4ff33",
      "object_sha256": "61349d753f47b8d128b715208f39f1ab89b87afa9d123e065f61d5ba5d5a8cc2"
    },
    "proof/.lake/build/ir/Proof/CostPreprocess.c": {
      "c_sha256": "10f6bad807d1c1b063b02a0c71d0e1d498be57ac9d176863ceb9c7d189167bd6",
      "object_sha256": "f7ca839120139f44a7d5b03abd9449089f57e22591b25429237cd8f343b9281f"
    },
    "proof/.lake/build/ir/Proof/InputBounds.c": {
      "c_sha256": "d9320412fad0bb00cee34d5b4a88c1ca38de232ab103a3deae60673ed8de7a3d",
      "object_sha256": "78253bc9058dae123d2412e5bcda6be1b4a7d648c961ea0a35f0536dcb84ce7e"
    },
    "proof/.lake/build/ir/Proof/CachedCodeData.c": {
      "c_sha256": "1c31873ec3c9b4027cb78b46713409e04643535f6d441c38454c8a63f0a75a18",
      "object_sha256": "55199adccef8a4ee4198a2d5f1bfe26c8aaf0a33bf0544f850763c8c38226b35"
    },
    "proof/.lake/build/ir/Proof/CachedLinearAlgebra.c": {
      "c_sha256": "7a4fa912517ad5ab224c172f8e6aa931eeb7dc60e5fb9b648a987fac3a150942",
      "object_sha256": "43983b6a2f333619faafffcc595ec30a614a484775c7d5440460e26a1f95d9e1"
    },
    "proof/.lake/build/ir/Proof/FiniteCache.c": {
      "c_sha256": "e637adabac3915f3080762be60acb5328535ffabc55ce6353748d67207777284",
      "object_sha256": "029e252ffa4cd5a10dd8647f89b5f9aef0c7faa929743db48a05cf0da04436c1"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Sort.c": {
      "c_sha256": "6d1308c1e8dd62069f8e6211c2d629159f4d8311bbfc0b8eba5eae1d998b77c2",
      "object_sha256": "0ed27a299f762ea50d368899bc0dfd2daeffb2a23d57d390ecdddddd91e3056f"
    },
    "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Sort.c": {
      "c_sha256": "8ebd35a5b4d03fe1df26d83e4a041bd13440d0d2856ad0528a2f0a6548c57b54",
      "object_sha256": "de21bce4ce52263702e3097b6e0fac973496ee4b4c9bc6629aa53e846ade8da1"
    },
    "proof/.lake/build/ir/Proof/CostPrefixPolynomial.c": {
      "c_sha256": "8347f98de4771488dc6d14b96ff1614b8fb51318f8aae00ace6cb2dfcce032c8",
      "object_sha256": "249f0d08c0d3dc6a86730be308fca6f78ef8e0c1ef18e2d9c4db80fcda17b29a"
    },
    "proof/.lake/build/ir/Proof/AlgorithmBounds.c": {
      "c_sha256": "c2cddf7e2662a3ebc91d99cef07852a8805c0c6ca3e43fa6d07b6653e5a93336",
      "object_sha256": "40fe168cab23982cb6acfb68995d64de0d488ce9905fde42cc9c023bc3b01b83"
    },
    "proof/.lake/build/ir/Proof/ExecutableSolver.c": {
      "c_sha256": "3a346c00e35ac86b1a2aba26a004a52b99fc0c5efbc043cf91551566598cab42",
      "object_sha256": "8aa7bcb9858873a73a4f98ffd30f005206e00b9a530836727c0b0a72e7025187"
    },
    "proof/.lake/build/ir/Proof/CachedDescent.c": {
      "c_sha256": "581179bc8dbb81147e78e56a9dd7f916899704f746b31e2f9f06b5e7132f3ea1",
      "object_sha256": "73fb05c25c8c2d495393b393c34122d36e3c6920c1407aa65b0b1885f375a84d"
    },
    "proof/.lake/build/ir/Proof/CostPrefixBounds.c": {
      "c_sha256": "fca717cb54ab9df101975ce2ade9a4964ddff3a65599ca217f0293e34028d877",
      "object_sha256": "72d8422413a6b631a421441af89d2ffc50b7813c75df4a6ab634915a2135b1c1"
    },
    "proof/.lake/build/ir/Proof/CostPrefixMatrix.c": {
      "c_sha256": "280ac665d1ac13699bbb4ff99e7b5ac6c16fdc5f0423caa23c66940e1a03928b",
      "object_sha256": "349c51accf44fca9ad6f142df7eb89208e2cd60484b3aeb387946955ae332385"
    },
    "proof/.lake/build/ir/Proof/CostPrefixTable.c": {
      "c_sha256": "16b557f63d0eb264dafebff19c2cea2027228b8ade98b4fac7585187390b90ef",
      "object_sha256": "7b37e3ae7a0cd0fff1f080e46deb000044038970fe8827f1c3e39e09c8a9a172"
    },
    "proof/.lake/build/ir/Proof/CostCompression.c": {
      "c_sha256": "f7d3a12e2ad02071e6f3497f4ffa8480007095bb043fe8d3646624fc4728a2fc",
      "object_sha256": "e547266d77de4292c79bab226101a9c90dcea2a5a6b27215c3c64ad9a2c5e59f"
    },
    "proof/.lake/build/ir/Proof/CostCodeData.c": {
      "c_sha256": "bcc35505c6caefd0072be799b93ed29811657217073fd8edd92e74f7fb898aed",
      "object_sha256": "dfd2f2efaee3126dddeb1e103e313d8b23f6a927f3f23b53edc975771641d9e4"
    },
    "proof/.lake/build/ir/Proof/ConcreteCycle.c": {
      "c_sha256": "3595cfbd0f58296a70f1c96cd80c83d7eec556cd283487903a7e6407b534e172",
      "object_sha256": "b943ba37c5d80aa287e1572960a0be224f42e941bed959c86df367e5e6c97111"
    },
    "proof/.lake/build/ir/Proof/CostCycleSolver.c": {
      "c_sha256": "9c47b868f87655b62227a7adf997caef5b151b508d5bb192484acc28fc0cf8ac",
      "object_sha256": "9db16ca0993914ddf2ef8bf72c6e7b4f4013a2b4f788f2466c91f296995720ae"
    },
    "proof/.lake/build/ir/Proof/StoredCodeBridge.c": {
      "c_sha256": "63318136434b1a0ad79463e36dcebdb1dda62d73b679ae2a72c937f7b418755c",
      "object_sha256": "e943060114355ae34b433c242a85c3e11dc9bb291ef22316654f55ef25100233"
    },
    "proof/.lake/build/ir/Proof/ReindexExtraction.c": {
      "c_sha256": "0a9f25e76b431d0f08dd75d77cd34f7a35dd2aa9a34062c2eb8f70c74cf38f9b",
      "object_sha256": "4f0f0f03fb72177416d5385be3849fd335a3bca0f980bdd93fd0812c8cfd4f1f"
    }
  },
  "scope": "Unchanged compiled solver; C ABI adapter and external input validation are not formally verified."
}


==> anc/benchmarks/absent_word/results/pilot-v1/benchmarks/absent_word/build_native.py <==
#!/usr/bin/env python3
"""Build the unchanged Lean solver and a benchmark-only C entry point."""
import hashlib
import json
from pathlib import Path
import re
import platform
import shlex
import subprocess
import sys

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]
BUILD = HERE / "build"


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    BUILD.mkdir(exist_ok=True)
    command = ["lake", "build", "+Proof.CostFinal:dynlib"]
    with (BUILD / "lake.log").open("w") as log:
        result = subprocess.run(command, cwd=ROOT / "proof", stdout=log, stderr=subprocess.STDOUT)
    if result.returncode:
        raise SystemExit(f"native build failed; see {BUILD / 'lake.log'}")
    prefix = Path(subprocess.check_output(
        ["lake", "env", "lean", "--print-prefix"], cwd=ROOT / "proof", text=True).strip())
    roots = [ROOT / "proof/.lake/build/ir"] + sorted(
        (ROOT / "proof/.lake/packages").glob("*/.lake/build/ir"))
    pending = ["Proof.CostFinal"]
    seen = set()
    objects = []
    generated = {}
    while pending:
        module = pending.pop()
        if module in seen:
            continue
        seen.add(module)
        relative = Path(*module.split(".")).with_suffix(".c")
        sources = [root / relative for root in roots if (root / relative).exists()]
        if not sources:
            if (prefix / "lib/lean" / relative.with_suffix(".olean")).exists():
                continue  # Lean/Std/Lake are provided by the pinned runtime.
            raise RuntimeError(f"cannot resolve native module {module}")
        if len(sources) != 1:
            raise RuntimeError(f"ambiguous native module {module}")
        source = sources[0]
        obj = source.with_suffix(".c.o.export")
        if not obj.exists():
            raise RuntimeError(f"missing compiled object {obj}")
        imports = re.search(r"^// Imports: (.+)$", source.read_text(), re.M)
        if not imports:
            raise RuntimeError(f"missing generated imports header in {source}")
        pending.extend(imports.group(1).split())
        objects.append(obj)
        generated[str(source.relative_to(ROOT))] = {"c_sha256": sha(source), "object_sha256": sha(obj)}
    response = BUILD / "objects.rsp"
    response.write_text("\n".join(shlex.quote(str(p)) for p in sorted(objects)) + "\n")
    executable = BUILD / "lean_solver"
    runtime_libraries = ["-lLake_shared", "-lleanshared"]
    if platform.system() == "Darwin":
        runtime_libraries += ["-lc++"]
    else:
        runtime_libraries += ["-lstdc++", "-lm", "-ldl", "-lpthread"]
    compile_command = ["cc", "-O3", "-I" + str(prefix / "include"),
                       "-L" + str(prefix / "lib/lean"), "-o", str(executable),
                       str(HERE / "native.c"), "@" + str(response), *runtime_libraries,
                       "-Wl,-rpath," + str(prefix / "lib/lean")]
    result = subprocess.run(compile_command, cwd=ROOT / "proof", capture_output=True, text=True)
    (BUILD / "link.log").write_text(result.stdout + result.stderr)
    if result.returncode:
        print(result.stdout + result.stderr, file=sys.stderr)
        raise SystemExit(result.returncode)
    record = {
        "build_command": command, "link_command": compile_command,
        "lean_version": subprocess.check_output(["lake", "env", "lean", "--version"],
                                               cwd=ROOT / "proof", text=True).strip(),
        "compiler_version": subprocess.check_output(["cc", "--version"], text=True).splitlines()[0],
        "proof_source_sha256": sha(ROOT / "proof/Proof/CostFinal.lean"),
        "adapter_sha256": sha(HERE / "native.c"),
        "executable_sha256": sha(executable),
        "native_module_count": len(objects), "generated_modules": generated,
        "scope": "Unchanged compiled solver; C ABI adapter and external input validation are not formally verified."
    }
    (BUILD / "manifest.json").write_text(json.dumps(record, indent=2) + "\n")
    print(json.dumps({k: v for k, v in record.items() if k != "generated_modules"}, indent=2))


if __name__ == "__main__":
    main()


==> anc/benchmarks/absent_word/results/pilot-v1/benchmarks/absent_word/correctness-checks.json <==
{
  "pass": true,
  "exhaustive_valid_binary_codes": 686,
  "enumeration": "all subsets of 1--4 nonempty binary words of length at most 3",
  "invalid_input_controls_rejected": 6,
  "native_abi_controls": {
    "complete-singletons": {
      "word": null,
      "charged_work": "432",
      "independent_check": {
        "pass": true,
        "complete": true
      }
    },
    "cycle-singleton": {
      "word": [
        1
      ],
      "charged_work": "581",
      "independent_check": {
        "pass": true,
        "symbols_valid": true,
        "literal_flower_killed": true,
        "lean_bound_satisfied": true,
        "length": 1
      }
    },
    "missing-pure-singleton": {
      "word": [
        0
      ],
      "charged_work": "28",
      "independent_check": {
        "pass": true,
        "symbols_valid": true,
        "literal_flower_killed": true,
        "lean_bound_satisfied": true,
        "length": 1
      }
    }
  },
  "source_sha256": {
    "test_correctness.py": "22fe50e5f3f3c981abffa35a67de2339c16c86c07eb55f1f34e0c3c41dab047c",
    "algorithms.py": "e72576dbe1229b91632010799c86fd4cbefd0e22eef1e6a793463f3e4796f7df",
    "native.c": "395c04beea6541bd81651772bbcb486d4f969961644af6bff9b56dc9c2f81a0c",
    "run.py": "a950887cf8e4f8c31abc5b4325c68c91a5dd334823faf194cd73321fa17a49f1",
    "build/lean_solver": "7d170136598f64cf448c544984201ea8c15fb62028efd4ebe2e5227fb42fcbf3",
    "build/manifest.json": "e7b559a6605f943ea06f97aac4691fd7d3ca5a0a6084c5dd05bd1f0dbdc09854"
  },
  "not_checked": "Universal baseline correctness; native compiler correctness; performance."
}


==> anc/benchmarks/absent_word/results/pilot-v1/benchmarks/absent_word/generate.py <==
#!/usr/bin/env python3
"""Deterministic, outcome-independent synthetic code collection."""
import hashlib
from itertools import product
import json
from pathlib import Path
import random

from algorithms import kraft_complete, suffix_automaton, unique_decipherable, validate_input

HERE = Path(__file__).resolve().parent


def generate():
    protocol = json.loads((HERE / "protocol.json").read_text())
    cases = []

    def add(name, family, code, d=2, seed=None):
        code = sorted(map(tuple, code))
        case = {"id": name, "family": family, "d": d, "code": code, "seed": seed}
        validate_input(case)
        lengths = list(map(len, code))
        pure = next((len(c) for c in code if all(a == 0 for a in c)), None)
        prefix = not any(u != v and v[:len(u)] == u for u in code for v in code)
        suffix = not any(u != v and v[-len(u):] == u for u in code for v in code)
        case.update(k=max(lengths), L=sum(lengths), codewords=len(code),
                    suffix_states=len(suffix_automaton(code, d)[0]),
                    flower_states=1 + sum(n - 1 for n in lengths),
                    pure_cycle_length=pure, complete=kraft_complete(code, d),
                    prefix_code=prefix, suffix_code=suffix)
        case["branch"] = "no-pure" if pure is None else "complete" if case["complete"] else "cycle"
        cases.append(case)

    add("complete-singletons", "fixtures", [[0], [1]])
    add("cycle-singleton", "fixtures", [[0]])
    add("missing-pure-singleton", "fixtures", [[1]])
    add("paper-example", "fixtures", [[0, 0], [0, 1], [1, 1], [0, 0, 1]])
    add("infinite-delay", "fixtures", [[0, 0], [0, 0, 1, 1], [1, 1, 1, 1]])
    add("unary-complete", "fixtures", [[0, 0, 0]], d=1)
    add("ternary-complete", "fixtures", [[0], [1], [2]], d=3)
    add("ternary-incomplete", "fixtures", [[0, 0], [1], [2, 0]], d=3)
    for k in protocol["families"]["uniform_missing"]:
        omitted = (0,) * (k - 1) + (1,)
        add(f"uniform-missing-k{k}", "uniform_missing",
            [w for w in product(range(2), repeat=k) if w != omitted])
    for k in protocol["families"]["uniform_complete"]:
        add(f"uniform-complete-k{k}", "uniform_complete", list(product(range(2), repeat=k)))
    for seed in protocol["input_seeds"]:
        for k in protocol["families"]["random_prefix"]:
            rng = random.Random(1000 * seed + k)
            leaves = {(0,) * k} | {(0,) * i + (1,) for i in range(k)}
            while len(leaves) < min(16, 2 ** k - 2):
                choices = sorted(w for w in leaves if len(w) < k)
                if not choices:
                    break
                w = rng.choice(choices)
                leaves.remove(w)
                leaves.update([w + (0,), w + (1,)])
            removable = sorted(w for w in leaves if any(w))
            leaves.remove(rng.choice(removable))
            add(f"prefix-k{k}-s{seed}", "random_prefix", leaves, seed=seed)
        for k in protocol["families"]["random_ud"]:
            rng = random.Random(2000 * seed + k)
            words = [(0,) * k]
            candidates = [w for n in range(1, k + 1) for w in product(range(2), repeat=n)
                          if w not in words]
            rng.shuffle(candidates)
            for w in candidates:
                candidate = words + [w]
                if unique_decipherable(candidate) and not kraft_complete(candidate, 2):
                    words.append(w)
                    if len(words) >= min(8, 2 ** (k - 1)):
                        break
            add(f"ud-k{k}-s{seed}", "random_ud", words, seed=seed)
        for t in protocol["families"]["composed_ud"]:
            # Fixed-size blocks of a UD code remain UD. Include witnesses
            # of both a prefix and a suffix overlap, before any timings.
            base = [(0, 0), (0, 1), (1, 1), (0, 0, 1)]
            pool = sorted({sum(parts, ()) for parts in product(base, repeat=t)})
            tail = (0, 0) * (t - 2)
            required = {(0, 0, 0, 0) + tail, (0, 0, 0, 0, 1) + tail,
                        (0, 1, 0, 0) + tail, (0, 0, 1, 0, 0) + tail}
            # The prefix overlap is at the beginning for t=2; for t=3
            # append the common block at the front to retain that overlap.
            if t > 2:
                required = {tail + (0, 0, 0, 0), tail + (0, 0, 0, 0, 1),
                            (0, 1, 0, 0) + tail, (0, 0, 1, 0, 0) + tail}
            rng = random.Random(4000 * seed + t)
            rest = [w for w in pool if w not in required]
            rng.shuffle(rest)
            words = required | set(rest[:min(12 + 2 * (t - 2), len(pool)) - len(required)])
            add(f"composed-t{t}-s{seed}", "composed_ud", words, seed=seed)
        for k in protocol["families"]["missing_pure"]:
            rng = random.Random(3000 * seed + k)
            words = list(product(range(2), repeat=k))
            words.remove((0,) * k)
            rng.shuffle(words)
            add(f"missing-pure-k{k}-s{seed}", "missing_pure", words[:8], seed=seed)
    raw = (json.dumps(cases, indent=2) + "\n").encode()
    (HERE / "inputs.json").write_bytes(raw)
    manifest = {
        "protocol_sha256": hashlib.sha256((HERE / "protocol.json").read_bytes()).hexdigest(),
        "generator_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "inputs_sha256": hashlib.sha256(raw).hexdigest(),
        "cases": len(cases),
        "branches": {b: sum(c["branch"] == b for c in cases) for b in ["no-pure", "cycle", "complete"]},
        "non_prefix_non_suffix": sum(not c["prefix_code"] and not c["suffix_code"] for c in cases),
        "seeds": protocol["input_seeds"],
        "duplicate_code_groups": [
            [c["id"] for c in cases if c["code"] == first["code"] and c["d"] == first["d"]]
            for i, first in enumerate(cases)
            if not any(c["code"] == first["code"] and c["d"] == first["d"] for c in cases[:i])
            and sum(c["code"] == first["code"] and c["d"] == first["d"] for c in cases) > 1
        ],
    }
    (HERE / "inputs-manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")
    print(json.dumps(manifest, indent=2))


if __name__ == "__main__":
    generate()


==> anc/benchmarks/absent_word/results/pilot-v1/benchmarks/absent_word/inputs-manifest.json <==
{
  "protocol_sha256": "e3976beb75735e78c8feae20ded42fd9b328115bccfe47329114ba4ba8e1039e",
  "generator_sha256": "e7f7756c90409d19ff312a0e2131b60d4f3e3d40c4559956e8074ee3601fcacd",
  "inputs_sha256": "33cb7e027f0e8281e91b6affe02e3f5e29c4bcd1e2a4b35f535de58c7990a33e",
  "cases": 61,
  "branches": {
    "no-pure": 6,
    "cycle": 49,
    "complete": 6
  },
  "non_prefix_non_suffix": 11,
  "seeds": [
    11,
    23,
    37,
    53,
    71
  ],
  "duplicate_code_groups": [
    [
      "prefix-k3-s11",
      "prefix-k3-s23",
      "prefix-k3-s53"
    ]
  ]
}


==> anc/benchmarks/absent_word/results/pilot-v1/benchmarks/absent_word/inputs.json <==
[
  {
    "id": "complete-singletons",
    "family": "fixtures",
    "d": 2,
    "code": [
      [
        0
      ],
      [
        1
      ]
    ],
    "seed": null,
    "k": 1,
    "L": 2,
    "codewords": 2,
    "suffix_states": 1,
    "flower_states": 1,
    "pure_cycle_length": 1,
    "complete": true,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "complete"
  },
  {
    "id": "cycle-singleton",
    "family": "fixtures",
    "d": 2,
    "code": [
      [
        0
      ]
    ],
    "seed": null,
    "k": 1,
    "L": 1,
    "codewords": 1,
    "suffix_states": 1,
    "flower_states": 1,
    "pure_cycle_length": 1,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "missing-pure-singleton",
    "family": "fixtures",
    "d": 2,
    "code": [
      [
        1
      ]
    ],
    "seed": null,
    "k": 1,
    "L": 1,
    "codewords": 1,
    "suffix_states": 1,
    "flower_states": 1,
    "pure_cycle_length": null,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "no-pure"
  },
  {
    "id": "paper-example",
    "family": "fixtures",
    "d": 2,
    "code": [
      [
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1
      ],
      [
        1,
        1
      ]
    ],
    "seed": null,
    "k": 3,
    "L": 9,
    "codewords": 4,
    "suffix_states": 4,
    "flower_states": 6,
    "pure_cycle_length": 2,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "infinite-delay",
    "family": "fixtures",
    "d": 2,
    "code": [
      [
        0,
        0
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": null,
    "k": 4,
    "L": 10,
    "codewords": 3,
    "suffix_states": 6,
    "flower_states": 8,
    "pure_cycle_length": 2,
    "complete": false,
    "prefix_code": false,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "unary-complete",
    "family": "fixtures",
    "d": 1,
    "code": [
      [
        0,
        0,
        0
      ]
    ],
    "seed": null,
    "k": 3,
    "L": 3,
    "codewords": 1,
    "suffix_states": 3,
    "flower_states": 3,
    "pure_cycle_length": 3,
    "complete": true,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "complete"
  },
  {
    "id": "ternary-complete",
    "family": "fixtures",
    "d": 3,
    "code": [
      [
        0
      ],
      [
        1
      ],
      [
        2
      ]
    ],
    "seed": null,
    "k": 1,
    "L": 3,
    "codewords": 3,
    "suffix_states": 1,
    "flower_states": 1,
    "pure_cycle_length": 1,
    "complete": true,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "complete"
  },
  {
    "id": "ternary-incomplete",
    "family": "fixtures",
    "d": 3,
    "code": [
      [
        0,
        0
      ],
      [
        1
      ],
      [
        2,
        0
      ]
    ],
    "seed": null,
    "k": 2,
    "L": 5,
    "codewords": 3,
    "suffix_states": 2,
    "flower_states": 3,
    "pure_cycle_length": 2,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "uniform-missing-k2",
    "family": "uniform_missing",
    "d": 2,
    "code": [
      [
        0,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": null,
    "k": 2,
    "L": 6,
    "codewords": 3,
    "suffix_states": 3,
    "flower_states": 4,
    "pure_cycle_length": 2,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "uniform-missing-k3",
    "family": "uniform_missing",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        0
      ],
      [
        1,
        1,
        1
      ]
    ],
    "seed": null,
    "k": 3,
    "L": 21,
    "codewords": 7,
    "suffix_states": 7,
    "flower_states": 15,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "uniform-missing-k4",
    "family": "uniform_missing",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1
      ],
      [
        1,
        0,
        1,
        0
      ],
      [
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": null,
    "k": 4,
    "L": 60,
    "codewords": 15,
    "suffix_states": 15,
    "flower_states": 46,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "uniform-missing-k5",
    "family": "uniform_missing",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1
      ],
      [
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        1
      ],
      [
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        0,
        1,
        1
      ],
      [
        1,
        0,
        1,
        0,
        0
      ],
      [
        1,
        0,
        1,
        0,
        1
      ],
      [
        1,
        0,
        1,
        1,
        0
      ],
      [
        1,
        0,
        1,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1,
        0
      ],
      [
        1,
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": null,
    "k": 5,
    "L": 155,
    "codewords": 31,
    "suffix_states": 31,
    "flower_states": 125,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "uniform-missing-k6",
    "family": "uniform_missing",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        1,
        0,
        1,
        0
      ],
      [
        0,
        1,
        1,
        0,
        1,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0,
        1
      ],
      [
        1,
        0,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        0,
        0,
        1,
        1
      ],
      [
        1,
        0,
        0,
        1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1,
        0,
        1
      ],
      [
        1,
        0,
        0,
        1,
        1,
        0
      ],
      [
        1,
        0,
        0,
        1,
        1,
        1
      ],
      [
        1,
        0,
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        0,
        0,
        1
      ],
      [
        1,
        0,
        1,
        0,
        1,
        0
      ],
      [
        1,
        0,
        1,
        0,
        1,
        1
      ],
      [
        1,
        0,
        1,
        1,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1,
        0,
        1
      ],
      [
        1,
        0,
        1,
        1,
        1,
        0
      ],
      [
        1,
        0,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1,
        1
      ],
      [
        1,
        1,
        0,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        1,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1,
        1,
        0
      ],
      [
        1,
        1,
        0,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        0,
        0,
        0
      ],
      [
        1,
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0,
        1,
        0
      ],
      [
        1,
        1,
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": null,
    "k": 6,
    "L": 378,
    "codewords": 63,
    "suffix_states": 63,
    "flower_states": 316,
    "pure_cycle_length": 6,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "uniform-complete-k2",
    "family": "uniform_complete",
    "d": 2,
    "code": [
      [
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": null,
    "k": 2,
    "L": 8,
    "codewords": 4,
    "suffix_states": 3,
    "flower_states": 5,
    "pure_cycle_length": 2,
    "complete": true,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "complete"
  },
  {
    "id": "uniform-complete-k3",
    "family": "uniform_complete",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        0
      ],
      [
        1,
        1,
        1
      ]
    ],
    "seed": null,
    "k": 3,
    "L": 24,
    "codewords": 8,
    "suffix_states": 7,
    "flower_states": 17,
    "pure_cycle_length": 3,
    "complete": true,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "complete"
  },
  {
    "id": "uniform-complete-k4",
    "family": "uniform_complete",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1
      ],
      [
        1,
        0,
        1,
        0
      ],
      [
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": null,
    "k": 4,
    "L": 64,
    "codewords": 16,
    "suffix_states": 15,
    "flower_states": 49,
    "pure_cycle_length": 4,
    "complete": true,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "complete"
  },
  {
    "id": "prefix-k3-s11",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": 11,
    "k": 3,
    "L": 13,
    "codewords": 5,
    "suffix_states": 6,
    "flower_states": 9,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k5-s11",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 11,
    "k": 5,
    "L": 65,
    "codewords": 15,
    "suffix_states": 23,
    "flower_states": 51,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k7-s11",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        1
      ]
    ],
    "seed": 11,
    "k": 7,
    "L": 80,
    "codewords": 15,
    "suffix_states": 34,
    "flower_states": 66,
    "pure_cycle_length": 7,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "ud-k3-s11",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        1,
        0
      ]
    ],
    "seed": 11,
    "k": 3,
    "L": 12,
    "codewords": 4,
    "suffix_states": 6,
    "flower_states": 9,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k4-s11",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 11,
    "k": 4,
    "L": 29,
    "codewords": 8,
    "suffix_states": 11,
    "flower_states": 22,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "ud-k5-s11",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        0,
        1,
        1
      ],
      [
        1,
        0,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 11,
    "k": 5,
    "L": 38,
    "codewords": 8,
    "suffix_states": 19,
    "flower_states": 31,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "composed-t2-s11",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1
      ]
    ],
    "seed": 11,
    "k": 6,
    "L": 55,
    "codewords": 12,
    "suffix_states": 18,
    "flower_states": 44,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "composed-t3-s11",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1,
        0,
        0,
        1
      ]
    ],
    "seed": 11,
    "k": 8,
    "L": 94,
    "codewords": 14,
    "suffix_states": 38,
    "flower_states": 81,
    "pure_cycle_length": 6,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "missing-pure-k5-s11",
    "family": "missing_pure",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        0,
        1
      ],
      [
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        1,
        0,
        1
      ],
      [
        1,
        0,
        1,
        1,
        0
      ]
    ],
    "seed": 11,
    "k": 5,
    "L": 40,
    "codewords": 8,
    "suffix_states": 20,
    "flower_states": 33,
    "pure_cycle_length": null,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "no-pure"
  },
  {
    "id": "prefix-k3-s23",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": 23,
    "k": 3,
    "L": 13,
    "codewords": 5,
    "suffix_states": 6,
    "flower_states": 9,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k5-s23",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 23,
    "k": 5,
    "L": 64,
    "codewords": 15,
    "suffix_states": 22,
    "flower_states": 50,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k7-s23",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": 23,
    "k": 7,
    "L": 76,
    "codewords": 15,
    "suffix_states": 36,
    "flower_states": 62,
    "pure_cycle_length": 7,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "ud-k3-s23",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        1,
        1
      ]
    ],
    "seed": 23,
    "k": 3,
    "L": 11,
    "codewords": 4,
    "suffix_states": 5,
    "flower_states": 8,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": false,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k4-s23",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 23,
    "k": 4,
    "L": 30,
    "codewords": 8,
    "suffix_states": 12,
    "flower_states": 23,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "ud-k5-s23",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 23,
    "k": 5,
    "L": 36,
    "codewords": 8,
    "suffix_states": 18,
    "flower_states": 29,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": false,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "composed-t2-s23",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 23,
    "k": 6,
    "L": 55,
    "codewords": 12,
    "suffix_states": 18,
    "flower_states": 44,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "composed-t3-s23",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0,
        0,
        1
      ]
    ],
    "seed": 23,
    "k": 8,
    "L": 93,
    "codewords": 14,
    "suffix_states": 41,
    "flower_states": 80,
    "pure_cycle_length": 6,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "missing-pure-k5-s23",
    "family": "missing_pure",
    "d": 2,
    "code": [
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1
      ],
      [
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        1
      ],
      [
        1,
        0,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        1,
        0
      ]
    ],
    "seed": 23,
    "k": 5,
    "L": 40,
    "codewords": 8,
    "suffix_states": 18,
    "flower_states": 33,
    "pure_cycle_length": null,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "no-pure"
  },
  {
    "id": "prefix-k3-s37",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": 37,
    "k": 3,
    "L": 13,
    "codewords": 5,
    "suffix_states": 5,
    "flower_states": 9,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k5-s37",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1
      ],
      [
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 37,
    "k": 5,
    "L": 65,
    "codewords": 15,
    "suffix_states": 24,
    "flower_states": 51,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k7-s37",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1
      ]
    ],
    "seed": 37,
    "k": 7,
    "L": 72,
    "codewords": 15,
    "suffix_states": 27,
    "flower_states": 58,
    "pure_cycle_length": 7,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "ud-k3-s37",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        0,
        1
      ],
      [
        1,
        1
      ]
    ],
    "seed": 37,
    "k": 3,
    "L": 11,
    "codewords": 4,
    "suffix_states": 5,
    "flower_states": 8,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k4-s37",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 37,
    "k": 4,
    "L": 31,
    "codewords": 8,
    "suffix_states": 12,
    "flower_states": 24,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k5-s37",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        0,
        0,
        0
      ]
    ],
    "seed": 37,
    "k": 5,
    "L": 37,
    "codewords": 8,
    "suffix_states": 18,
    "flower_states": 30,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "composed-t2-s37",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 37,
    "k": 5,
    "L": 51,
    "codewords": 12,
    "suffix_states": 15,
    "flower_states": 40,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "composed-t3-s37",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 37,
    "k": 9,
    "L": 91,
    "codewords": 14,
    "suffix_states": 37,
    "flower_states": 78,
    "pure_cycle_length": 6,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "missing-pure-k5-s37",
    "family": "missing_pure",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1,
        0
      ],
      [
        1,
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        1,
        1,
        0
      ]
    ],
    "seed": 37,
    "k": 5,
    "L": 40,
    "codewords": 8,
    "suffix_states": 18,
    "flower_states": 33,
    "pure_cycle_length": null,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "no-pure"
  },
  {
    "id": "prefix-k3-s53",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": 53,
    "k": 3,
    "L": 13,
    "codewords": 5,
    "suffix_states": 6,
    "flower_states": 9,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k5-s53",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1
      ],
      [
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        0,
        1,
        1
      ],
      [
        1,
        0,
        1,
        0
      ],
      [
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        0
      ],
      [
        1,
        1,
        1
      ]
    ],
    "seed": 53,
    "k": 5,
    "L": 65,
    "codewords": 15,
    "suffix_states": 21,
    "flower_states": 51,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k7-s53",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1
      ]
    ],
    "seed": 53,
    "k": 7,
    "L": 79,
    "codewords": 15,
    "suffix_states": 31,
    "flower_states": 65,
    "pure_cycle_length": 7,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "ud-k3-s53",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        1
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        1,
        0
      ]
    ],
    "seed": 53,
    "k": 3,
    "L": 10,
    "codewords": 4,
    "suffix_states": 4,
    "flower_states": 7,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": false,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k4-s53",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1
      ],
      [
        1,
        1
      ],
      [
        1,
        1,
        0
      ]
    ],
    "seed": 53,
    "k": 4,
    "L": 27,
    "codewords": 8,
    "suffix_states": 9,
    "flower_states": 20,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": false,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k5-s53",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        1,
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        0,
        1
      ]
    ],
    "seed": 53,
    "k": 5,
    "L": 36,
    "codewords": 8,
    "suffix_states": 18,
    "flower_states": 29,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": false,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "composed-t2-s53",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 53,
    "k": 6,
    "L": 53,
    "codewords": 12,
    "suffix_states": 16,
    "flower_states": 42,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "composed-t3-s53",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        0,
        1,
        1
      ],
      [
        1,
        1,
        0,
        1,
        0,
        0
      ]
    ],
    "seed": 53,
    "k": 7,
    "L": 92,
    "codewords": 14,
    "suffix_states": 35,
    "flower_states": 79,
    "pure_cycle_length": 6,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "missing-pure-k5-s53",
    "family": "missing_pure",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1
      ],
      [
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        0,
        1,
        1,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0,
        0
      ]
    ],
    "seed": 53,
    "k": 5,
    "L": 40,
    "codewords": 8,
    "suffix_states": 20,
    "flower_states": 33,
    "pure_cycle_length": null,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "no-pure"
  },
  {
    "id": "prefix-k3-s71",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        1,
        0
      ],
      [
        1,
        1
      ]
    ],
    "seed": 71,
    "k": 3,
    "L": 13,
    "codewords": 5,
    "suffix_states": 6,
    "flower_states": 9,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k5-s71",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        0
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        0
      ],
      [
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1,
        0
      ],
      [
        1,
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 71,
    "k": 5,
    "L": 65,
    "codewords": 15,
    "suffix_states": 23,
    "flower_states": 51,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "prefix-k7-s71",
    "family": "random_prefix",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        0,
        1,
        1
      ],
      [
        0,
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        1
      ],
      [
        1
      ]
    ],
    "seed": 71,
    "k": 7,
    "L": 87,
    "codewords": 15,
    "suffix_states": 44,
    "flower_states": 73,
    "pure_cycle_length": 7,
    "complete": false,
    "prefix_code": true,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "ud-k3-s71",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0
      ],
      [
        0,
        1,
        0
      ],
      [
        1,
        0,
        1
      ],
      [
        1,
        1,
        0
      ]
    ],
    "seed": 71,
    "k": 3,
    "L": 12,
    "codewords": 4,
    "suffix_states": 6,
    "flower_states": 9,
    "pure_cycle_length": 3,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k4-s71",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1
      ],
      [
        1,
        0,
        0
      ],
      [
        1,
        0,
        0,
        0
      ],
      [
        1,
        0,
        1,
        1
      ]
    ],
    "seed": 71,
    "k": 4,
    "L": 29,
    "codewords": 8,
    "suffix_states": 10,
    "flower_states": 22,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": false,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "ud-k5-s71",
    "family": "random_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0
      ],
      [
        0,
        1,
        0,
        1,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0
      ],
      [
        1,
        0,
        0,
        0,
        0
      ],
      [
        1,
        0,
        0,
        1,
        0
      ],
      [
        1,
        1,
        0,
        1
      ]
    ],
    "seed": 71,
    "k": 5,
    "L": 39,
    "codewords": 8,
    "suffix_states": 19,
    "flower_states": 32,
    "pure_cycle_length": 5,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "cycle"
  },
  {
    "id": "composed-t2-s71",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        0,
        1,
        1
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0
      ],
      [
        0,
        1,
        1,
        1
      ],
      [
        1,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1
      ],
      [
        1,
        1,
        1,
        1
      ]
    ],
    "seed": 71,
    "k": 6,
    "L": 55,
    "codewords": 12,
    "suffix_states": 18,
    "flower_states": 44,
    "pure_cycle_length": 4,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "composed-t3-s71",
    "family": "composed_ud",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        0,
        1,
        0,
        0,
        0,
        1
      ],
      [
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1,
        0,
        1
      ],
      [
        0,
        1,
        1,
        1,
        0,
        0
      ],
      [
        1,
        1,
        0,
        0,
        1,
        0,
        0,
        1
      ],
      [
        1,
        1,
        0,
        0,
        1,
        0,
        1
      ],
      [
        1,
        1,
        0,
        1,
        0,
        0
      ]
    ],
    "seed": 71,
    "k": 8,
    "L": 93,
    "codewords": 14,
    "suffix_states": 36,
    "flower_states": 80,
    "pure_cycle_length": 6,
    "complete": false,
    "prefix_code": false,
    "suffix_code": false,
    "branch": "cycle"
  },
  {
    "id": "missing-pure-k5-s71",
    "family": "missing_pure",
    "d": 2,
    "code": [
      [
        0,
        0,
        0,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1,
        0
      ],
      [
        0,
        0,
        1,
        1,
        1
      ],
      [
        0,
        1,
        0,
        0,
        0
      ],
      [
        0,
        1,
        0,
        0,
        1
      ],
      [
        0,
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        0,
        1,
        1
      ],
      [
        1,
        1,
        1,
        0,
        0
      ]
    ],
    "seed": 71,
    "k": 5,
    "L": 40,
    "codewords": 8,
    "suffix_states": 21,
    "flower_states": 33,
    "pure_cycle_length": null,
    "complete": false,
    "prefix_code": true,
    "suffix_code": true,
    "branch": "no-pure"
  }
]


==> anc/benchmarks/absent_word/results/pilot-v1/benchmarks/absent_word/native.c <==
/* Benchmark-only adapter for Lean 4.19.0's generated C ABI.
 *
 * The driver checks the code promise before invoking this process. The four
 * lean_box(0) arguments are the compiler's erased proof arguments, matching
 * CostFinal.c. This adapter adds no Lean axiom and is not itself verified.
 * Fin d has Nat's runtime representation; inputs are range-checked below.
 */
#include <lean/lean.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <sys/resource.h>
#include <time.h>

void lean_initialize(void);
lean_object *initialize_Proof_CostFinal(uint8_t, lean_object *);
lean_object *l_Proof_CostFinal_solveW(lean_object *, lean_object *,
                                    lean_object *, lean_object *,
                                    lean_object *, lean_object *);

static uint64_t monotonic_ns(void) {
    struct timespec value;
    if (clock_gettime(CLOCK_MONOTONIC, &value)) exit(4);
    return (uint64_t)value.tv_sec * 1000000000ULL + value.tv_nsec;
}

static uint64_t peak_bytes(void) {
    struct rusage value;
    if (getrusage(RUSAGE_SELF, &value)) exit(4);
#ifdef __APPLE__
    return (uint64_t)value.ru_maxrss;
#else
    return (uint64_t)value.ru_maxrss * 1024ULL;
#endif
}

static lean_object *cons(lean_object *head, lean_object *tail) {
    lean_object *node = lean_alloc_ctor(1, 2, 0);
    lean_ctor_set(node, 0, head);
    lean_ctor_set(node, 1, tail);
    return node;
}

static void print_nat(lean_object *value) {
    /* Decimal conversion is outside the timed region. Keep arbitrary precision. */
    size_t capacity = 32, used = 0;
    char *digits = malloc(capacity);
    if (!digits) exit(4);
    lean_inc(value);
    do {
        lean_object *digit = lean_nat_mod(value, lean_unsigned_to_nat(10));
        lean_object *next = lean_nat_div(value, lean_unsigned_to_nat(10));
        if (used == capacity) {
            capacity *= 2;
            char *grown = realloc(digits, capacity);
            if (!grown) exit(4);
            digits = grown;
        }
        digits[used++] = '0' + lean_uint32_of_nat(digit);
        lean_dec(digit);
        lean_dec(value);
        value = next;
    } while (!lean_nat_dec_eq(value, lean_unsigned_to_nat(0)));
    lean_dec(value);
    while (used) putchar(digits[--used]);
    free(digits);
}

int main(void) {
    lean_initialize();
    lean_object *init = initialize_Proof_CostFinal(1, lean_io_mk_world());
    if (lean_io_result_is_error(init)) {
        lean_io_result_show_error(init);
        return 2;
    }
    lean_dec_ref(init);
    lean_io_mark_end_initialization();

    unsigned d, count;
    if (scanf("%u %u", &d, &count) != 2 || !d || !count || count > 100000) return 3;
    lean_object **words = calloc(count, sizeof(*words));
    if (!words) return 4;
    for (unsigned i = 0; i < count; ++i) {
        unsigned length;
        if (scanf("%u", &length) != 1 || !length || length > 100000) return 3;
        unsigned *symbols = calloc(length, sizeof(*symbols));
        if (!symbols) return 4;
        for (unsigned j = 0; j < length; ++j)
            if (scanf("%u", &symbols[j]) != 1 || symbols[j] >= d) return 3;
        lean_object *word = lean_box(0);
        for (unsigned j = length; j > 0; --j)
            word = cons(lean_unsigned_to_nat(symbols[j - 1]), word);
        words[i] = word;
        free(symbols);
    }
    lean_object *code = lean_box(0);
    for (unsigned i = count; i > 0; --i) code = cons(words[i - 1], code);
    free(words);
    uint64_t before = peak_bytes();
    uint64_t start = monotonic_ns();
    lean_object *result = l_Proof_CostFinal_solveW(
        lean_unsigned_to_nat(d), code,
        lean_box(0), lean_box(0), lean_box(0), lean_box(0));
    uint64_t elapsed = monotonic_ns() - start;
    uint64_t peak = peak_bytes();
    lean_object *value = lean_ctor_get(result, 0);
    lean_object *charge = lean_ctor_get(result, 1);
    printf("{\"elapsed_ns\":%llu,\"peak_rss_bytes\":%llu,"
           "\"initial_peak_rss_bytes\":%llu,\"charged_work\":\"",
           (unsigned long long)elapsed, (unsigned long long)peak,
           (unsigned long long)before);
    print_nat(charge);
    printf("\",\"word\":");
    if (lean_obj_tag(value) == 0) {
        printf("null");
    } else {
        lean_object *word = lean_ctor_get(value, 0);
        printf("[");
        int first = 1;
        while (lean_obj_tag(word) != 0) {
            printf("%s%u", first ? "" : ",",
                   lean_uint32_of_nat(lean_ctor_get(word, 0)));
            first = 0;
            word = lean_ctor_get(word, 1);
        }
        printf("]");
    }
    printf("}\n");
    lean_dec(result);
    return 0;
}


==> anc/benchmarks/absent_word/results/pilot-v1/benchmarks/absent_word/protocol.json <==
{
  "protocol_id": "absent-word-pilot-v1",
  "frozen_before_measurement": true,
  "question": "What runtime, process peak memory, and witness length does the compiled instrumented Lean construction achieve on explicitly listed uniquely decipherable codes, compared with same-task reference implementations?",
  "methods": ["lean", "km", "bfs"],
  "input_seeds": [11, 23, 37, 53, 71],
  "order_seed": 20260924,
  "repeats": 5,
  "warmup_repeats": 1,
  "timeout_seconds": 10,
  "timeout_scope": "Whole child process, including initialization and parsing; a timeout does not measure construction time.",
  "bfs_state_limit": 250000,
  "families": {
    "fixtures": ["complete-singletons", "cycle-singleton", "missing-pure-singleton", "paper-example", "infinite-delay", "unary-complete", "ternary-complete", "ternary-incomplete"],
    "uniform_missing": [2, 3, 4, 5, 6],
    "uniform_complete": [2, 3, 4],
    "random_prefix": [3, 5, 7],
    "random_ud": [3, 4, 5],
    "composed_ud": [2, 3],
    "missing_pure": [5]
  },
  "input_contract": "A nonempty list of distinct nonempty words over an explicit alphabet {0,...,d-1}; unique decipherability checked by Sardinas-Patterson outside the timed window.",
  "timing": "One fresh process per case/method/repetition. Monotonic time starts after parsing and runtime initialization and includes construction of all algorithm-specific automata and matrices. Compilation, validation, serialization and witness checking are excluded. End-to-end subprocess time is also recorded.",
  "memory": "RUSAGE_SELF process peak RSS in bytes, including runtime initialization and input; also record peak RSS immediately before construction. These are process measurements, not a live-allocation profile.",
  "correctness": "Check every output independently in the literal flower automaton. Check complete outputs by exact Kraft equality under the independently checked code promise. Check the Lean length bound. Exact BFS supplies optimum length only when it completes.",
  "reporting": "Retain raw records, words, failures, timeouts and exclusions. Report per-instance medians and min/max across five runs, then family summaries without pooling away branches. A timeout is censored, never replaced by the cutoff as a measured runtime.",
  "confounds": "Lean is compiled native code with work accounting; baselines are new Python reference implementations, not author-supplied optimized software. KM means the general strongly connected UFA construction of Lemmas 11--17, not its flower-specific improvements. Timing differences cannot isolate algorithmic superiority. No claim that the benchmark harness or baselines are formally verified.",
  "leakage": "Synthetic inputs are generated before timing with fixed seeds; no learned model, training data, tuning split or corpus overlap. Named examples are disclosed and separated from generated families. No input is removed based on runtime or witness quality.",
  "sampling_limits": "Random UD codes are sampled greedily subject to validity, not uniformly over codes. Coverage is mostly binary and small; other alphabets are fixtures. Disclose duplicate dictionaries, use one representative per identical (alphabet, dictionary) for aggregate summaries, and retain every raw run. Timing min/max is observed spread, not a confidence interval.",
  "acceptance": "At least one successful case from each solver branch, independent witness checks, deterministic outputs across successful repetitions, retained failure artifacts, and independent review before empirical claims enter the manuscript."
}


==> anc/benchmarks/absent_word/results/pilot-v1/benchmarks/absent_word/run.py <==
#!/usr/bin/env python3
"""Freeze, run, and independently check the predeclared pilot."""
import argparse
from datetime import datetime, timezone
import hashlib
import json
import os
from pathlib import Path
import platform
import random
import subprocess
import sys
import time

from algorithms import kraft_complete, literal_flower_kills, validate_input

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def native_input(case):
    rows = [f'{case["d"]} {len(case["code"])}']
    rows.extend(" ".join(map(str, [len(c), *c])) for c in case["code"])
    return "\n".join(rows) + "\n"


def verify_output(case, method, row):
    word = row["word"]
    if word is None:
        return {"pass": kraft_complete(case["code"], case["d"]), "complete": True}
    symbols_ok = isinstance(word, list) and all(
        type(a) is int and 0 <= a < case["d"] for a in word)
    kills = symbols_ok and literal_flower_kills(case["code"], case["d"], word)
    bound_ok = method != "lean" or len(word) <= 4 * case["k"] ** 2 - 3 * case["k"]
    return {"pass": bool(kills and bound_ok), "symbols_valid": symbols_ok,
            "literal_flower_killed": kills, "lean_bound_satisfied": bound_ok,
            "length": len(word)}


def call(case, method, protocol):
    env = os.environ.copy()
    env.update(PYTHONHASHSEED="0", LC_ALL="C", OMP_NUM_THREADS="1")
    if method == "lean":
        command = [str(HERE / "build/lean_solver")]
        content = native_input(case)
    else:
        command = [sys.executable, str(HERE / "worker.py"), method]
        content = json.dumps({**case, "state_limit": protocol["bfs_state_limit"]})
    start = time.perf_counter_ns()
    try:
        result = subprocess.run(command, cwd=ROOT / "proof", input=content,
                                capture_output=True, text=True, env=env,
                                timeout=protocol["timeout_seconds"])
    except subprocess.TimeoutExpired as error:
        def decode(value):
            return value.decode(errors="replace") if isinstance(value, bytes) else value or ""
        return {"status": "timeout", "process_ns": time.perf_counter_ns() - start,
                "stdout": decode(error.stdout), "stderr": decode(error.stderr),
                "cutoff_seconds": protocol["timeout_seconds"]}
    process_ns = time.perf_counter_ns() - start
    if result.returncode:
        return {"status": "error", "returncode": result.returncode,
                "process_ns": process_ns, "stdout": result.stdout, "stderr": result.stderr}
    try:
        row = json.loads(result.stdout)
    except json.JSONDecodeError:
        return {"status": "invalid_json", "process_ns": process_ns,
                "stdout": result.stdout, "stderr": result.stderr}
    if not isinstance(row, dict):
        return {"status": "invalid_json_shape", "process_ns": process_ns,
                "stdout": result.stdout, "stderr": result.stderr}
    row.setdefault("status", "ok")
    row.update(process_ns=process_ns, stderr=result.stderr)
    if row["status"] == "ok":
        try:
            assert "word" in row and (row["word"] is None or isinstance(row["word"], list))
            assert all(type(row[key]) is int and row[key] >= 0 for key in
                       ["elapsed_ns", "peak_rss_bytes", "initial_peak_rss_bytes"])
            assert row["peak_rss_bytes"] >= row["initial_peak_rss_bytes"]
            row["verification"] = verify_output(case, method, row)
            if not row["verification"]["pass"]:
                row["status"] = "invalid_result"
        except (AssertionError, TypeError, KeyError, ValueError) as error:
            row["status"] = "invalid_result"
            row["validation_error"] = repr(error)
            row["stdout"] = result.stdout
    return row


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--run-id", required=True)
    args = parser.parse_args()
    if not args.run_id.replace("-", "").replace("_", "").isalnum():
        raise SystemExit("use an alphanumeric run identifier")
    protocol = json.loads((HERE / "protocol.json").read_text())
    cases = json.loads((HERE / "inputs.json").read_text())
    inputs_record = json.loads((HERE / "inputs-manifest.json").read_text())
    native = json.loads((HERE / "build/manifest.json").read_text())
    assert inputs_record["inputs_sha256"] == sha(HERE / "inputs.json")
    assert inputs_record["protocol_sha256"] == sha(HERE / "protocol.json")
    assert inputs_record["generator_sha256"] == sha(HERE / "generate.py")
    assert native["executable_sha256"] == sha(HERE / "build/lean_solver")
    assert native["adapter_sha256"] == sha(HERE / "native.c")
    correctness = json.loads((HERE / "correctness-checks.json").read_text())
    assert correctness["pass"] and all(
        sha(HERE / name) == value for name, value in correctness["source_sha256"].items())
    for case in cases:
        validate_input(case)
    output = HERE / "results" / args.run_id
    output.mkdir(parents=True, exist_ok=False)
    code_paths = sorted(HERE.glob("*.py")) + [HERE / "native.c", HERE / "protocol.json",
                                             HERE / "inputs.json", HERE / "inputs-manifest.json",
                                             HERE / "correctness-checks.json",
                                             HERE / "build/lean_solver", HERE / "build/manifest.json"]
    lean_record_path = ROOT / "docs/verification/arxiv-2026-09-24/lean-clean-build.json"
    lean_record = json.loads(lean_record_path.read_text())
    assert all(sha(ROOT / path) == value for path, value in lean_record["inputs"].items())
    frozen = {str(p.relative_to(ROOT)): sha(p) for p in code_paths}
    schedule = [(case["id"], method, repeat)
                for repeat in range(protocol["repeats"])
                for case in cases for method in protocol["methods"]]
    random.Random(protocol["order_seed"]).shuffle(schedule)
    hardware = {}
    if sys.platform == "darwin":
        for key in ["machdep.cpu.brand_string", "hw.memsize", "hw.ncpu"]:
            hardware[key] = subprocess.check_output(["sysctl", "-n", key], text=True).strip()
    environment = {
        "run_id": args.run_id, "started_utc": datetime.now(timezone.utc).isoformat(),
        "git_head": subprocess.check_output(["git", "rev-parse", "HEAD"], cwd=ROOT, text=True).strip(),
        "working_tree_identity": "Dirty tree identified by frozen source hashes, not HEAD alone.",
        "system": platform.platform(), "machine": platform.machine(), "hardware": hardware,
        "python": sys.version, "python_executable": sys.executable,
        "process_environment_overrides": {"PYTHONHASHSEED": "0", "LC_ALL": "C", "OMP_NUM_THREADS": "1"},
        "frozen_inputs": frozen, "proof_inputs": lean_record["inputs"],
        "native_build": native, "schedule": schedule,
        "scope": "Single-machine synthetic pilot; native instrumented Lean versus Python reference baselines."
    }
    (output / "environment.json").write_text(json.dumps(environment, indent=2) + "\n")
    case_map = {c["id"]: c for c in cases}
    phases = [
        ("warmup.jsonl", [(c["id"], m, -1) for c in cases for m in protocol["methods"]]
         * protocol["warmup_repeats"]),
        ("raw.jsonl", schedule),
    ]
    for filename, jobs in phases:
        with (output / filename).open("w") as stream:
            for i, (case_id, method, repeat) in enumerate(jobs):
                assert all(sha(ROOT / name) == value for name, value in frozen.items()), "source changed during run"
                row = call(case_map[case_id], method, protocol)
                row.update(case_id=case_id, method=method, repeat=repeat)
                stream.write(json.dumps(row, sort_keys=True) + "\n")
                stream.flush()
                if row["status"] != "ok" or i % 15 == 0:
                    print(f"{filename}: {i+1}/{len(jobs)} {case_id} {method} {row['status']}", flush=True)
    ending = {"finished_utc": datetime.now(timezone.utc).isoformat(),
              "all_frozen_sources_unchanged": all(sha(ROOT / name) == value for name, value in frozen.items()),
              "raw_sha256": sha(output / "raw.jsonl"), "warmup_sha256": sha(output / "warmup.jsonl")}
    (output / "completion.json").write_text(json.dumps(ending, indent=2) + "\n")
    print(json.dumps(ending, indent=2))


if __name__ == "__main__":
    main()


==> anc/benchmarks/absent_word/results/pilot-v1/benchmarks/absent_word/summarize.py <==
#!/usr/bin/env python3
"""Descriptive summaries; no inference from a synthetic pilot to all codes."""
from collections import Counter, defaultdict
import csv
import hashlib
import json
from pathlib import Path
import statistics
import sys

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    output = HERE / "results" / sys.argv[1]
    cases = json.loads((HERE / "inputs.json").read_text())
    protocol = json.loads((HERE / "protocol.json").read_text())
    environment = json.loads((output / "environment.json").read_text())
    completion = json.loads((output / "completion.json").read_text())
    assert sha(output / "raw.jsonl") == completion["raw_sha256"]
    assert completion["all_frozen_sources_unchanged"]
    raw = [json.loads(line) for line in (output / "raw.jsonl").read_text().splitlines()]
    expected = {tuple(job) for job in environment["schedule"]}
    actual = [(r["case_id"], r["method"], r["repeat"]) for r in raw]
    assert len(actual) == len(set(actual)) and set(actual) == expected
    assert all(r["status"] in ["ok", "timeout", "state_limit"] for r in raw), "Unresolved run failure"
    grouped = defaultdict(list)
    for row in raw:
        grouped[row["case_id"], row["method"]].append(row)
    summary = []
    failures = []
    seen = set()
    retained_ids = []
    for case in cases:
        identity = (case["d"], tuple(map(tuple, case["code"])))
        retained = identity not in seen
        seen.add(identity)
        if retained:
            retained_ids.append(case["id"])
        exact = [r for r in grouped[case["id"], "bfs"] if r["status"] == "ok"]
        optimum = len(exact[0]["word"]) if exact and exact[0]["word"] is not None else None
        if case["family"] == "uniform_missing" and optimum is not None:
            assert optimum == case["k"] ** 2 + case["k"] - 1
        for method in protocol["methods"]:
            records = grouped[case["id"], method]
            successes = [r for r in records if r["status"] == "ok"]
            failures.extend(r for r in records if r["status"] != "ok")
            row = {key: case[key] for key in ["id", "family", "branch", "k", "L", "d",
                                             "codewords", "suffix_states"]}
            row.update(method=method, retained_in_aggregate=retained,
                       successful_runs=len(successes), total_runs=len(records),
                       status_counts=dict(Counter(r["status"] for r in records)),
                       optimum_length=optimum)
            if successes:
                outputs = {json.dumps(r["word"]) for r in successes}
                assert len(outputs) == 1, (case["id"], method, "nondeterministic output")
                assert all(r["verification"]["pass"] for r in successes)
                assert len({r.get("charged_work") for r in successes}) == 1
                word = successes[0]["word"]
                row["word_length"] = len(word) if word is not None else None
                row["length_ratio_to_optimum"] = len(word) / optimum if optimum is not None else None
                for field in ["elapsed_ns", "process_ns", "peak_rss_bytes", "initial_peak_rss_bytes"]:
                    values = [r[field] for r in successes]
                    row.update({field + "_median": statistics.median(values),
                                field + "_min": min(values), field + "_max": max(values)})
            summary.append(row)
    fields = list(dict.fromkeys(key for row in summary for key in row))
    with (output / "per-instance.csv").open("w", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=fields)
        writer.writeheader()
        writer.writerows(summary)
    families = []
    for family in dict.fromkeys(c["family"] for c in cases):
        for method in protocol["methods"]:
            rows = [r for r in summary if r["family"] == family and r["method"] == method
                    and r["retained_in_aggregate"]]
            full = [r for r in rows if r["successful_runs"] == protocol["repeats"]]
            ratios = [r["length_ratio_to_optimum"] for r in full if r["length_ratio_to_optimum"] is not None]
            entry = {"family": family, "method": method, "unique_cases": len(rows),
                     "all_repetitions_successful_cases": len(full)}
            for field in ["elapsed_ns", "process_ns", "peak_rss_bytes", "initial_peak_rss_bytes"]:
                values = [r[field + "_median"] for r in full]
                entry[field + "_median_of_instance_medians"] = statistics.median(values) if values else None
                entry[field + "_instance_median_range"] = [min(values), max(values)] if values else None
            entry.update(length_ratio_median=statistics.median(ratios) if ratios else None,
                         length_ratio_range=[min(ratios), max(ratios)] if ratios else None)
            families.append(entry)
    result = {"run_id": sys.argv[1], "cases": len(cases), "unique_dictionaries": len(seen),
              "aggregate_case_ids": retained_ids, "timed_runs": len(raw),
              "status_counts": dict(Counter(r["status"] for r in raw)),
              "deterministic_successful_outputs": True,
              "independent_checks_passed": all(
                  r["verification"]["pass"] for r in raw if r["status"] == "ok"),
              "families": families, "per_instance": summary,
              "raw_sha256": sha(output / "raw.jsonl"),
              "environment_sha256": sha(output / "environment.json"),
              "summary_script_sha256": sha(Path(__file__)),
              "uncertainty": "Descriptive medians and observed min/max, not confidence intervals. A single machine and synthetic sampling do not establish a population or asymptotic result."}
    (output / "summary.json").write_text(json.dumps(result, indent=2) + "\n")
    (output / "failures.json").write_text(json.dumps(failures, indent=2) + "\n")
    table = [
        "| Family | Method | Completed / unique cases | Construction ms | Peak RSS MiB | Length / optimum |",
        "|---|---|---:|---:|---:|---:|",
    ]
    for row in families:
        def fmt(field, scale=1):
            value = row[field]
            return f"{value / scale:.3g}" if value is not None else "--"
        table.append(f'| {row["family"]} | {row["method"]} | '
                     f'{row["all_repetitions_successful_cases"]}/{row["unique_cases"]} | '
                     f'{fmt("elapsed_ns_median_of_instance_medians", 1e6)} | '
                     f'{fmt("peak_rss_bytes_median_of_instance_medians", 2**20)} | '
                     f'{fmt("length_ratio_median")} |')
    report = (
        "# Absent-word construction pilot\n\n"
        "## Material Passport\n\n"
        "- Origin Skill: academic-research-suite / experiment-agent\n"
        "- Origin Mode: run + descriptive validation\n"
        "- Verification Status: ANALYZED (output checks; timings are machine-dependent)\n"
        f"- Version Label: {sys.argv[1]}\n\n"
        f"Measured {len(raw)} timed runs on {len(cases)} listed cases "
        f"({len(seen)} distinct dictionaries). Status counts: {result['status_counts']}.\n"
        "Each method received the same explicit dictionary and alphabet. "
        "Lean is the unchanged compiled CostFinal.solveW, including work accounting. "
        "KM is a Python implementation of the general UFA construction in Lemmas 11--17, "
        "with exact rational elimination and a Kraft completeness check. BFS is exact subset search.\n\n"
        + "\n".join(table) + "\n\n"
        "Each row reports the median of per-instance medians over five timed repetitions, "
        "using one representative of each identical dictionary. Cases with any unsuccessful "
        "repetition are excluded from that row's numeric summary but remain in its denominator "
        "and in the raw records. Length ratios use only instances with an exact BFS answer; "
        "complete cases have no ratio. Process RSS includes runtime initialization. "
        "Per-instance ranges, startup-inclusive time, and initial RSS are in per-instance.csv.\n\n"
        "Interpretation is limited to these implementations and inputs. Native Lean and Python "
        "have different runtime and representation costs, and Lean computes its "
        "work counter. These measurements cannot isolate algorithmic complexity or optimized "
        "implementation quality, and the inputs do not represent all codes.\n\n"
        "Reproduce from the repository root:\n\n"
        "~~~sh\npython3 benchmarks/absent_word/build_native.py\n"
        "python3 benchmarks/absent_word/generate.py\n"
        "python3 benchmarks/absent_word/test_correctness.py\n"
        "python3 benchmarks/absent_word/run.py --run-id reproduction\n"
        "python3 benchmarks/absent_word/summarize.py reproduction\n~~~\n\n"
        "The full environment, code/input hashes and fixed job order are in environment.json. "
        "raw.jsonl retains every timed output; warmup.jsonl retains excluded warmups; "
        "failures.json retains unsuccessful timed runs. "
        "The exact reproduction verdict concerns words and charges; wall-clock time may vary.\n"
    )
    (output / "REPORT.md").write_text(report)
    print(json.dumps({key: value for key, value in result.items()
                      if key not in ["per_instance", "families", "aggregate_case_ids"]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/benchmarks/absent_word/results/pilot-v1/benchmarks/absent_word/test_correctness.py <==
#!/usr/bin/env python3
"""Exact small-instance cross-checks, independent witness checks, ABI controls."""
from collections import Counter
import hashlib
from itertools import combinations, product
import json
from pathlib import Path
import sys

from algorithms import (bfs, km, kraft_complete, literal_flower_kills,
                        unique_decipherable, validate_input)
from run import call

HERE = Path(__file__).resolve().parent


def main():
    words = [w for n in range(1, 4) for w in product(range(2), repeat=n)]
    count = 0
    for size in range(1, 5):
        for code in combinations(words, size):
            if not unique_decipherable(code):
                continue
            exact, _ = bfs(code, 2)
            reference, _ = km(code, 2)
            assert (exact is None) == (reference is None) == kraft_complete(code, 2)
            if reference is not None:
                assert literal_flower_kills(code, 2, reference)
                assert literal_flower_kills(code, 2, exact)
                assert len(reference) >= len(exact)
            count += 1
    rejected = 0
    for case in [
        {"d": 0, "code": [[0]]}, {"d": 2, "code": []},
        {"d": 2, "code": [[]]}, {"d": 2, "code": [[0], [0]]},
        {"d": 2, "code": [[0], [0, 0]]}, {"d": 2, "code": [[2]]},
    ]:
        try:
            validate_input(case)
        except ValueError:
            rejected += 1
        else:
            raise AssertionError(f"invalid input accepted: {case}")
    # For these fixtures the Lean #guard_msgs values independently fix the
    # exact result and charged work; see Proof/CostExamples.lean.
    cases = {c["id"]: c for c in json.loads((HERE / "inputs.json").read_text())}
    protocol = json.loads((HERE / "protocol.json").read_text())
    controls = {"complete-singletons": (None, "432"),
                "cycle-singleton": ([1], "581"),
                "missing-pure-singleton": ([0], "28")}
    abi = {}
    for name, (word, charge) in controls.items():
        result = call(cases[name], "lean", protocol)
        assert result["status"] == "ok", result
        assert (result["word"], result["charged_work"]) == (word, charge), result
        # Correctness preflight only: do not report its timings as pilot results.
        abi[name] = {"word": result["word"], "charged_work": result["charged_work"],
                     "independent_check": result["verification"]}
    sources = {p.name: hashlib.sha256(p.read_bytes()).hexdigest()
               for p in [Path(__file__), HERE / "algorithms.py", HERE / "native.c", HERE / "run.py"]}
    sources.update({str(p.relative_to(HERE)): hashlib.sha256(p.read_bytes()).hexdigest()
                    for p in [HERE / "build/lean_solver", HERE / "build/manifest.json"]})
    result = {"pass": True, "exhaustive_valid_binary_codes": count,
              "enumeration": "all subsets of 1--4 nonempty binary words of length at most 3",
              "invalid_input_controls_rejected": rejected,
              "native_abi_controls": abi, "source_sha256": sources,
              "not_checked": "Universal baseline correctness; native compiler correctness; performance."}
    (HERE / "correctness-checks.json").write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/benchmarks/absent_word/results/pilot-v1/benchmarks/absent_word/worker.py <==
#!/usr/bin/env python3
"""One isolated baseline construction on input already validated by run.py."""
import json
import resource
import sys
import time

from algorithms import StateLimit, bfs, km


def peak_bytes():
    value = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return int(value if sys.platform == "darwin" else value * 1024)


def main():
    method = sys.argv[1]
    case = json.load(sys.stdin)
    before = peak_bytes()
    start = time.perf_counter_ns()
    try:
        if method == "bfs":
            word, stats = bfs(case["code"], case["d"], case["state_limit"])
        elif method == "km":
            word, stats = km(case["code"], case["d"])
        else:
            raise ValueError("unknown method")
    except StateLimit as error:
        print(json.dumps({"status": "state_limit", "detail": str(error),
                          "elapsed_ns": time.perf_counter_ns() - start,
                          "peak_rss_bytes": peak_bytes(), "initial_peak_rss_bytes": before}))
        return
    elapsed = time.perf_counter_ns() - start
    peak = peak_bytes()
    print(json.dumps({"status": "ok", "word": word, "stats": stats,
                      "elapsed_ns": elapsed, "peak_rss_bytes": peak,
                      "initial_peak_rss_bytes": before}))


if __name__ == "__main__":
    main()


==> anc/benchmarks/absent_word/results/pilot-v1/completion.json <==
{
  "finished_utc": "2026-09-24T16:46:05.252193+00:00",
  "all_frozen_sources_unchanged": true,
  "raw_sha256": "ece726c8d70338f7f68faa0413527b74e134b7e8190c0d826e4c95a5ae3a3608",
  "warmup_sha256": "a18393d02ed9d078acf6d387a95711d8a746770fee60db17c3a7e5a8f8910787"
}


==> anc/benchmarks/absent_word/results/pilot-v1/environment.json <==
{
  "run_id": "pilot-v1",
  "started_utc": "2026-09-24T16:34:26.177401+00:00",
  "git_head": "df35f0599e28267be26726d1e7b0e6ce0d2e9d6f",
  "working_tree_identity": "Dirty tree identified by frozen source hashes, not HEAD alone.",
  "system": "macOS-26.5-arm64-arm-64bit-Mach-O",
  "machine": "arm64",
  "hardware": {
    "machdep.cpu.brand_string": "Apple M4 Max",
    "hw.memsize": "68719476736",
    "hw.ncpu": "16"
  },
  "python": "3.14.4 (main, Apr  7 2026, 13:13:20) [Clang 17.0.0 (clang-1700.6.4.2)]",
  "python_executable": "/Users/sam/venv_ams/bin/python3",
  "process_environment_overrides": {
    "PYTHONHASHSEED": "0",
    "LC_ALL": "C",
    "OMP_NUM_THREADS": "1"
  },
  "frozen_inputs": {
    "benchmarks/absent_word/algorithms.py": "e72576dbe1229b91632010799c86fd4cbefd0e22eef1e6a793463f3e4796f7df",
    "benchmarks/absent_word/build_native.py": "797ce61a0d437c4849c170843b8c147b0e813598a26270ed32ff8a2c2d078e7f",
    "benchmarks/absent_word/generate.py": "e7f7756c90409d19ff312a0e2131b60d4f3e3d40c4559956e8074ee3601fcacd",
    "benchmarks/absent_word/run.py": "a950887cf8e4f8c31abc5b4325c68c91a5dd334823faf194cd73321fa17a49f1",
    "benchmarks/absent_word/summarize.py": "92a288569345b76695066291bcb5ceb5447172271042df2dfb99a2975afd5ef1",
    "benchmarks/absent_word/test_correctness.py": "22fe50e5f3f3c981abffa35a67de2339c16c86c07eb55f1f34e0c3c41dab047c",
    "benchmarks/absent_word/worker.py": "28fda4fb956f53504347857d221c17e8bd177befb058055bd66f56951cc57959",
    "benchmarks/absent_word/native.c": "395c04beea6541bd81651772bbcb486d4f969961644af6bff9b56dc9c2f81a0c",
    "benchmarks/absent_word/protocol.json": "e3976beb75735e78c8feae20ded42fd9b328115bccfe47329114ba4ba8e1039e",
    "benchmarks/absent_word/inputs.json": "33cb7e027f0e8281e91b6affe02e3f5e29c4bcd1e2a4b35f535de58c7990a33e",
    "benchmarks/absent_word/inputs-manifest.json": "fdc7a1557ad020db11bbe9268eee7801db46c82629279241ceb315818fd6c20e",
    "benchmarks/absent_word/correctness-checks.json": "c62f97dcb2513f02e282af1c217c0e4053ef739338ab135a93867cce2a9e2fe8",
    "benchmarks/absent_word/build/lean_solver": "7d170136598f64cf448c544984201ea8c15fb62028efd4ebe2e5227fb42fcbf3",
    "benchmarks/absent_word/build/manifest.json": "e7b559a6605f943ea06f97aac4691fd7d3ca5a0a6084c5dd05bd1f0dbdc09854"
  },
  "proof_inputs": {
    "proof/Audit.lean": "673e9455e623cde61ab0adc4ce541103a5c179cd33d44dec6a3ac9172230d1e3",
    "proof/AuditMortality.lean": "a22ef3d41b0895e4d09be44a7cee483ed7f392b4ae1284a484ac3f8a15ff8379",
    "proof/AuditRoute.lean": "5c249b0ff1a686d2673cb79ce3620950100e80c58d7bdff4d62381bb81784143",
    "proof/Proof/AlgorithmBounds.lean": "d29777eb190e6ec93abd2ef97832aba7dbf2baf6f1e00b22675663a01ffaf68f",
    "proof/Proof/AutomatonSeries.lean": "7513fc278fde79148975fe086082ea6ef623feaac737ef0139bf2e0d0d41cedd",
    "proof/Proof/CachedCodeData.lean": "3fb7aa590c56a9312b601241ecb41d1c066064222407e8e691714ce8e1388702",
    "proof/Proof/CachedDescent.lean": "bd4195e4adb35130b4c1749a65555539200e71ca2b1562f56ad0a48285c85ef3",
    "proof/Proof/CachedLinearAlgebra.lean": "2bba32850710aa74ea4c46e283bb93473a8e329989ad47e2c894b69a8de4ad61",
    "proof/Proof/CodeAutomaton.lean": "fb435e8a78d7f4fe519de331949aaabc3ff7e0c660cda209cd68995c697a7a93",
    "proof/Proof/CodeDeficiency.lean": "8a6ae3afd9b5c6113b61fba0555c92e17ae40fda2385c0b2a57b136b84823151",
    "proof/Proof/CompressedFamily.lean": "e613f1dd126e713e39510d2603e3bde93aafed9dac7a9e7cb699ad0f3c7aa58b",
    "proof/Proof/Concrete.lean": "7b9878ed53a59531cf8e0228ccce5a24ff8601331d8dd1afe508d65b51536160",
    "proof/Proof/ConcreteCycle.lean": "7f92630e0f3b65c8b479ccab5b53be5607ba81f0314c7df67abc67eb1b85d3c3",
    "proof/Proof/ConstructiveDescent.lean": "7d06825e19e5c3a517b653732cb58fc090c9d34a1ba61fbbaae4e4a12123555e",
    "proof/Proof/ConstructiveExtraction.lean": "fd7156af3a4b15492ba0b0371fe0dca27e7a8c671417fd6332610938274c9841",
    "proof/Proof/CostAssembly.lean": "d465ac3053dbd17d90aee526cbbcd55304c6903855ff7b897279934181148461",
    "proof/Proof/CostCodeData.lean": "f068d8834abecdade110a2601898e775fed34975690fff9d328232bbb21a283b",
    "proof/Proof/CostCompression.lean": "f52a7873b5f09f1eb7de64bb326bd8862050e2d6110a7ea9f6f3c01e3da43c93",
    "proof/Proof/CostCycleSolver.lean": "a103879a1a36ba648b64235c0734b970d8cf116131ccab517b39568aa552029e",
    "proof/Proof/CostDescent.lean": "3034896ebb255cacaadf04786e9b19acb2fb891781e6e1dfe6ada4c2516ceaec",
    "proof/Proof/CostDescentMatrix.lean": "baf7cd6b2fc985ec31a4dfba5d7354602a592591f6dbf3be373e3602cc258d92",
    "proof/Proof/CostExamples.lean": "ee9972dcdc637132c85831fda02fe97490ef310c3357079545699480700deeea",
    "proof/Proof/CostFinal.lean": "6899168d333d8ae79dc8e8853e1436239d3fa53c8b12da672f701b63e8dbfee6",
    "proof/Proof/CostInitial.lean": "2f1bcf78eb934e9dd8193034ae943e392d764b3e11941d815d2b466430d6457a",
    "proof/Proof/CostMatrix.lean": "53b17e0d50ecd36ccc5e653adcb08abce0ba43b6633c1aab320bdeb70a07fa77",
    "proof/Proof/CostModel.lean": "f1fa4725ba4ed996dd6bfad2d0e438658914c327a7e376004e6478e2690f2f65",
    "proof/Proof/CostOutput.lean": "6511a4275a150754754cf3f15937b629afdd80d16654cad0d9df93c28ce3a1dc",
    "proof/Proof/CostPrefix.lean": "0f941bca2ee731af94c166547e92ddb35188e56e60523510eabb7384e974d896",
    "proof/Proof/CostPrefixBounds.lean": "d1b80ba527ff2150c8bd66f1548bd45c4d1e4cb90108a8e1f1d76b85bd7519d7",
    "proof/Proof/CostPrefixMatrix.lean": "d1130b8de0bc95b03cdad5cd5773dcf00dd801f67f6e3782cce55421e7663c73",
    "proof/Proof/CostPrefixPolynomial.lean": "a38b39982289b27c7e94dde8884c0c843524520b3ae6cca391f82611b8b166cc",
    "proof/Proof/CostPrefixTable.lean": "7b917fa679d642383841d98f574704431928576ab1e581b17c68cb1c925ca797",
    "proof/Proof/CostPreprocess.lean": "106752dd433eef2812258aa98c9191b78fffc5c8f8553935f0d605ff25735366",
    "proof/Proof/CostTotalBounds.lean": "be74b075c34a5a92148c2cb2fb43bceae9d6d5b838b91b7b2f970c0828521ab7",
    "proof/Proof/CycleCertificate.lean": "986e1771bd364d0d311b81b69b39cf3d152d8c36201d7807cc51f9d76bffef81",
    "proof/Proof/CycleCompression.lean": "63f6f098b86a6375d346962d64827795bd862fbbb9d22a4975bb65889a7d0e97",
    "proof/Proof/ExecutableExamples.lean": "6bae3b9ad91d99e7e9eb815944055e86e70cf702ae118268ba7b83597113383e",
    "proof/Proof/ExecutableSolver.lean": "761b2cd32dc61668906162457dab9e8f897c2731198191343240346f1a8afa7d",
    "proof/Proof/FiniteCache.lean": "79023b95c293f514feb4e19a9a5cd705d75b0fe68fb673ae1abc4a5aefea3ea9",
    "proof/Proof/FlowerAutomaton.lean": "90c55a4f7bd8928527d73794247d87033fbf07b3391b2fe53f866832a0c99545",
    "proof/Proof/FlowerCompression.lean": "d82fda1b453b2e33eec38c0e348ff64cac41e5fa2864fef8ad9415d08268ef3b",
    "proof/Proof/FlowerPaths.lean": "01c6cd68810735e720aa167196577be7ec9955ca87ab5c5fc61d269ef2a8549a",
    "proof/Proof/FlowerRefinement.lean": "f60164168dcc8de674653ec115f5c2d99027b59d1c568fa93d6ddec4fa015885",
    "proof/Proof/FlowerRenewal.lean": "4efccedc42ba86e3fc7705cbc424920240ea58ef146088d4022621cf02d76161",
    "proof/Proof/FlowerSolver.lean": "a830e7f9673b6c61c5bb2b6190cee4a0bf61f28e0f6b3ca51470ae27563cd62a",
    "proof/Proof/GlobalNumericBounds.lean": "14e0aa4f9ad138195d757c9e4b6a11979b5f3a7737daa0e179fba24fa4bbea37",
    "proof/Proof/HubAssembly.lean": "c5142a97cd4b30278a21820a5be777fb69b4604e5dd86e8eacf0ddd046865c10",
    "proof/Proof/HubCode.lean": "aec44a264f9ce13f480bed2242249e26736ea7ee2f5465aa9b5da2cf1d97eaeb",
    "proof/Proof/HubGraph.lean": "fc9cf911281971924ed18342044ea5ce49d75989da6e633170cc3759254f78d5",
    "proof/Proof/HubLowerCode.lean": "075d6b8e07787354f62756e0f62c2c54b0f3d4e70e9b43dca3111404d4c74fc8",
    "proof/Proof/HubLowerMachine.lean": "701e8e9cd1981465420289e728bea14284552dfb163fc64f6571479ad715951c",
    "proof/Proof/HubLowerMatrices.lean": "b2b8082ad046deb12e440f6f67632bfb4930053b2d9a568a3202bc6f354e3144",
    "proof/Proof/HubLowerPacking.lean": "e114c6640797eae600c100178b3c3db0cbc427df20ae484fbe2d6a582ff24880",
    "proof/Proof/HubLowerWitness.lean": "64de9c1cfc2e6de1380c96ff64da37219d5d187cf125d2afdcd528ba662b471a",
    "proof/Proof/HubPaddingStates.lean": "1d14cb000ae681205326a0679d3ddadf6633e049d7d44c3aef4c9736b5e6c5fa",
    "proof/Proof/HubPaths.lean": "59196fceb08799c3afb34e38f0878ff0cd33ee2b667daf40c2a48d744009620f",
    "proof/Proof/HubRefined.lean": "ecb00171bc54c65bda1228f4cf3e250e147e0fc2d9c2e66cf82fb228ddd1aa78",
    "proof/Proof/HubSpectral.lean": "5859c41969da6876505a27c2e80a4f9b662ccef207e9195f75a6ce97ff369130",
    "proof/Proof/InputBounds.lean": "c2db857ec7b4f21c33059bf9be2c1de257596f91d5dc2cf12e257e1fec5e274b",
    "proof/Proof/KraftCompleteness.lean": "d0584e307643a03916ebc99721b3883e5cb5c7c821663addde513bc2c4a8a240",
    "proof/Proof/KraftDeficiency.lean": "5b84597ec26b1ac1385b82a97ec2f32888dd8b1ce65626eea4dd8bf9885647c0",
    "proof/Proof/LengthBound.lean": "1ca8771cdee9fd9b3317e95ba21317a9529bfe45839c699886c962da8e95a123",
    "proof/Proof/MassDecay.lean": "ebf8238aaa6b4db5c28704b8a3369fa55f86a6fa33fc1189c846b9238e749f89",
    "proof/Proof/MatrixCore.lean": "36767d73cb623228dc1f83738b4a087d384c2cb881ab278a3498443c032041c7",
    "proof/Proof/MatrixGrowth.lean": "b38bbff2df300d6da79132c75b9c6cc68871cabb8830872e419f03d680b53124",
    "proof/Proof/Mortality.lean": "ba534a59807af3ed6aad932bd2972ed40ebf5cf8eef2b80ce6956a44f2acbc5c",
    "proof/Proof/Padding.lean": "dfb3456444b6bc8f958a89c104a769e9d4ecece8885400121337e4d4224227c2",
    "proof/Proof/PurePowers.lean": "5fc00f0756b99592974b781cc6148684222dbe72b370c41e2f8f0893f230f8e8",
    "proof/Proof/QuadraticBound.lean": "225a17de1362256d9ad9aad0c5a6d8615fbbe3c54024f75664bc271542b9c8de",
    "proof/Proof/ReindexExtraction.lean": "85f17bf1ddce1dae430a73ce6206830b5e07ee310ab134f87d8d413c5462376d",
    "proof/Proof/SeriesCore.lean": "04c0c61306a4ee02470525d0348b06f45c52fce479756acf909895eab1396fd2",
    "proof/Proof/ShortDeficiency.lean": "d672d60faba41b0eae73f0a968dc268b2e2274bb38829df1791848af37ac63c0",
    "proof/Proof/Statement.lean": "555e8ac8e1707109cbbf73774746443623f3e7820cc234ac8bdda480b6f89fc3",
    "proof/Proof/StoredCodeBridge.lean": "f1d4da4e8056acfb58f8f831a5c8ffce7790465cfb73bc080377215fd5a6a8ef",
    "proof/Proof.lean": "71a224c32d8ea9e253de2ed48847602b4edb607b3e3f7808cd0ab504ec2f397c",
    "proof/lake-manifest.json": "acf8a4a03f171bcb4bd2ff7894f2a39300eadb30446ede56febf83fb9bcd7a70",
    "proof/lakefile.toml": "34c0f818677fd21cfe07bfe8c116ea6355158772c039d0f3d508331fe2705251",
    "proof/lean-toolchain": "55e97be96000b5e9e290c9e74482e5e317861499a5540353ce845471bded8cea",
    "proof/verify.sh": "13bd86a8d5f2f283ad718dccf60e73e3759ff05b3101b7e67422cdd294186e41"
  },
  "native_build": {
    "build_command": [
      "lake",
      "build",
      "+Proof.CostFinal:dynlib"
    ],
    "link_command": [
      "cc",
      "-O3",
      "-I/Users/sam/.elan/toolchains/leanprover--lean4---v4.19.0/include",
      "-L/Users/sam/.elan/toolchains/leanprover--lean4---v4.19.0/lib/lean",
      "-o",
      "/Users/sam/code/proof-1/benchmarks/absent_word/build/lean_solver",
      "/Users/sam/code/proof-1/benchmarks/absent_word/native.c",
      "@/Users/sam/code/proof-1/benchmarks/absent_word/build/objects.rsp",
      "-lLake_shared",
      "-lleanshared",
      "-lc++",
      "-Wl,-rpath,/Users/sam/.elan/toolchains/leanprover--lean4---v4.19.0/lib/lean"
    ],
    "lean_version": "Lean (version 4.19.0, arm64-apple-darwin23.6.0, commit 6caaee842e94, Release)",
    "compiler_version": "Apple clang version 17.0.0 (clang-1700.0.13.5)",
    "proof_source_sha256": "6899168d333d8ae79dc8e8853e1436239d3fa53c8b12da672f701b63e8dbfee6",
    "adapter_sha256": "395c04beea6541bd81651772bbcb486d4f969961644af6bff9b56dc9c2f81a0c",
    "executable_sha256": "7d170136598f64cf448c544984201ea8c15fb62028efd4ebe2e5227fb42fcbf3",
    "native_module_count": 1115,
    "generated_modules": {
      "proof/.lake/build/ir/Proof/CostFinal.c": {
        "c_sha256": "190ef00eebda01cb6ca30f6018e8dbb6a8f05672d1db06d43b96a66edade0ef6",
        "object_sha256": "a94fc4ad05e05d9883f4364ebcd9e1b94f7196b9f3d9987803d033bc1d0316c9"
      },
      "proof/.lake/build/ir/Proof/FlowerAutomaton.c": {
        "c_sha256": "174399b9befb96aa398dece5deb4c2b18ef9cb1167cdfa54b6c5fbeaba207f73",
        "object_sha256": "58c87c57212a60497a9d6b389df7ca80b53fbb77f7c461b6634c2171923d10dd"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/TakeDrop.c": {
        "c_sha256": "506f65a392381266fbd5da19aa954c11ce2f1dccf5450ff6cc9d878db3788806",
        "object_sha256": "11e0c10233a11d7680a367714ed7660212169ed8132ca6e503fa6b9c71bde6bd"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Common.c": {
        "c_sha256": "aa38b79446d8c40f26f5a2d71492bc72573c4b9d09a18475f669776f86307c3f",
        "object_sha256": "c623f8ffa65529a6432192144511155e967504677cbc6fbbb876e8731cbe8670"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/WhatsNew.c": {
        "c_sha256": "cc43f534b30bd55e130cd06736f27cef90feed09b356b681cc714634a462cf81",
        "object_sha256": "b1bac85006429fa6db60f05a22b605e9ff34a786cdc104cf0706a238d64477c8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Init.c": {
        "c_sha256": "54d231a9ecd495914ca8614a9979441a4ca1fcc15d4cef2a670e0c85cf2b7f51",
        "object_sha256": "cedcdefb3c02f73916215254fb094a1b478ffef7d163ccfdaa1fee3ec242a6db"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/Style.c": {
        "c_sha256": "645eca902fdd260104754cb47ecebbf4b4320038be54f07386bca31b9e8349d9",
        "object_sha256": "b5889d1f12b07bc4884dddbb3183c2aef679a711cdc331dd4333a392ad7b70af"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/DeclarationNames.c": {
        "c_sha256": "9cf6e376b20e14a5ce443fd6ef15234a8fab3dd2c3f06c227b3c42a2a5cb3837",
        "object_sha256": "23a440d8ea2cb067e134f260ac47cdf2e5a465345aabbf0a149e365b9c3e9cd0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/Header.c": {
        "c_sha256": "204d0668273244544d1fc6ac2222f5d85e545aea691e90f060ba01b5e3313f90",
        "object_sha256": "1ae7b0be66fcb7205ff1bd447c54c1c14b8cac224b22b8d50b719a642604bf2c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/DirectoryDependency.c": {
        "c_sha256": "09522299108c62b901c951430fd56eeb21ee64d7ca8a8526250c78f1c2bebf42",
        "object_sha256": "c7ea7b4f201e157c55f10817ee31a0afa14073d145e7612fb94add57f26fc3b4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/UnusedTactic.c": {
        "c_sha256": "f0c3433dfacb99aad3d48fbf59eca84d7437cb9cb2075bfd844beca2fcb51a3e",
        "object_sha256": "e65bd84708fcc9a2369c737c11b163f207c2596921ef2108123e8b8a3e6878d7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/UnusedTacticExtension.c": {
        "c_sha256": "757169d415fe54a404bec711a25294cbc71192b5dd67e93cb3f15276571cdae0",
        "object_sha256": "022f019f7a3f236519210de6eaa1e367dff7f4ee092c161cfa8d1fa907a62ee6"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Unreachable.c": {
        "c_sha256": "d36b68435c0ec099e4fa0e8087cdb404a4bb4fefe70d71903d86c13ed86325cd",
        "object_sha256": "cd6f3cab8a25e9c9613a31b02e97749ba201e3eb3600087963aca6809707bdfc"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/OldObtain.c": {
        "c_sha256": "93139872144017a16d90c007db628c0be9e3c2f46b8be6ac3d8c4a21a4b65620",
        "object_sha256": "27f0d40f92231b9220b2a90a3aed6600318d19c617b238658be3d098d90d74be"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/Multigoal.c": {
        "c_sha256": "e0ec04dd69bb7b5418a35aba5165fe49b4ed133b36aa67f0d3e877085704e9f6",
        "object_sha256": "a871d55a4e575b60f2a7ac7759435fa367747b2c6b113d177b0743c77c7f3c09"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/Lint.c": {
        "c_sha256": "80a0009991dba20c92be6be071d19dc9524866b573f99a9a80cc62c8fb1d5158",
        "object_sha256": "64eedace9a19521425875dd6a417b1fbfea906d3b4b783afbd9e8f0e99da8c40"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Lint.c": {
        "c_sha256": "bc520365a8f2c2cf8a756d577e23f0087f49d21fa62ec5d3b2d539e7365e2ae2",
        "object_sha256": "baeba3e5ec4e4c2ff03f3d5ce0ba1d134a1bdd883cc226a8fd2aaa5fd9cc2ded"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Lint/Frontend.c": {
        "c_sha256": "229cc1a9fe19c948483c20640ccf6150d1210f1865864d047d9f164e51eccda3",
        "object_sha256": "7079e1b94972798aed2ba21e00e9bef60816d1972f7a6042c376fad93fca6f5d"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/OpenPrivate.c": {
        "c_sha256": "15677de04f1fbee0e3704ddc2ce3e9d82aa182364ee10e9e750381963b791934",
        "object_sha256": "b5966034494a34c8b79f4abfc0f84c727547fd8e36cd94455babf988aec21646"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Lint/Basic.c": {
        "c_sha256": "514fcc55ad23dfbf6983e58dede901e3dc347438bdb4a092f7fb75411ed8d648",
        "object_sha256": "a72df28f5b1b38da4ef74dace7ea9ce41d92cf5cc7c59e3dd121eb546bbd7139"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Lint/TypeClass.c": {
        "c_sha256": "cd79663069570f0c01055990160c2dc3bb2b5c1bd679cd11f2de9e86fc9aa2f7",
        "object_sha256": "8a5f14f8802e37cee6a844f31166e6519458f02d8ce754ec12ee2546e2bdecec"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Lint/Simp.c": {
        "c_sha256": "039632770ecbd2e5f32f35254bd27b33e4b0a3f116168298804a30e73289189e",
        "object_sha256": "22e854fd62c84194c94b4f633a9ea7dda3570d5674f4ba0b5aaa8a9390efaf35"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Util/LibraryNote.c": {
        "c_sha256": "0545c098f9c1940d32699a1029b0100f3a20372070d2653a4c631213548cf539",
        "object_sha256": "39358ba1ef00de47a3595a0f503d7e5819da236d09ae790dda5f53fe8972fe0a"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Lint/Misc.c": {
        "c_sha256": "949b8d7635df41182f2ec7a78e0052e45ad534e8384e442acb38322e27514301",
        "object_sha256": "8e7e62f6118677f8465a9c09fd15edd632d04cd6d3f999e778e7bd208297f38c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/FlexibleLinter.c": {
        "c_sha256": "d3456f47ffb37479dee8ffcf8db1f7917611b4e4c646af29b33c712f51d602d3",
        "object_sha256": "26440240e16ff3fd11a8eeefda5e63575bd968f591657ce435e8bb90e26a6db2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/HashCommandLinter.c": {
        "c_sha256": "881b43a6b98c2b2738cb64b431fa54c2bb93ad3cd721164a521ff068eb389469",
        "object_sha256": "738354d490909f26e87effb8d58f1514b7536e834b7c63ada238e29057994db5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/GlobalAttributeIn.c": {
        "c_sha256": "5e230c90df9b2137a1279f552f9216f3a3c228e740da18095a874e6472d53664",
        "object_sha256": "9bfcea5b7756b076344cf635d50d9926c96e2ba2ac475a2e1abe6de3d5add8fe"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/DocString.c": {
        "c_sha256": "63e9c27c2e3b0f924994a0d94eb4f4ebd19b9db87b4091db547b7e6791d5ed5e",
        "object_sha256": "72c4c6bc6852808cc7dc63ac77db25edb3b37819f1e8077b726348c922ea1aac"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/DocPrime.c": {
        "c_sha256": "78e40d1d1eb5d85dda05dc493db74e68bbcab719b40c9819a16490ad030f625e",
        "object_sha256": "65d4e9a6b1c24800dba9e3be3c0bec9f374385eaf73337a9d2456902f4e0eb84"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/DeprecatedSyntaxLinter.c": {
        "c_sha256": "f930eaad0a4be50e677e1d1253fdc75f78445ae060f0c55610c1747b87f9d6b9",
        "object_sha256": "99ed138f7fcd2aaf5024574048d4694607c3087550042775975c6e2366c89c5f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/TransImports.c": {
        "c_sha256": "8511dfb00abc94dcb3ae868d1942936154243df6cd7d66c5d571e94e87fb55c3",
        "object_sha256": "50b24707978641ffeb2badfde6dfd79396fb8c5f6cff72efde0a8de37543a743"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/CountHeartbeats.c": {
        "c_sha256": "5782cfdc9bc6a0cfe6f53f2815c358119403a6625c4362d5286adabb34aafddd",
        "object_sha256": "5f13fb2fac2dd3e7df1723f7cafa567f76bd547a652115bb2ab1de021cf05d6b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/AssertExists.c": {
        "c_sha256": "056115c2b3324701d15acf0292402b5cc95de9e8250cda51bb56845da67548bb",
        "object_sha256": "139733e837b70db4916a84823993f6b6d5881a2e18315239975f66b11e98c661"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/AssertExistsExt.c": {
        "c_sha256": "cea684a1c6b9433ee1eff690b06f695dee03d2c20fea68b736f9c4a49df0070c",
        "object_sha256": "e20f84db0f35d3028e1cca1559ee84b338cf87ee8b950fbaa3ea45d91f98a5af"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/WLOG.c": {
        "c_sha256": "ea2bbd52138df0e0ff7c92818147b9040ce2b55be7645ab388a65359e2017fc8",
        "object_sha256": "f4eb49e5b09f9100fc05444095e817ba55c8ccd434debae858a3d76b8a0003e4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Core.c": {
        "c_sha256": "121c1884b2712f66db9ecb4faa2b944330fc0c3938a9bf2d5f96b026ae19dd94",
        "object_sha256": "6e0a1d59f4fc0d4c274e784f07b11f9b39fbc98b4ea8a8d7fb5175afc2cf1f96"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Expr/Basic.c": {
        "c_sha256": "067ab7bbaae7f44de5d66c5b47a0d4a848c30176d61bd76ecd24485667200afd",
        "object_sha256": "b6fd5adfa24cf82aa1cf3a666247730687b6caa32f485c6222aea2f507202a13"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Alias.c": {
        "c_sha256": "6df0cf67821a0aaa94ccdce0c8efb8baa8b7d577a304199dea79d8a44bd5e75f",
        "object_sha256": "c94c33f3d96aa53a50fb7c07c942ea9d2ba30427e94708c7fcceedc20b7739a8"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/CodeAction/Deprecated.c": {
        "c_sha256": "7f04ee80b6eb6b2649f7582abc50e914da1f1084e5c535d93d30ada03101ab2b",
        "object_sha256": "32fad1dd12bb2ce967cba05db364c33708ac49b24efe5142c23d7508809e8053"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/CodeAction/Basic.c": {
        "c_sha256": "596dcfb2cafcadd12a7ec7b3d89a7fccfc0c31f37b4866eaa30aead23bdb5b8d",
        "object_sha256": "8aa0b0c0b6dd7fd86785cd78fcffca53510465244286f9d57407f1c22316538a"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/CodeAction/Attr.c": {
        "c_sha256": "582aeebe9c1ffc49356f835fa36d80285669aaf382464250df4bd1c38710e955",
        "object_sha256": "03fe85173be6f16dddd8b4e538d890e40f0178532c9eb90705a162852d4d80b2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Widget/Conv.c": {
        "c_sha256": "8bde4f4c7e4441f2abc0e41973c57f6a993ad7da5bbcdb81e780f6ab9f46dc84",
        "object_sha256": "95a26abd5ed3d4b2583344db4432acbe4756cf3a2f73636e75c8446ea598fa9b"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Position.c": {
        "c_sha256": "855b1c50d0f4bf88c9827f0883a17aac0dfd0ea7b730c777574a7f12db16b3cf",
        "object_sha256": "eff99d38a8211e01be57b5a9db496dad4aab0b9904e21dccf4f9435a2ba0ecfa"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/String/Defs.c": {
        "c_sha256": "d80cdb7c70b1e3447136a8b57bf28930dfa62fe4094c388461fc0e891af768ac",
        "object_sha256": "cd7d6b187f8a48252112110d6d286b8e4c773cf799e97e87913c860ffed51e1a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Widget/SelectPanelUtils.c": {
        "c_sha256": "dffabe70dd25c158d80ae24153d4eb31be336e5e8b5cf8ab6f759b361d444158",
        "object_sha256": "f4ef0883ede2e094020b82e935f77ba3a558ee89b6c89579a6573a814448ff0d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Widget/SelectInsertParamsClass.c": {
        "c_sha256": "98538cabf603e100dfe3de2a54c66fc1ce8ee688f76b58776d0c896080a9aa6f",
        "object_sha256": "fcffc595e92abfe4e2e3e039c18a8200c5ea9314c4414afb7454013f45bc9880"
      },
      "proof/.lake/packages/proofwidgets/.lake/build/ir/ProofWidgets/Component/OfRpcMethod.c": {
        "c_sha256": "5f126af9460d735858bf9fbebb49e2ce334f425dfe9c84faa241483d63aecab3",
        "object_sha256": "d67ae0c999932976ecba728cf1508b3f27abb12695ace483fbbcda22dfda3f0d"
      },
      "proof/.lake/packages/proofwidgets/.lake/build/ir/ProofWidgets/Cancellable.c": {
        "c_sha256": "15ec0c07b37e25a5062f97a26889d1fa9cbe41591aa2a1352842781c711b808b",
        "object_sha256": "e53d51aa4b44ba8bb3345ac5c92d3cdaf228cc6b581475528e359449d2e52961"
      },
      "proof/.lake/packages/proofwidgets/.lake/build/ir/ProofWidgets/Compat.c": {
        "c_sha256": "07c582be8e25e39f492954d1c2ff1c3a5836ab4080d4393c27773afeeb4b27f4",
        "object_sha256": "dbfe9da7769be120ddd66d8f8613070f4805f95190936aa3191958056a90d973"
      },
      "proof/.lake/packages/proofwidgets/.lake/build/ir/ProofWidgets/Data/Html.c": {
        "c_sha256": "023dc3b13dbd845283dfc31f6c6772594210ea3627b67e75e33254e2a329e885",
        "object_sha256": "4dff8bf08195c013c38984b58f672865a6d1114bad097be9fe442f7bb9e2cf54"
      },
      "proof/.lake/packages/proofwidgets/.lake/build/ir/ProofWidgets/Util.c": {
        "c_sha256": "85e2b0a9699bae0f530c6f35551e5ab58a508c235343ed96561c768396e56b9b",
        "object_sha256": "f392927b8e504df92d18dab2afc3bf71dee30a9e819f8112279ce61e58af8ad8"
      },
      "proof/.lake/packages/proofwidgets/.lake/build/ir/ProofWidgets/Component/Basic.c": {
        "c_sha256": "c2dfcf1331c2f4f9b5a58075429cf40ac8270105563f899d44ca9967d6b92fb5",
        "object_sha256": "e189e5782fd98007214579469353ca30ae79b89ec8d742ad89f24a14cb89b0ca"
      },
      "proof/.lake/packages/proofwidgets/.lake/build/ir/ProofWidgets/Component/MakeEditLink.c": {
        "c_sha256": "66869a663a9697bc7cd369d7450e95b36cf8379ab5bfbf7328c6f71868f29687",
        "object_sha256": "376e336486765948d3cc03fd2be7468a68fab700a0ad35c81277b6fee5102542"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Widget/CongrM.c": {
        "c_sha256": "fb9e0e29a1dca536a331877c89acf4fe741a2151671c740169be0237093e683a",
        "object_sha256": "f89404dfbf23602028e9e5a572137ce0455f1ffbb587e6bad7b31a61af84c072"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CongrM.c": {
        "c_sha256": "070b41512ac4053098819adee0c53f1319af59aafac9ee74e22d42a57b4297dc",
        "object_sha256": "2c2317f1b58eeb0cc15d638dba112b94212231901680b354dbff6856ac31a80e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/WithoutCDot.c": {
        "c_sha256": "69a315d16ca354edf48501bb7df2eb019d7420500b8fc989e38f6ed9c6270d0b",
        "object_sha256": "8fa40b762a0966501cc9a85306804494d849d870be9cc79e8058cf228901b4b4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/TermCongr.c": {
        "c_sha256": "3d7b1acbc87a388a87029df35681ebfe8b492be5ed0dac50d2c95c02ac915091",
        "object_sha256": "ddf05cdffcb33d5c9a0b7332a06b635cf5806e557c52b06aa5911040d22ef10e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CongrExclamation.c": {
        "c_sha256": "a8369bce8cd8a1ddd39c2d1ee7e793a6480dd7bf032c7a64d789bbbfd9bf34a0",
        "object_sha256": "a116eea2eb0a9d1949645f93d5e5ab682a448db4655f6c2a54b88414873aee86"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Basic.c": {
        "c_sha256": "2585ba50313aa1880a1c73bf888d9d23b2a392573707f8e0daf0ca1cd796f3a2",
        "object_sha256": "32762b33cbf80a5c592c0dc61be5735a3c93286dad7b7d44ae26751ccef65674"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Notation.c": {
        "c_sha256": "7142a7dbe13445878780b223ed40d08d72f8176feeabc14211802f8611b38087",
        "object_sha256": "7c3ca4aac9f6bae66696aa19a6a7ed3690e8db3efc2df1bc0f87ce0e2ea6231a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Notation.c": {
        "c_sha256": "b13eff025dfc7cd16c59ef53ea81e4f4e9ce85a3e44507bfc8bde5fc97026c30",
        "object_sha256": "52b7baa490d2aa0c3d497c40745fd79ff7eac6eb97d84bfce5b83d4cad86b211"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Trans.c": {
        "c_sha256": "f41c26d47a45fa0a553aaa46b2604b82cb92c9e915c72de5948b597e896c1470",
        "object_sha256": "2b5b9d914806e9cde210d84ffdd0954251cc104ba6b69ee27fb62540c2ad7096"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Logic.c": {
        "c_sha256": "9073f3619015d746445eaca8b48dd83bb155828183238bdbf9299b953a2d405a",
        "object_sha256": "d35d1f5c116c92ef0f26500b9102d4b4777cd742fa8b0bddb6fed92fbe7e64e9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Basic.c": {
        "c_sha256": "08e12cab1f9187fcaed11d2ec8b17ac04e002c4b6fe18c1e345fbce4f51eaeb5",
        "object_sha256": "7f12dbb6bee5d98f61c66226241456c8165b5ba805948a14fbd14b540b1ac067"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Simproc/ExistsAndEq.c": {
        "c_sha256": "12a7f78525a39218d505e3720fe999e29d1ca7bba24cc04f8a897853b8c3c276",
        "object_sha256": "0e347baa443708b703f4e900407bd160999ba2b0d38927b2d22cfc59bb34755f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/TypeStar.c": {
        "c_sha256": "d6475f0f94bda8f8f166ae86698055a8f2c8e2dbb8aca02cd77fa980069ad0c8",
        "object_sha256": "9fe17c37755e10baabb84012aa720633550223980138b375afbbd1f4d0b770bf"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Lemma.c": {
        "c_sha256": "fc4e6ad0adedbc5dff02c60613760953613e24704d34b2b45288db7da2da4215",
        "object_sha256": "1588bad8a77d2bbb375ae195f31fdddd60be4c4b966cadc8309401be3a3455fb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ExtendDoc.c": {
        "c_sha256": "ce34158364b02498ec9ab02f9246b35d4fe8b7b89063a63c8f4c537388ae5803",
        "object_sha256": "cede85bafefe1c79aa25df6982ea8442e5a2f3953746d0ff991212c43ee3d83b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/PPWithUniv.c": {
        "c_sha256": "76334659621cda503d8ce938192c74ae7724fb5467b7ded1eb3b5b759c589f87",
        "object_sha256": "104aeef750601be981065d5dfd06b343b55b6fd0d0449aa1930f44bd90b56599"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Attr/Register.c": {
        "c_sha256": "c96f8e2a9e9d7cc2aa9c962c67b19b59b2471ec96733c591de512cef9a5b554c",
        "object_sha256": "3b120937d35e96e553aef323d23b74f6532dbc02c8bee64893f6c3efa6d68bec"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Meta/CongrTheorems.c": {
        "c_sha256": "4da24f323bc2ba24eba9884c7d45ea4e0b5ba2b49a9e132758ae9b30a785ee8c",
        "object_sha256": "0a16163b84daffdbd5cf52735ce738bf536e35dff63ea4fcbdff901b21d71c3a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/IsEmpty.c": {
        "c_sha256": "cf220e74fde9a3158a69fa162d2761ecf31e663b4b2cbf42c32f4b58856f95fa",
        "object_sha256": "b454329ba0b7650e8b48397a44f51b55eb2f05d936a7acefed64955cbcc65cd9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Relator.c": {
        "c_sha256": "e3b5ffe7d6f727b2f9992264a55eecf394cbc485b63fe701d29cec8161d31ced",
        "object_sha256": "95863ab6c2f0e35f1636307c33eba989b9c29ec5a3ecf0d51aaf5ab96d901dee"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Function/Defs.c": {
        "c_sha256": "966c065fcbd509a5839eb78ac0bbef511e951bc0b1ff60b81d3afc90336cd8e3",
        "object_sha256": "c0c4b16adce4e3f1aa9665a116af5dfeb50e6c50051fcb8270a3b64d341759c9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Eqns.c": {
        "c_sha256": "655cd202cf32a88d9424edbccfcd46610c70f8aa90a4957b84c8f4fa1cff13f2",
        "object_sha256": "22454330b8caa058ca3c219e20edad5a471e820cae07fc07e73024b50279e2d9"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/NameMapAttribute.c": {
        "c_sha256": "5609434a4c0ab872a5666716d25dcd9b2344245f5e8477440646d7f8f11b3088",
        "object_sha256": "e4ccd44321590f382dfe6efab404c5164744bb17eac2762dd02c84d4d6229a79"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/AdaptationNote.c": {
        "c_sha256": "bfb72ff197b102f5a5bc663fc451aedeeae10ca661f9405f5f64c4de7ee0d30d",
        "object_sha256": "d0ebda577b5f1a81e3194fc68aea66059775056e600f28f622a4f72fed7e0e84"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Function/Basic.c": {
        "c_sha256": "892696699694b36983ee2689814f7b10754963e014f013c4f10887d8ab06185b",
        "object_sha256": "786e1844047938a84e2943b36c998e92a37c5a170e89cb3bf1c51c422cdb294d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Defs/Unbundled.c": {
        "c_sha256": "c45d6ce1d9353852bb29a0469f4b4f024f5a6d335b92726cd40f060c662d247f",
        "object_sha256": "f01cfa0e273ae9957a807667984974f6802b4bb8717050fe6b6909601f33995d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/SplitIfs.c": {
        "c_sha256": "64312f4f0d7bd9c75b830e7374609b42c9619c0d1c6aaf9a61fcb5e7f5f7db37",
        "object_sha256": "c3c6c6879e0eed8d8afa049e716df10aeb3db2c9d6fa7fa65c7b515092fe765f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Defs.c": {
        "c_sha256": "3e220a8e608c4daf99f6dbe245dbb3aba3336a0a3992e5a29e051a3e5ff13a8e",
        "object_sha256": "fc52060fb99cf2719e1000df72c9dcad2ba68155bc9f23abd306ae44da5ab132"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Util/ExtendedBinder.c": {
        "c_sha256": "329baec5d3485d0594f2fd9d0f56e45785a416c5f9d816f851fb85dffbfe026c",
        "object_sha256": "9813d4eef4f5587d632fe7fe5d4c3b2dad7841eacdc570a805037800decac92a"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Init.c": {
        "c_sha256": "a4aabbbe2f29cfb6dbe01b315aff9d0c903bcd9aa44e3f8d2df3718e6a56e918",
        "object_sha256": "d20ccb9f0fed97280ce108c27867f94a4b3c703234e3dad926ff71028297a17e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Nontrivial/Defs.c": {
        "c_sha256": "4af67283ea2abaf9258040d7a4b617ce3d768d0fa629bfffa567dbd7d67714b5",
        "object_sha256": "1d61a00bc31d5abbdfde3fed1f5a6bdcbe6f0590e6f19f2fb8a1ed0e36c4a1bb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Nonempty.c": {
        "c_sha256": "41564c08617978f20c2aec614be7f76734378b6cbd034ceb91c2cdd91082c4dd",
        "object_sha256": "374145f2a20f12e84b9171fc5a31c2b5c0231a590002bc6ed9356c846bd17454"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/ExistsUnique.c": {
        "c_sha256": "ba9fe8d4f60d69f3432e4d33ae5c5033a6cff408fb1faca8d90963eb27b94b68",
        "object_sha256": "df57209dc3ab1d6c2b810b7297816e3a53caa8a19128a6c2a5178635791c51dd"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Widget/Calc.c": {
        "c_sha256": "0a41040034953a439d39ae0b7edf414533960b5c4d50c97c9b0312b4ca335cf5",
        "object_sha256": "9ca91fd377c566d054b2789efd3f330f48c2dba790465e9d112da5f87776f18d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Variable.c": {
        "c_sha256": "d0afc061de6354cfbb4207ab4176a7781b1f5990acb4bfed2f07a5211fe7e2e0",
        "object_sha256": "f56a365e0436a2cf9f99e58411c72997335c8bc31efce2d01b39ff9d6611c00e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Use.c": {
        "c_sha256": "425f6a8978e02f6f11b9263412c69175bde9143444c3033d6053fa07863e429d",
        "object_sha256": "927d11a9496be881cc2fdb5c73bddc860f6e40edd5fe279796481608118b0797"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/UnsetOption.c": {
        "c_sha256": "55f96496fdba82c1d0e7face8f65b6bf280ad6f51653e50b46c481542d49c27d",
        "object_sha256": "4f388f7cd7dcfdeaf67aaad26775799ae0775ce70c9a74feb6b8179458dcf86a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/TypeCheck.c": {
        "c_sha256": "8e9c6377f1b84a281f759b5800a6214e4ad9dd1d357584fb2feadcf157ed641e",
        "object_sha256": "d727838a7781fd808c0f169241a6ee8cd5fc5011ddcfe8afd3d446be8dda81a6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Trace.c": {
        "c_sha256": "3b75c567131b9993e57d43e091feb332fdb752888e20402ac43e750e009e65fb",
        "object_sha256": "3af3f9298022a0f65bc91a4312299ac1e71f3535e47cdeae9bb297f3eff7c461"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ToLevel.c": {
        "c_sha256": "888147f3855881f3c692be455dbaf53dbf0537aef3a21001371bc6c3505f5a38",
        "object_sha256": "a95ee30a92778107d345d8ff46115a3f39639b08168529e271d33fdbf0907905"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ToExpr.c": {
        "c_sha256": "05a89c1b0ffc3adb475ec88e52ceb2f08f54fcf684d790c287b23482c6c40cea",
        "object_sha256": "ed6744dc5343ca9cc9ea9a87c31772c390278d25bb64e3f91aeb58c0496d2b20"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Tauto.c": {
        "c_sha256": "7da0aa79514e19dfcea72aadf048721faeedc94297124a60912fe45c5cb96cdc",
        "object_sha256": "89eebb1f187fc7a37c302ec11553e3f7749e1171f9fa96cf43b27676f8b0e634"
      },
      "proof/.lake/packages/Qq/.lake/build/ir/Qq.c": {
        "c_sha256": "ff3ec510e3ffd03650ba2b5b485965cba99f0c1d1ed89e229bb94496a4f8cbf6",
        "object_sha256": "3ae33dd9ee1ae96b70a4f913e62625c0283168b529846689ce2be7574d5b112f"
      },
      "proof/.lake/packages/Qq/.lake/build/ir/Qq/AssertInstancesCommute.c": {
        "c_sha256": "a9306a7ce7b1e2c61542a5e7d041556793e537ef98ba9758d4f03efa445dc809",
        "object_sha256": "f24397c6b0293775d27217440b6502d5b2e87828f54495b07004736955553d26"
      },
      "proof/.lake/packages/Qq/.lake/build/ir/Qq/MetaM.c": {
        "c_sha256": "1a29da62e004b51a3594d821581fe1e9e627364d706290cf0108f7d41038156d",
        "object_sha256": "18a6a6b317344eb1f658698c8dcb1821702ba33171e007a8ab450de69293195c"
      },
      "proof/.lake/packages/Qq/.lake/build/ir/Qq/Delab.c": {
        "c_sha256": "cac2a4beac02a1453c154be0a0fbbb252336b60199231f7f5bd67cb7247582df",
        "object_sha256": "9ddbc188de8fd96f4ac6ddebcba8f1c315403ceba2af55ecf8a96de89160722e"
      },
      "proof/.lake/packages/Qq/.lake/build/ir/Qq/Macro.c": {
        "c_sha256": "d824a324d12e2048d48a75b118f073645af3097c9f4c3ccf9c6795c2c528b5a5",
        "object_sha256": "48518a4fe573699e4d57c7ebe0a394e39593601f8086da2a643bb9222798dfb0"
      },
      "proof/.lake/packages/Qq/.lake/build/ir/Qq/Typ.c": {
        "c_sha256": "c18611502a97d32e8cf5db3a0beaf1c53ea4672c90980a294e4a2dbf72de6fd4",
        "object_sha256": "69e2096f0dca682ced1573fe3be8fac93cc63a40de50329b1b7e99b05a4bbd6e"
      },
      "proof/.lake/packages/Qq/.lake/build/ir/Qq/ForLean/ToExpr.c": {
        "c_sha256": "d2abf62a2d2fffa75f78062aeb032a3ce18ccdf4017764443e8463073cf6e4e7",
        "object_sha256": "8a3d957b35f76f2e543db42cf8ec7cd9326908ed1c8ed66f1f3866eab471510b"
      },
      "proof/.lake/packages/Qq/.lake/build/ir/Qq/ForLean/ReduceEval.c": {
        "c_sha256": "4022615ef3131cd7745f852b85a30792cd2e8f9cfe26e5b40b2ded5425cbcbad",
        "object_sha256": "63f6312cc1479d8a37270a4facc2f7564ac36aa7294ffc2ba7858c430e1e9ab2"
      },
      "proof/.lake/packages/Qq/.lake/build/ir/Qq/Match.c": {
        "c_sha256": "d7f07f63b9161f54e596ab3b645c82c947a271ea84c7ff47ceaee62acf03486d",
        "object_sha256": "9d5ea48efb677abaa7f7eb58f288faba987a2309c706c46d03ccedfb14703772"
      },
      "proof/.lake/packages/Qq/.lake/build/ir/Qq/SortLocalDecls.c": {
        "c_sha256": "95146725f50de2527c11bc93d184be21be9bc730932abcebca6493df27bdcb8f",
        "object_sha256": "c5be6cdf9c049ece75b6d4d55009b042b7b9857c99a50c87e077484f4053ba7e"
      },
      "proof/.lake/packages/Qq/.lake/build/ir/Qq/ForLean/Do.c": {
        "c_sha256": "cf85575eb86804b957ee7df16d30ec7b2097ff16a732572344056df5ad946d17",
        "object_sha256": "5000594a53336447c5aa274b2b3cecd721685128c929104d2460874412fe4433"
      },
      "proof/.lake/packages/Qq/.lake/build/ir/Qq/Simp.c": {
        "c_sha256": "03f2de93901edb0f5eb0ca8dace83230daed02de521e6eeaa339b41de3db57fc",
        "object_sha256": "1121aa711e68e957267ccb94bad73e2e8bc8b8697c9fc824a2fca836961121e7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Elab/Tactic/Basic.c": {
        "c_sha256": "3d80de526bb5751e24e94087c745987dd052038a8c743c15545b8d0342ae534e",
        "object_sha256": "08f7498dafe1bba91f231fc1415415f5d0b4f3d14cac2074d8e813d4f4fd0f73"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Meta.c": {
        "c_sha256": "fda382be56b60d6237840cf7914ea53f9bfbbfc837328d799888f633cc5e9e5a",
        "object_sha256": "988ab381dfed804942b4d4d93897bc399ad84dc5e0563facb8ca56753f1d9830"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/CodeAction.c": {
        "c_sha256": "109a863639648615eb1770d029f14903462a8eb17f006dc1cb166194d2dcf411",
        "object_sha256": "6ad268255513b0d0a5117f6bcd08852b47b8ab01cb4fc81dcaf9eaa46f7434bd"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/CodeAction/Misc.c": {
        "c_sha256": "2503af90f949ec86d2ce207e19b4763ecf621d7540dbb998adf30b52f6de32e6",
        "object_sha256": "163372a3ae3fd2d2f939e99ec92ef029139b6afcaa5aec56fdc4096393087901"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CasesM.c": {
        "c_sha256": "304188e1f555c63736df7fcf5098e70c391818e6ef062d1cfc7731c4ed6962ba",
        "object_sha256": "3819539a975d2410996067ab6a99fd992d03931c18ebc1c37a6f4c5dde089a51"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/SwapVar.c": {
        "c_sha256": "0cf0735a310cbd3aafc19f1a0d9555bd5d80018b0201e855a348b479ec40b351",
        "object_sha256": "71d0d5778e732628114e457f9c55912403b33eb8ef4418ac18b29769406dd58e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/Tactic.c": {
        "c_sha256": "ec13d5037cfc5c25196a0222e50247dcdad316471df9576208b0b5b9a1fcfd45",
        "object_sha256": "52ee80ebcacf5871abbce0ec139351b701287ec4bffc2a4d615ea1725e606403"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/SudoSetOption.c": {
        "c_sha256": "1d49594d59f2676b2fd198129a3edcdb0a64de90599cc243a5221f366bb57159",
        "object_sha256": "e2c8a87ab5a051d0bb78dfbee8a8bb83e22a4b6f30874facb833e0e9e5f090a1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/SuccessIfFailWithMsg.c": {
        "c_sha256": "bde141635eeeb45a17dc7ad0eb0a486b6e23af452884ed423eaef20b3e03a553",
        "object_sha256": "95e30c8cc99c1f1cd89cd519b06b4ffea92c5749cf498ae9686776d7df0d0456"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Substs.c": {
        "c_sha256": "74736d9d288089a18bd42b84ee7fbc976b8fe87c7549376db9553ee713996232",
        "object_sha256": "8ae9d2da7679aa37b87b03e880734fa72fae2de9f9ad423b6223f4d48354fbd6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Subsingleton.c": {
        "c_sha256": "68db1a3b214012445c6024288b7c4de0286b889e0d50bad7716c05c821570d34",
        "object_sha256": "977dad8230ce548e5a9d580399305dd8d1f164f72ba0f10cb9b97f2d6e36a432"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Spread.c": {
        "c_sha256": "f16c8037b6d600a5de67bf034e5833a298dbd3a4eb1a16f29954eea697f9b48c",
        "object_sha256": "591c336555fa67c6a0cbdab9583768a103fc46b530118bcd8cd3e4ae97f40ae5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Simps/Basic.c": {
        "c_sha256": "43e2dc963613fc18f18a2344e1c49e87e65f64e121901306a6ac4c4e8e52f719",
        "object_sha256": "b18693a4b519ca5bf8d62486b4eac0ddcc768c8e0fa5dd76cd7af4f410d38867"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Simps/NotationClass.c": {
        "c_sha256": "1378b70479a9bb4da3a4a9f1d869995343d1381decf86dbdca9a5fa530898b8f",
        "object_sha256": "e04824bb7d95de08f70c7d2e1e0767b30b829cb28ac4eaea7143f3a76011a7e9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/SimpRw.c": {
        "c_sha256": "82d0a651102cb852df91a60cd3509cfb6454d84077b3712a1c6b006a36097a4a",
        "object_sha256": "bcbb535f86a84af40fe34a6b57acf7218a97e87f971da8d4eef3ff978f79174b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/SimpIntro.c": {
        "c_sha256": "018fba1fa4e3de59a16a071e43e20b964cde8438ee8627b5abbce644957ea25f",
        "object_sha256": "86bbdbe186fb379602d243016baf635ec522671aa4193d06c39632e25fdfccfb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Set.c": {
        "c_sha256": "b926bae9b96d8a683eaa3d3b5de2cb93506861e243e99dd0253a55cc5fb8724f",
        "object_sha256": "86b5602bbe0487c61a811e6e2407a68198b4368b68677afe0adc133f7b183899"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ScopedNS.c": {
        "c_sha256": "effba1508c9d1322d543449ac80db418c8bd149823eafa57e02f847bd8d5f103",
        "object_sha256": "1671abea1dc0e2afd3234108ae4c4f1cfa512597257a71a3c14f212b8ee702ca"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/WithWeakNamespace.c": {
        "c_sha256": "d547dedb5e4a5138887ebb4271ea63ac12542bbd12ccc3e296c4a48acfa202be",
        "object_sha256": "09a1159116f5ee09d69fcfe272ac8412cbb3570eecaae15de470428e0139663e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Says.c": {
        "c_sha256": "cbeeea5b38b0e3d5e08563fa4402cc9a1750d35aa6dd94a664f263b68f76c391",
        "object_sha256": "787d8da070ad866ee874bf9b41e0e919031e6a3fdeb6617f46685743a3b6aefc"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Linter/UnreachableTactic.c": {
        "c_sha256": "7fab53b40511c1574699ea387276c61cdc2b67cf96328852f7d5f65bd4f614da",
        "object_sha256": "de995f58e0e56bc8ba944ddf8a023fef65c581ee415d628d3b03e26224bbb174"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/RenameBVar.c": {
        "c_sha256": "3791e99cfa3bebe893dad9d8ef3da367abd204d1b53690a47395c2440cd67cef",
        "object_sha256": "f4f8b256d80a3df1ac3c0276a8457f59e1f9270c0e385f10043194230cc9d152"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Rename.c": {
        "c_sha256": "ff4bd6c162764be98c4b846f0da45acc2561d380d5c91a59caaed9f557cfde6a",
        "object_sha256": "2570e3231ece2d4379e8f68dc21d5e5e6672006dd3ab6f575fba9138e6cd2229"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Relation/Rfl.c": {
        "c_sha256": "66f3cd23fad18269512b8f9ff3ab178903d95e68851a6086dcd7c53edd4a5fff",
        "object_sha256": "8142149f69f609cde2e616ea954f533c802947bcaee8c60966aacee4fcd5591e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Recover.c": {
        "c_sha256": "a0aecdf230a0cecfc52a5758d9d03b4857b0e31b71e6582a6e35d7422ef05aa7",
        "object_sha256": "e4059953bcf6916fdfd294197bc22c8e5756bc5fc772f60c0cf5811703844fc1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/RSuffices.c": {
        "c_sha256": "fd88d7ca07a6c80139db6f2caf973d0f7a1a8e495bed9df3699a4b8c78bd1f0c",
        "object_sha256": "ea5181d0f91f68c04a41c10afcc5ba873eb311a0fead650ab18bb725f3602dcc"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Push.c": {
        "c_sha256": "e89605813f89bdc85f63a86790ff5bfe8e05ba7eddc5530b4252d4445d79a914",
        "object_sha256": "7f640d177fa4e7278e4ba3a23d5442a53e744fd209d574e1835f3f4d59f874a8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Conv.c": {
        "c_sha256": "2dc7d172b302d5136c7ed6373342bc2ea5a0184745517e505cd368c851c9187d",
        "object_sha256": "795887133335c4cb2177b1658f5a0cfbf56e119af900e30a803ba78a95a676f9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Defs/LinearOrder.c": {
        "c_sha256": "13803687edb678eadb3f168cc66934675d90851d9e849d99420436aab27bd167",
        "object_sha256": "52de4c4e5460c8bbda7e32f641ccd667cf3ee4e55a6ccff3c4352c8ae0146e18"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Defs/PartialOrder.c": {
        "c_sha256": "00c2df041ff3fd68057b69d126f0ee1083078211b699c881c72530ca3d788d02",
        "object_sha256": "4714b3bcb9f3677538103a8c052edb2341b3871152841eaf80eecfc097350649"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Ordering/Basic.c": {
        "c_sha256": "c20c1bdb8a86f23d64320a9236786caa6bd46bd09737f4d2d4c6564e443d880b",
        "object_sha256": "ccb603077ced2ffca683782a376374cc7db86ac7dcc66d486f61c56b5e589029"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Classes/Order.c": {
        "c_sha256": "2624677d7961c6e5907f9089cd1f207a9a00d7bd3769bb131ddf21008c038664",
        "object_sha256": "1210c51d901c6efc49c0123eca38a3620eee68dfc258b7e6f3a7a8b97524514d"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/SeqFocus.c": {
        "c_sha256": "d055704aca82ea91b374ac9b95eead13cae1b8eabda71473a5ebe0349c1e6717",
        "object_sha256": "46d420b5e551aac9d9d585ff98d54c0cd42de7790acc93b15a9e8f81f9d847c8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Propose.c": {
        "c_sha256": "edd83d9eab9d3712c2837a899631cccc1ce016235dbc28f2dfa4a21cd4a87cbb",
        "object_sha256": "1fde23df1e2f27d26c2789d95f74abb51295da4e1c3396928c6abc5396c2416d"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Util/Cache.c": {
        "c_sha256": "6e71ae226f5c884c071bbc7f5a7c43a6e8c4b1c18c3eb68057f33213c74e1171",
        "object_sha256": "61ac30b7b49f15e36112aae838877d34d04689931025b9a4ab47c6d42ac5ad42"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Meta/Basic.c": {
        "c_sha256": "7041613c91183e283661daa77d9a701d65ff64cda89d2fbfa55d627a2370ec47",
        "object_sha256": "880ddc2c29d67f0de718c21f3fb13e685bd94fb0be3aec56998f45b62a23f996"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/OfNat.c": {
        "c_sha256": "9fe610bdf03fc53641c764e9b958514b75cc0e2cddc551907160ee61d330fb5e",
        "object_sha256": "ca57d7d9569c48a8fa220ad1378bde02c80a788de6862d4f68856b3d3e253531"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Observe.c": {
        "c_sha256": "932cb9ac39cfdf590e04cdb267ed8a1f368d8c399745e6d9b1b22c474c0468a5",
        "object_sha256": "6db20aeaf38c67e30a737940efe10ff50077e3ed3f3f7217c3fadf78691f0861"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NthRewrite.c": {
        "c_sha256": "bac249be0f929d79f21137b4a61a2a422ed2fa6b2058bd83084e7ed3ef6a8b74",
        "object_sha256": "2fae98bce1d1b0551e11ea72aa20def74b02026b3cc3cf6ada46b0ff0218b784"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/MkIffOfInductiveProp.c": {
        "c_sha256": "95ddfe440076a5f877a8734322d87cd8568b1a3b9e1047e0698f6e553932a506",
        "object_sha256": "1bc1ea766d598e6c28b8425a6365707a1e35baa37b8b30cfff0b65d1e6cf2a02"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Name.c": {
        "c_sha256": "842f3fb83cc28b0feb09615c78cd876c3c6d9a96ebb92ae8626c9e4c3c245318",
        "object_sha256": "2b4f26f7ec552c26559d019a940f095a14b61fc37ef9e84e8338d44ac2778ea8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter.c": {
        "c_sha256": "5c84524f93cff91cfa4f046e6b18afe4fda7793ebcb9f5daf872af643841c39f",
        "object_sha256": "d4405db4bfb6dcb1d4fcb960372df0b34a311724cc65c8682ae8d4646af34c20"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/UpstreamableDecl.c": {
        "c_sha256": "b8571c413cfc5d98cc3a3d5cf8bbfb6d21d23e3ea179715cbb7dba5aa86f2bcd",
        "object_sha256": "6907ebf890cb03e895fc555aa254a47ce1cce2dc5f0d5e9458f97a18ecc8ee34"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/MinImports.c": {
        "c_sha256": "d568d51a49dc9b17580d0ec49b2340bc6964080e8e35afc93ed794242a444f13",
        "object_sha256": "a987b676ffb3392577f38f58a4b268371c71528e70c141d516c92edf4043982a"
      },
      "proof/.lake/packages/importGraph/.lake/build/ir/ImportGraph/Imports.c": {
        "c_sha256": "79b1aeea6a5f66fdc99dbdcbf53596a7708ca8f873b71f4a1344de4f45ca8de3",
        "object_sha256": "92279548f049b8e15798ea7009e01fc92ec8789a2f4aae4bff1923a4d897c5a4"
      },
      "proof/.lake/packages/importGraph/.lake/build/ir/ImportGraph/RequiredModules.c": {
        "c_sha256": "23f8a29b0272adc1c4db15445052f743fe814f6477318c3b8e4425e04c80ed04",
        "object_sha256": "c1a13bf196fbe655b1bd6de3fadda0ac2e75447e55fafc3528431ebf68763feb"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/NameSet.c": {
        "c_sha256": "8a7122a317a173b62280d9aca0c3e0e679de1a731ffe8732a88f0c162543ea81",
        "object_sha256": "01c249076dd4bc6744f1f062d4de6c21df58038a77e05e908992f00d64b9bcfd"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/PPRoundtrip.c": {
        "c_sha256": "f998cc83abf6899190ad9c1edd2228ad61312c5aa4c9bf2eb0cfe83b1932316a",
        "object_sha256": "7bc6e6423388ce68d7b1cd23505e94dd3b739cfef9f880b2eb76f5abdccab5e5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/MinImports.c": {
        "c_sha256": "54f59816095546edb04802508cd126c5b188c720837e9188fac6b133b1e7f2e2",
        "object_sha256": "f79992b344ab0c5439842f7250e6e41844cf139569480b752a9e3b141e5d8020"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/HaveLetLinter.c": {
        "c_sha256": "50a98470b6a3b108cbf08e02a65b9088762472d13dd3db1ab225b0c19184533a",
        "object_sha256": "42577b2461aea4d2d25866ea027d4dc5ee9e252efe38734c61abc87203399405"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linter/DeprecatedModule.c": {
        "c_sha256": "2216a98d6ff74be354782e3bf580f14ad36786bddeed9c40b431295be5a1145c",
        "object_sha256": "efdf0c9c8bd1b7ca884ff11d8a637258cff0cfd9804c76fda18ef9e4064f8072"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Lift.c": {
        "c_sha256": "2eef8341b195552cc4b384f74efea459dfffbe71791bb196ea9776f4bfa42eca",
        "object_sha256": "18a3eb7fc3ec3dd88b3ccaa328a09f2417f0fe42a7d51991c56930131389486c"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Meta/UnusedNames.c": {
        "c_sha256": "9815ed315114c98f23aa1af831a3a977681c2d00da64530465e5e9a3ae4e6c4d",
        "object_sha256": "74fa922453ba2c44255954d1e55c46bdf54d36c71bff31f3e3c4087b8682f4f7"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/String/Basic.c": {
        "c_sha256": "569b5f80906f84eb67aa598bdcaf2a11b5b5977e8e1b014cf59a653da13936e3",
        "object_sha256": "d334747b1785e040f589bac7322f4fb92871e9325a99b91e8850468c03259904"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Expr.c": {
        "c_sha256": "c810bf8eca0e70bc6373d662e4d004860737f05be0263337081555ff87e89c77",
        "object_sha256": "be47ec96b960c202f245f02ead9d6d3018145b62e927db41d037e2718312948a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/IrreducibleDef.c": {
        "c_sha256": "2856ee0f0046a9ac6b9994280d0ac8dd12c9ed290dd7d155a85472220dabbaa4",
        "object_sha256": "655a513d689718218240f51b133489ea0763f37492a3e3bdc2cff61570c9baf1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/TermReduce.c": {
        "c_sha256": "0b6e0a1300d3ffc94ebe50ed7193612a815eb730c121c3e7e6fa235450cc86a0",
        "object_sha256": "eb286cf9c7384e674cccc8ebf3d1dc6ffd446b4a92c44a2cdfebdd3464a7b78f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Subtype.c": {
        "c_sha256": "2a0a89ffb9d8d60caf671726a878e6130b4103b0e59c05f97bd7e1a626ee9e2b",
        "object_sha256": "e4401a02806b4d0f5c6f494859c0608ba316f55bbe3c8270bb5653c4706edd88"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Inhabit.c": {
        "c_sha256": "45d52547e336376e133d9d4ebf23ffdac643d6abe870d382792a238934cf9413",
        "object_sha256": "495e5fad6e4822bceba4b2b0eac06e49ad75fe10295d53462aa0558ce338cd61"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/InferParam.c": {
        "c_sha256": "b52c05500a67da566bdbfcd0fab114502ad47da39f59d4dfccfd6b42aea0484f",
        "object_sha256": "126d36ca6201ce6cd0ef8acb30a17d1b9da5abe7b076e247282eb9d443511410"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Hint.c": {
        "c_sha256": "b12c7233e2531c76c9aaa67c23b98b7d4d4a0ade088fc8f1b93f2600adc5617a",
        "object_sha256": "2e702488696f100999ac7e9e4f80a162fa95216744e5263f8c19b4709864dded"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/FailIfNoProgress.c": {
        "c_sha256": "da6373affaa6109a1be519c315a03b4e6eb8fd4b7121476e472d785bbb94d62a",
        "object_sha256": "3d2c411a54cf446c94db6207832af588daa1dac0e07feab8a808320e94068175"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Control/Nondet/Basic.c": {
        "c_sha256": "db91f971144bbe8751972680c5272c461ad61e18dc6ed166a5de254313dbc7ba",
        "object_sha256": "2dc43f88630a73de59c03dc94cc85bd2896014d1c2bff7caff9ec69c2f27f720"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/MLList/Basic.c": {
        "c_sha256": "31174843396394f4091eba8a5e64a276b35c9ef272a82e3f2334715cd2e84e9c",
        "object_sha256": "29cb1bd519bfee8654fe61e9685a7c8195507e3b48fecdfa07cd8fa31323166d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/HigherOrder.c": {
        "c_sha256": "17c4a59cda864ce19b6a8b15566bd43c7d96c3a9cf4f880f3ab2a6d9535fc896",
        "object_sha256": "588f99f1e18097e119df16b1b22f084e10b1d52fd682c82c5fa59db3e04b6046"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/GuardHypNums.c": {
        "c_sha256": "456a2e169ad1d6bbef0433823ee212168ddfaa15010d4c32fc35db642ee8637d",
        "object_sha256": "d3d6c02bb4ab773e1d51a481d3c1b93769ba89f38722447d30b071a2a171a58d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/GuardGoalNums.c": {
        "c_sha256": "b04b9bef16afebad79a62cf412829c7863f058a87313f1becbc95902feeca668",
        "object_sha256": "933c8a0844bc40cde5f84447cf837e7bfbdfaa3dd4f8e0c4b5e86cc5826878e2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/GeneralizeProofs.c": {
        "c_sha256": "23e5009703e36767357786c8b620b69365d7f5890c849eba038dd0872b2d98f7",
        "object_sha256": "91964512c989fce5c4fbbaf2e3beafd63cca799109dbe5cd7775d9830c11a083"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Find.c": {
        "c_sha256": "c6fa024ef3407c991df6ec5d1692149f2d45f50b4ecabef58a780847dde59501",
        "object_sha256": "104f9dfd50a4194d206716e99ea6ee024027a04c3ad8cd6d78ad7276d49d0e33"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ExtractLets.c": {
        "c_sha256": "5f7fa4ed07acc02713bab20c32ebabd6aef3d60c9ef39f8edefef40ddd2644e0",
        "object_sha256": "41365c61d54c802399544ee611cdf2e960ad05c496db12feb75d19420b1d9179"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ExtractGoal.c": {
        "c_sha256": "9f4772a89b0724ac7f335b343cc62e2f30dec1159c3c71f4465a0a3d62c5ef91",
        "object_sha256": "ba9b746e822e3a8c8e777691c66fe390bfb279f2e49af9881aa4ac04514e52ba"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Meta/Inaccessible.c": {
        "c_sha256": "8d06d600da6b0e57c01d47d1a79b34800d8a2f595aae5e9a6a7daf0f2a2b75fd",
        "object_sha256": "b615163dc3dd9b415f7ab21d4cbf31cc893dab32a3a0e2811a782020ebcc0c1f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ExistsI.c": {
        "c_sha256": "ea541b6fa039e341d71c4c12ed8874184edb63dbd28d94e0e87b475afeb67abe",
        "object_sha256": "177d6c149daf39d6637a6201ba29fbd8239164d6d8386cfafb366d5501799c11"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ErwQuestion.c": {
        "c_sha256": "8b63fce586e5c6ea474a45a156058455341256b43abd2f670cd40d96caf83f16",
        "object_sha256": "3abbe327207476515f1af1f0b5cf298bdbb6d2039e904766a291b8996dbdce59"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/DeprecateTo.c": {
        "c_sha256": "999a4046f5f21c8515af25fc10a32ed3084fb5bbd97278974a55fddc1cd55cfe",
        "object_sha256": "a0c5797716a6f60a1638a374c4c1609c90e1a832036590fc5aa1ac2f09e18e85"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/DefEqTransformations.c": {
        "c_sha256": "f55ac708d5e0736aba6eeae3861cb1f7a5e5103dba447a2a6672d1deb8649866",
        "object_sha256": "fc49d732bc4080bac774f1bba119c79d2675d6b2cd64b5cdf6434abfce2a6cb2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Convert.c": {
        "c_sha256": "abd29ca689eb483e930b1c83b5b50a4f4cc9f1c6c49fc93f1ffe7990f44c7e6e",
        "object_sha256": "06a75a3bc61776b17c0362da77e1ce99905427a50adb4390a332bd7a0338be48"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Contrapose.c": {
        "c_sha256": "74303482060ee487c58d80a0c7f0ddef8591f4d9f35774f1174cf584ff60c88e",
        "object_sha256": "cccf9bace52c715bb67582388b181b475417edcf03a89005033dc6a452d18fb4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Constructor.c": {
        "c_sha256": "4c7dd0a717d9a6d8f1ee2499836b690a3ef816eb324769cc9dc1ec7a71aab741",
        "object_sha256": "7a1acd604082c8216f0d1a0343d599e8fca0a28fb87e196d9d976458fd2813e9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Coe.c": {
        "c_sha256": "e47317860195ce9e5a3848a16a52f62a8f6f537ee8b16a041bfe625f293068ec",
        "object_sha256": "790e319526985ba5cca96608755d7f7c5a539077baf333670723b60e95015578"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Clear_.c": {
        "c_sha256": "5ffe7437faccf09428f23cb57eb87093cdd8bb355ce5bf0708c3c66843086298",
        "object_sha256": "2812afde4a4c0480d4d1745f91a9b8d4be1db39e12fb13f13ff0990386bc594a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ClearExcept.c": {
        "c_sha256": "b7b402aae192374acef939d1cab0e046876b50269785b8a47931f7f9219be4e1",
        "object_sha256": "78909f7ae8fddb57ced129b8f7cff7bcb89c47070f7bc7750c15f28db3fc998e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ClearExclamation.c": {
        "c_sha256": "74090bb77ff3ead841300d6c0e9bf9a58bff3a508384f787d64eee66bd965d0c",
        "object_sha256": "d1c73d73931076c4f5e22ef20db15ff3dfd2079cc3180dd6d1ed724ba62d3800"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Choose.c": {
        "c_sha256": "fa1e8e6a6777599e7b160c6526796651a352bdcc43bcb538c7ef54b230f615e8",
        "object_sha256": "ae061d368c543b3e19a5487d11662e217dd31db9f3c5266fc8c6128c210862f1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Check.c": {
        "c_sha256": "7d968bfd9535f25b9cd1887797b9b13a580ce30730988d281440187a46b18665",
        "object_sha256": "715c56a8b4cc8b5ab40458a1a35e58331968aa249ddf016b38bd528add3eacf8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Cases.c": {
        "c_sha256": "28aedc861ebe73b3ef1826f412ac74806c1fd05c8b480ce684dfe38221e6fc0f",
        "object_sha256": "d7a771002ffc0e78e24129415845175e4287e11e66ceabee3b7145a5d0b23f98"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/List/Basic.c": {
        "c_sha256": "9862721ff229f803d0be8964d664f0930d283b1d4901b9ae3a002b1b7e94ae3f",
        "object_sha256": "a07952445b1011106b7090e503e7745d053f565696f0f7b254224d3d949698a9"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/List/Init/Lemmas.c": {
        "c_sha256": "803d5640bde407ae8ca9619d8a4fa4ca292c4b989d305c8747f0fa116aa6c00a",
        "object_sha256": "9302a77b3069e69f87782a507fbd4bcf4f782be34eef3c5779c0eeb5561b9595"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ByContra.c": {
        "c_sha256": "668cfbc2ee2a68cb496e587d80c9fefe356f3b22d361bc1ac4631fd613541c49",
        "object_sha256": "699b34f1aba73b0266ae5a8f827f5aa4fb8b76bbe1e8cd7fe22b8bba11127bce"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ApplyWith.c": {
        "c_sha256": "4f17eb807658bc1d97e6a164f13d00b3d766bc0d80a715286f50910b28a8df91",
        "object_sha256": "f0425a71039ee73fe461bf8ecb9682350f87189bcaf24ba3136ab39b2d48cdae"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ApplyAt.c": {
        "c_sha256": "30a66a4ba1a72a61dedcdac55ca09cc071ebef69a8fbd565aa456b5c740cd4da",
        "object_sha256": "de7be313d7d2c0139adb00a6cb7085f64cc7bd083eb5e529b71b4b88b5a7e6b8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ApplyCongr.c": {
        "c_sha256": "e0b09d621a5b9fe7bf428ca46f971bb246ff7e8d3971846d455b5269573e87e7",
        "object_sha256": "c7d04eb9c8ca8940658615cff2ffc23bd266a08be4504f50946de552daa3e5d1"
      },
      "proof/.lake/packages/LeanSearchClient/.lake/build/ir/LeanSearchClient.c": {
        "c_sha256": "2fd93440da3c8c6629a1cac67eb4c9138d0c772c517576588fff20f873f38918",
        "object_sha256": "39160ebe2aee3330d740f6b8fa55394865ed57ccf443a229f701597eabd4c3f7"
      },
      "proof/.lake/packages/LeanSearchClient/.lake/build/ir/LeanSearchClient/LoogleSyntax.c": {
        "c_sha256": "05ea69a79b9c520c143124636151271611e54132a96e1aff122ede6c48e0425c",
        "object_sha256": "e82a5c8f277a59a4b2cb77a91f730a8c8ff598da0e1597f1d22f6e5f85d0ac83"
      },
      "proof/.lake/packages/LeanSearchClient/.lake/build/ir/LeanSearchClient/Syntax.c": {
        "c_sha256": "1a4902753e87af2a35e060ac34c0e42ab92ca2b3f053a95f473130ad6bb7b58d",
        "object_sha256": "905d26d80c8795a8c51765e87041f4e50ea7b75b301cee4b59909e142404b1ba"
      },
      "proof/.lake/packages/LeanSearchClient/.lake/build/ir/LeanSearchClient/Basic.c": {
        "c_sha256": "7a282ce2017cbbbc61c9f6d59064beb2a3287b1afa3828905dd0a6eb05ea5aa4",
        "object_sha256": "55d0ba63a9a68294832b36c55b12749882dd4c8cb2c2dabbd906a4f89a53a9b6"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/HelpCmd.c": {
        "c_sha256": "bc52aea2c3bb086b48d42da29dfb403b901913136317c75450b6d679eb7f2258",
        "object_sha256": "7e002bbfd9cb2c540880e36ed6e2244936ac8710009e3e9defa1bda65e6bc5c0"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Basic.c": {
        "c_sha256": "1b0af4b4d6f8b46acd4d36204ae7889e2e8bbd66e0c75104ec33c7cd21e16631",
        "object_sha256": "7a3f7a3089ba26adf7046bd4004d118edd228f603c416b877e4314f205a6db4e"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Util/ProofWanted.c": {
        "c_sha256": "33cbc5adc4032ba2e73e4433da1f46eed726404b00b29242b6b98c137208901f",
        "object_sha256": "778f165b2ef5f6ee83ab95fd0189d980866f16c3f7755690ea3d86fc25a704af"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Linter.c": {
        "c_sha256": "3998521fdaef788b306b19761a7a267f54b17508a8f59356d527620474cb2aa6",
        "object_sha256": "643721f865397521ca2409cccdd61e2eb0294ba3c8ed97e0349c3c4241cc4c44"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Linter/UnnecessarySeqFocus.c": {
        "c_sha256": "754c765e4c49e31a25a67ce0ca3acdf1a7ff3ec256312974d87c9fc8725595eb",
        "object_sha256": "7c10da2843d6e62fe12d27c372b8310607c37ae5eec012fe7e51d635568ebe0e"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/AttributeExtra.c": {
        "c_sha256": "b7c95f2900fa5e4d09cf2145000db5f09e7753bbc1aeb3547e8f1902a67904f4",
        "object_sha256": "fb79006221c39596c7c0ff0c1a473ee347c1e340016e46e9aa55f25ccd1bbfee"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/TagAttribute.c": {
        "c_sha256": "919f809f3af453bdaea8fbbb5e27b04a38982d5eaa79350fec99669bfd3b1b3f",
        "object_sha256": "0ca2091e32d5361834ba83bf2a798f4a309876380e03c106e031180ab960bf56"
      },
      "proof/.lake/packages/plausible/.lake/build/ir/Plausible.c": {
        "c_sha256": "0be9ad388933782ed7c6ac6ed6650365bcf65371a744e84524d343ba1429ffa1",
        "object_sha256": "3290ddbd8f31483b5875c1694d329766bbeaccc917fd83195bf761ffd6b50537"
      },
      "proof/.lake/packages/plausible/.lake/build/ir/Plausible/Tactic.c": {
        "c_sha256": "1d3446c6f6ea91cd64aede8da7b92d6831758e197849d9036987f3058a121dc3",
        "object_sha256": "02bee5aca116de47bf73cf50b0a7d29c0260773d002a0060ce76aded1a6cf46c"
      },
      "proof/.lake/packages/plausible/.lake/build/ir/Plausible/Attr.c": {
        "c_sha256": "bad5afa441c962a45877ae07e5fdd88501078f1b9b7ff5b4db42418dc45d0420",
        "object_sha256": "58fe64812911480bded4f0b7067106e88f8578acbfc64e30ce2718c9f56391bb"
      },
      "proof/.lake/packages/plausible/.lake/build/ir/Plausible/Testable.c": {
        "c_sha256": "e729c8ccb904e5831d973b78266c39c09386fe863388276c3a854ff001aa52ff",
        "object_sha256": "14a773fa63e5da1f35c747e9be66f7d8dff8e820a8858fa4dc82a184be8c6886"
      },
      "proof/.lake/packages/plausible/.lake/build/ir/Plausible/Sampleable.c": {
        "c_sha256": "ba4e8e8be03a02b92d17268425df81b6483b1c2b631115e28f70c62952ea49cb",
        "object_sha256": "f792d462c8374f81d180ab84c3ecafc57ca79fcc7bfe075ff63ebc6557d037af"
      },
      "proof/.lake/packages/plausible/.lake/build/ir/Plausible/Gen.c": {
        "c_sha256": "b55e259050fafc76da60b23e64076a8518671d4ab83ae4c04517d224b0b8f528",
        "object_sha256": "088b46fadf3b3259051f05df32dae8a42dc53d7aec80545b17ee5ed7c169bb8d"
      },
      "proof/.lake/packages/plausible/.lake/build/ir/Plausible/Random.c": {
        "c_sha256": "468fd8537a37eccfb105c25fd1b3ea657e2c120f8657bd30db63bad43213a49d",
        "object_sha256": "8a595b521db6fbdbf66b409cbe6d51db5ad4af536714b006f8a344b7a4d4e0a9"
      },
      "proof/.lake/packages/plausible/.lake/build/ir/Plausible/Functions.c": {
        "c_sha256": "2eafc770d2ced96207f8e85d08426a10586899569daa17ca408ba6181bf3ed64",
        "object_sha256": "96fdab67bbc8449df27417bc6ff9d7e45f5cc4b49c5bc125b12488dbfc6da7de"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop.c": {
        "c_sha256": "4bd1633b275b2034fc2debd9308447117261272ea9b12aa12abb6502645baa0d",
        "object_sha256": "6f5c7c6060e03bc2083c3220cae705b86d141535b1e2b421f5591965a8851ae7"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules.c": {
        "c_sha256": "1a82e513ef3a4031d39656cae558432b2091a193c9f76c61bbfe9e8a49cd3460",
        "object_sha256": "22022fa93028f1298b0fcd8e4fcfea22e7051fb4a8416546f9508cd01eec44cc"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/Attribute.c": {
        "c_sha256": "28751f80f18dda77445baefa646a44c1b6342483f6e35e30ef1f56a143086127",
        "object_sha256": "34a50d8fd7ac9db01aabcb74a703014f1dd13f813940bcba3d6d5d621842ea41"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/RuleExpr.c": {
        "c_sha256": "25ae0e32440e270c728c0cba919a412a28d7b9caef6f603bb3ad1337b90f404e",
        "object_sha256": "44ade555e8b503b2256d79d3a6b35f11e007730c012928f9465d372abf8a990d"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleSet/Filter.c": {
        "c_sha256": "cc1637441a9a1589a334d437cb2621a2de59e3b8656a4139e03efefe9053a3a1",
        "object_sha256": "6be0d281305653a1a4422465c3f6e79b1a10a72dcb0250d530234c582c14126a"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Rule/Name.c": {
        "c_sha256": "a4cb4348529cbad6c29e18d6e115e6805f39d12b740238d51bcbbf79346af265",
        "object_sha256": "e54b5d0b2ca9fdeb02d2b43af4579469ca565edc65391bdcad1f7e0ce131c6de"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleSet/Name.c": {
        "c_sha256": "877096e5c0867de298d74387a44713939cabc01dc9c1ad2d1b1e69e1f412ba86",
        "object_sha256": "6c2256183cf8bf7e75f52bf6eacce41b6bfbc61b457c3255c1ce45525ed5a420"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Unfold.c": {
        "c_sha256": "737c22636e862122ba385dc99034ffcf1803d0cd31c2f218247be17904033d38",
        "object_sha256": "6350816f9394ef70bd9e0d1dd60bfa207895b69ccfb0b85605195f46aec8aa5f"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Util/Tactic/Unfold.c": {
        "c_sha256": "41845b3ba1c9dcf3430c7e6a52cf84d8aa538505c7c8a8dfcbb8a88bec36cd1c",
        "object_sha256": "24971986aff0dfa8752efb2fe310dde13ac1d7c4e68665846d9023714eb0aba8"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Basic.c": {
        "c_sha256": "45c4d7e5c2bbd0a8f9c10e67adc72218212202fd9142895b6fcadc4a1618373a",
        "object_sha256": "a85b49cd76fe1ef3f190b80e948304265675fc9ae0820530961ec554b6700d3f"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/ElabRuleTerm.c": {
        "c_sha256": "f9d25142d624e689af20801ee63e3a8cae232c93ef043b2036cf424f12b197b1",
        "object_sha256": "122413393fa2d1efa5bad6a7a40a1c326eb1bc4e931cc2acb967b5e0e081c2ea"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/ElabM.c": {
        "c_sha256": "b84c2772dcb4ffa0ec9431ecfe90c08170075f8471a62af2eb5711e15a5d695c",
        "object_sha256": "ffd51be25b7363b2d1f4b6cef5e02a838d2bbabb8fc104be5ec5c374e9dcd15d"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleSet/Member.c": {
        "c_sha256": "2e32b358c0dbfa99f16068364199055be0d1f43381ff79b9716a228244da74fd",
        "object_sha256": "9944ff2171e14b0561c0e8d6251c07eb8486477643c17e70547ab357b33db6c3"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Rule/Forward.c": {
        "c_sha256": "c88303e961be6ec60ef093a42aec682038357eacb6117a748f8fdf9bd7dbebd1",
        "object_sha256": "a86389b85e097fc9d9b69a7877be8ae50e2b498d9e3469764cb87f78a544bb77"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/RuleTerm.c": {
        "c_sha256": "1f4b191c5280448a4a157ca630f55cfa8e8d9a260a04cb4aac452b968b81be8c",
        "object_sha256": "ceb1dd677037c43f20712f7b64203bae60e2ece913c8a0711e168bc225ba337b"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Percent.c": {
        "c_sha256": "3c1de3f96b012d2d93a9fdf0a0635b91e947fb92fbea46bb0dffbd71f6f0b208",
        "object_sha256": "506257c099f60b0d83462aaf4a0e81da07f8926dd16d607ce4f1236a69425216"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/RuleInfo.c": {
        "c_sha256": "38379b9811257d95bf7843cd07df3587604dd0ce5c5cdcf6aa65668853f1d7ca",
        "object_sha256": "7a7566a0bf24a85c459acb0835a1e3d1c8a46715c8bc38d235757e8e9a5e28f5"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Util/UnionFind.c": {
        "c_sha256": "a30f9cbd386feb369d5237ec20b8556ebcb8daa90f23e76d8e3aefb6b7e27b91",
        "object_sha256": "d735a35a2e45d36033983531083eb349a8351899ffa5c8c41b96ab6b65323197"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Util/Basic.c": {
        "c_sha256": "68d795fde315e7fc5fbe7749a2158815454bcbc707eab1def6fdc1cb323023ef",
        "object_sha256": "137c7260b42970ad38b52a7455522b79dcd2ee9e08df281c87bed2aef4d93bd5"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Util/UnorderedArraySet.c": {
        "c_sha256": "7e96537e5e2a5c83838c244873556cbdabf24039899bd65d34450e501c2c842e",
        "object_sha256": "7fdaeae2fefa0d8bccaf20121c0c46861cd174d701fda5b03ecba6bec419fdf1"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/Array/Merge.c": {
        "c_sha256": "cbcdbb7196f84808c4e35779e2b4e9ceba3e9ab8474b7fc694c45b446e0460df",
        "object_sha256": "d8cb80433fba423ac926665ba0f6bef6064d7e10a93414de80c08dfa011e5a0a"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Nanos.c": {
        "c_sha256": "c3230a7a6c7b96350ae5c0414e1e4b212d7fff458bbb5f7e32d1eaab7014324c",
        "object_sha256": "7aadd7bb51fd271ce71a98a48078bb31a65cde7c7733939e2a0be011841821b9"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Index/DiscrTreeConfig.c": {
        "c_sha256": "77cfafe0f391a1196465b308e826cc5b46e4264cb878b5f535ceaa770fcc2bc6",
        "object_sha256": "0583b4f3c7b792d11d562e65df702dff0f5386a6746ebca964c079bf959c45c6"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RulePattern.c": {
        "c_sha256": "d5003e6ba54897b8786d14a3232499f277ca4f7299dfc80bdc5f22f3814d0c9b",
        "object_sha256": "4aac871697f0d2274680fc866e3c328cddbe33dc3e0dfaa3a5a0bec740795994"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tracing.c": {
        "c_sha256": "dac663be6586744b8f041e4b37804274147896557c8da412b0eeac3799a7a57e",
        "object_sha256": "7d325f2d3eaf512ae4a463cff88c4573f5072c417463637a3e6c279d1fef4436"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/Array/Basic.c": {
        "c_sha256": "5e0f4ca87582274f0e66b50f4747f68b2d53216c6132ecf5bd5691c61c887f91",
        "object_sha256": "4800666c5152741bb4f6d41db90772d02daec27c00fb0f258e4bfd9d29a803aa"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/Array/Init/Lemmas.c": {
        "c_sha256": "b5623ff9c4922290ae6e351618f84cf64a728d99e839d9147e913a31ab273864",
        "object_sha256": "7c333fa9bf9c8df458aaa058fa7fa64572a5a4ad78cd2824dbf99b1caef1be51"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RPINF.c": {
        "c_sha256": "6ab6e6f6d33087b5d70439565684e995e10cf2280f6ac76bed58e96aab3da5e1",
        "object_sha256": "6ee1146fd6aa551919a51f5a0a86f20963a0cc7790e00cae6773470f24d3fbc2"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BaseM.c": {
        "c_sha256": "87780fab19c89d65693aa83844767540c4cf00d06be07160928ef267db286346",
        "object_sha256": "aa8ea561d1e4738390b08e4bdacf22ede7c94177a10ce78e92cc72237587c3fc"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RulePattern/Cache.c": {
        "c_sha256": "a507911201a9825c3bc36c53e01d5369dfbb32cad397903c0827533ce6d6d6ac",
        "object_sha256": "0b54fb8f68cfe1b292dd4cd23d218fabdad63113289e8bde3795490175c463e3"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/Substitution.c": {
        "c_sha256": "077d4880c6e3d03fff1d52cfd90a24a3408508956025317635a9802066365df9",
        "object_sha256": "05d94575450458254a37da67cd6c8aa31a7b37f59ab7b8ed900907bbead8b32e"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RPINF/Basic.c": {
        "c_sha256": "89a304005022af10b91cf714c6d41ec5809e040d076f8e42c9816efe5ab99411",
        "object_sha256": "c13441c97f2414df0f886db4524404557c93561822d34f70bb04c37684dff4c3"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/PremiseIndex.c": {
        "c_sha256": "adb37ec81318f99910e2d1e4e1c5508c248bff72ad9f55d3549bee09580bee75",
        "object_sha256": "016b17b1f08f459343460ccb306a16080ba515a41a3b6be0a47b9656d1756e82"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/LevelIndex.c": {
        "c_sha256": "57481ef536daf0980de27c28e985b31a732e5bee2a83ad542085930f9b29584a",
        "object_sha256": "2a405c8c0c58b811259e8fb4cd0345a519c006770b06f90ef08556dd7f38163d"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Stats/Basic.c": {
        "c_sha256": "a9bd984710d284c108ef56181cdac8af98ebce3f9851b3d53489fa6a827aeedc",
        "object_sha256": "2f1408f398c56011df4a7d4e119dbcf83f1f22b348fa8e21143369ce4ea21efc"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/SlotIndex.c": {
        "c_sha256": "d44145f60822805eefd3fd125d097ecdcbc1e127f6f8e8fd47a3edb0f8413643",
        "object_sha256": "fbd135d0ec4901f473348141297b6a6e4049ffbb17aeacc834e1d5e1811145a2"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Rule.c": {
        "c_sha256": "b84497fd6473c4e8387e14a6c3dfac45daf8ba89f4ddc2beb87da91bfdc81eee",
        "object_sha256": "8f9dfa3afd9498594177769c7b3827da770bcad4af8fb9f5c5f098ce8391ee81"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Rule/Basic.c": {
        "c_sha256": "4bb439f8e43334f27f6511e0d0bbb84cbd33f7646c06939357b1c2a37adeaeaa",
        "object_sha256": "c94552fa4d5ed886ee485ee5735704803e1beacf2ba10dd6b900b38afbb4833b"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Descr.c": {
        "c_sha256": "8f629179f670d1c126a59b2f7c06ff4c859861ca103390e93cbb5f8f96a48c0c",
        "object_sha256": "a7d81d4b8584e9f3bdde05083c986b865b8dd87b734c87982a46cefa55a697df"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/Match/Types.c": {
        "c_sha256": "5a1389df29b2584620d27af9430b5dcea54736379b8eb8714b1120a48a62f430",
        "object_sha256": "675467a317ec9de6ac4ec9ca9c89d1a4b9dafb52581acf29eb6abeb26cc6b64d"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Basic.c": {
        "c_sha256": "142cd05d4a3aa62201b70f61a4d151f99acd65d0b25589c5a1e663bce1130e6a",
        "object_sha256": "6fc6e37cb7851c4df4eabd700430d800d19dd11afb176ab7640b7f6d66d8cb3e"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Options/Internal.c": {
        "c_sha256": "5f4ddfaf2b9807ddec506d8ad6abadc88115728759e129f8b4ea0aa9f1322c93",
        "object_sha256": "bfda0381b85f600a7f5dffc32b7bdd6198cd2711db29eb0715d8997bdcb9356d"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Options/Public.c": {
        "c_sha256": "156ac3df48bcdf2dc67b0d28d57ced21312923b2a4006d559d66f3be30b94a9b",
        "object_sha256": "566927f91adb3b67d0c377307ca65e0e8f5714e7d5d3e880f84610575622a6f3"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Check.c": {
        "c_sha256": "d77e3b833a144ed895b75c446d5684992545e146adab367edb01ba84201d77e8",
        "object_sha256": "a069d65c0a7d0c67929dcc1ae079139da6376852e6d798575851d30f5edee369"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Meta/SavedState.c": {
        "c_sha256": "e32348632ad802bece3c3f8ed8df7eadaee22b6f629c885713d3461166d4d13c",
        "object_sha256": "1e1dcf0143ec6f05447f9b831f02310d0bc96a72de2e5e5208d59855e73118a8"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/MonadBacktrack.c": {
        "c_sha256": "4e41eaf305e306c8991c4abb8051914f564a471b6b0e728f6b991bea87c896d8",
        "object_sha256": "a0dfb4c9827d1bd78da223505dc44381a4a1fb4febe5cfa79ab7905b25269cd9"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Meta/Basic.c": {
        "c_sha256": "88d92a7f5805519570070c3a97b8c4215a48c8a662efb9da480a12f1a708f38f",
        "object_sha256": "f371c277ae3835d484d289c1681deaa9adb6bd96a3f5f92c6e65fe347e0496c9"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/Step.c": {
        "c_sha256": "068603fae035a0f70f40e570160490d120421154af0810cf2b57db57a22edc3c",
        "object_sha256": "8847707055848cca462d3fea52a4652329c0fc50fd9c48b83fdba126b162337b"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/PermuteGoals.c": {
        "c_sha256": "fd2a65e5e3cf829474ea780db342db75d02eaaf9ff9b8ccc22f83b7f25e9f48b",
        "object_sha256": "531f44a782b5d22d27a823c08d441ebdf1cb9f72b5327f018993a850f3ee076f"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/Util.c": {
        "c_sha256": "eb29ccc8e6d68669502c1763c01673079dc42508a04becb8ae96564c52c5ae6c",
        "object_sha256": "e2a5a792ce7bd1461fec243f28b0d2f296bfc60b9cee9e8159354e83e2d367e1"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Util/EqualUpToIds.c": {
        "c_sha256": "33d0f66e8c998eeeaf798f97f65f12742f2c78fe40ebeb8ec03a595fa4f6ba99",
        "object_sha256": "44d5a0a28f5b7b0a8e8f55f328720d79581558d5e87162cceeb8ee3ac5584989"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/TacticState.c": {
        "c_sha256": "db853eb6406753d9f994839ef389f85ba03fae28bb2c29f7e1b90e108a511aa5",
        "object_sha256": "dc3a46a42b448adc03ba8ed93330aa24c8c122a08639cd96c4d809f814265dc5"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/GoalWithMVars.c": {
        "c_sha256": "4dec284f416db8d67eae1be0aa1e7282ef1488616bf94246534c79c2f2cb5439",
        "object_sha256": "d46781feda1a99f79d0e3651c6120e7d6d58a365a48549564851f49fca2eda1d"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/Tactic.c": {
        "c_sha256": "5017f3ede16bec44fdef3239c069757a9206c00024722644edba5df9f62698e6",
        "object_sha256": "db29fd0447849fbef3d1f927fa93509329e700c6475ef34e4f504520e7e1b10a"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/CtorNames.c": {
        "c_sha256": "1b6c989a9aa28249658c96ccee21efa831c55d03297637fc2b75fc3b7b1f35f6",
        "object_sha256": "de122b89450326797e04ad8ff0cd1178c655d1826f1a8d1d54a7e4916e8b1def"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/FVarIdSubst.c": {
        "c_sha256": "e16581e84d7a72931623fc27096d7c1859e17521b54a6ee24c7445b3979aabda",
        "object_sha256": "7accb298c6de4a964fa6b9bcef34382ac42cf01479c0fc77e66fe8ba686d6637"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/GoalDiff.c": {
        "c_sha256": "58299e7e01af15d31e28787b2967e906e8f4bc5bb1b39b729a97f4f812dc014a",
        "object_sha256": "06725b198765c314b9c026662d4b3b0f0a86fcc27df5f34f635aa336235b2c70"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Index/Basic.c": {
        "c_sha256": "9aedee16a9618ced61398b34e6ebcbdaab89e1ab098260124c52a6b52ce88312",
        "object_sha256": "adf433c235dfb00585abfc8b69aa65df0855d1cae67fcaba907ad25e44751fae"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Forward.c": {
        "c_sha256": "937811101a692c88b258d6b8d060419463098b0b66713d23bbee3d95b2469507",
        "object_sha256": "e6f0994545512951f75286ec088e40396ed88c8a1aad017b041783d335536e40"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Default.c": {
        "c_sha256": "5ee06f5377d3f040a5fbd777a342eef0d1e43077e5cdcba3aa0cebe907f5ba3a",
        "object_sha256": "c36f78c6f1c994ce51741e8e5a432af9f2e3145b0f69c0a8aaf349f4065313c7"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Apply.c": {
        "c_sha256": "21919a43d9ff682752ae35e9f99582b4e37fda645887cd5a5095d0c2f7a84cc7",
        "object_sha256": "ddbe3bcfe2b4e9afb750f1719ddb2e26cdec595766a9dbeba8d634d78727d782"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Tactic.c": {
        "c_sha256": "ae5553c81a57e8e32bd54ccb9f1e16b056b342953c8eb8d6311310d041e2b215",
        "object_sha256": "d7b4db9e158508e214cdbc0d975bb521bd4d0add6596590fd410f020be347596"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/NormSimp.c": {
        "c_sha256": "5bf1b42a53cdbbe13e98e94613bc8e516d76483e8c950aeb3a124a05955f56c5",
        "object_sha256": "888dd030e301b783fbb689086bb7a2696f081c74f528a0a859b6a6358e16139b"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Constructors.c": {
        "c_sha256": "e14309d5fe121a53fc904c453ecc9d3ce6c8b8509fece8c19971e9baba2c32c1",
        "object_sha256": "82e8c8f25230cfbd9f011b91f9408464833a31080d8401e1cd0d00d3dd355f33"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Builder/Cases.c": {
        "c_sha256": "111aa8f00f2e1668b38a131fe1ef8f0b5807a396568f93c8e800ea51c90e02f6",
        "object_sha256": "eec4c2940e62f09b67ca2b13aefd1c6b52416a96cbea87a8b7629e5a4bd8a5cb"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Cases.c": {
        "c_sha256": "96bf0cfdbd62a715c8b3ec1e3849ec868cebb04fbbf6d87243c40d2c8fefa879",
        "object_sha256": "9d12fb6c866f52c4a1e5c7e2ed4a61adb27e233917cb92fa9abde767633e64c3"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/SpecificTactics.c": {
        "c_sha256": "7887b5328be6f0dc944065f5994e5645e808e212fb2bfbd136fbbc2e078f7dd3",
        "object_sha256": "66a3f52a80f6370cc35f1064964fc52d60f31bef19d2ab3b3f750244ff83b67d"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/ScriptM.c": {
        "c_sha256": "3f528592f445cb7b93c77025e92df1e69e45eddc643067def77a253e81b97de7",
        "object_sha256": "57a13db9da6c5e9e0a6e510831d2527e0d5a75b53c6b4a9043e9e3210f031102"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Util/Tactic/Ext.c": {
        "c_sha256": "7b5fc9f4420c8d08d32e8c0e2edbf9a586dea07f629851653d9ecdf4690a0e1a",
        "object_sha256": "47ae81feb9521e8b1b3ed33f51fbcf809fb1ebf5fd627605533601c84b4bae52"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Util/Tactic.c": {
        "c_sha256": "5fa4dd63b2773fc099aa3bd44e5bf9cc79e300873b73d208e63150cedd48b6a4",
        "object_sha256": "a438a2ae1ebce90ca4b977f2950ce826586262a871aa85fd5ea7133b4adc42a9"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/Extension.c": {
        "c_sha256": "e30bc1990068348f37fef6c937fae7f2e70fdad478374492d17f380b0a6e6ab8",
        "object_sha256": "a8b7fcdcb2092ee016c6ceac0a1bfcf68d3e19bcea6c9727d71947b87e7293cb"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/Extension/Init.c": {
        "c_sha256": "11d9028eb61131f9a41417f424b7a5e715372f65781fc5d580f2282deecac531",
        "object_sha256": "8c2e93fd26b187114a95a006094884718d039f87022a4a4e1b247211699d99ee"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleSet.c": {
        "c_sha256": "850d58b1089ecf33235b18de98b0e29d080b039297895d2a261ffe2a13e8bc0d",
        "object_sha256": "d58dac684184f695db1433ef5d743707d4d8c73c85530d3869102af5e896bd32"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/Data/ForwardRuleMatches.c": {
        "c_sha256": "7498ac50f7957ae95327df9a64162a1c44c7601aef8639f97110cf5d47e95d66",
        "object_sha256": "da37444b23800527e89e8ea06ed8bd16a725d2de1a86db30babe8bd1eccc29b3"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/Match.c": {
        "c_sha256": "f00ec5644369e23c36444888e0427f8437d3c2baf9ed961771c0f69f1b293061",
        "object_sha256": "79cfe695c8df8ff01a37bfbce7c810525d66bb3844d6384bfff3a6ab9cfa2fcf"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Forward/Basic.c": {
        "c_sha256": "5b72a18de2577e4076af4d98d2c4aacd679efb48e98882991f97a453b947b65c",
        "object_sha256": "3c6c8d4f2e7bb266dcde39642f71ea2e13508599365a6fb850c86854ec7a46d8"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Index/Forward.c": {
        "c_sha256": "fe574af9ce353075dfd6f5270ea55fb2478c0bc509ec7605cd34ad5989438cba",
        "object_sha256": "743aec745446df25601756abeaf6b007a1f1d4e1f7694167080b467ca15defcc"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Meta/DiscrTree.c": {
        "c_sha256": "ccb7cff1cf00214a37f6afd20e25b04ce7db292962848cdf37dc858500318212",
        "object_sha256": "89e5f6734ea45cb3ac61a7a2c5c97097bb9b2588205c5321e7dc6e1a499eb3e6"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/PersistentHashMap.c": {
        "c_sha256": "7b5d90de972a299d7398028c3eacc90e501dc33bd7bbe38fe6f6a18793f3a17a",
        "object_sha256": "422f80dcfb378d134e283403cb169e646ded8d397c52d8ffb7aeb7d293cfab7f"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Meta/Expr.c": {
        "c_sha256": "425c9d6c1bada6af92ee14dd99b0dfd268fbac188a6000e8d37824a244cf9963",
        "object_sha256": "12b997ea3213ee1228205edadab01be9aa4357ad5e3604f9953b120a7d4dc0ca"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Index.c": {
        "c_sha256": "9662f23d60b2c27aac545bd4c2330dd82be92c837bc0ec8d1a00d59b5177be5b",
        "object_sha256": "9c9ebcd818717ef9be76de789103b441b6c0d2888e4c129e4de8451e4892e583"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/PersistentHashSet.c": {
        "c_sha256": "ebe41ee7201609683a3b7e5fb40bc76f85a46c8935cc886a4d44be5c4b54b985",
        "object_sha256": "ebb076d964e3d81631af40ba99d4eac93da05108df7b63f0eafc16e4c66913fb"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Meta/InstantiateMVars.c": {
        "c_sha256": "1769c254f3785c6ed942c7c05b18c8d3dc3502b26c4ec1f83b62d791bc1c59f6",
        "object_sha256": "8fa3884803eb4e870fc6486e0081d644f42e03db1273ac826c9898ad7e15bca8"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Index/RulePattern.c": {
        "c_sha256": "324ad5796248beb073c69dc36dedb40b07e72b323ce044a498d1c2ed19b1164b",
        "object_sha256": "a1c2cfa9155400e4e7691eea79bc0502390e96bfc3f5f1ad267dd358741fa5f1"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/Subst.c": {
        "c_sha256": "0b07010bd28fc8f31b092894e302122fefc17ae7265ca1a9830ef001566f8861",
        "object_sha256": "b5295babaf0781af690088699deab7b658ec8059360b1869a13a5b1e8c25eb8d"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/Split.c": {
        "c_sha256": "439b253d919fd823fbf9c7d0b890257fc88be30525d395de3dd76d76394b70a0",
        "object_sha256": "065c93d6cd3f53ab8ba0573356944ef781df72ac267c94b0948800dd01702c5e"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/Rfl.c": {
        "c_sha256": "8a5bc09e34e1bb4f3d0fcb7319c96598109c06107fd1746b4689d93bdfd8bce0",
        "object_sha256": "fb740e455282538e6ec1aea0a4b766c020b01b4d469a50865836d4b201322076"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/Intros.c": {
        "c_sha256": "0c54991168b487dd58308578d7ed352707fb49fea171ef6a4a363718305eb55f",
        "object_sha256": "ff6d2e57c4d2eff01f1696a8a4b61ecba57e714d720338a5680fb099acc109c2"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/Ext.c": {
        "c_sha256": "4fa9cdaee500831c5528aa4b16b3d44021788583c7fc758e97627eb5a29b7199",
        "object_sha256": "86de8e0b2de0579b909fcbe3a41e6bef6be197011e322222fd7a6e5bb2411f64"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/DestructProducts.c": {
        "c_sha256": "f1ec2b8b20db82cc4c1e1a5f16848a4bddf88b56f3d0b879bdcf3a8c7fcec829",
        "object_sha256": "f2a7ce2fefa29166f00613afdd36616ce36155dd70bdb1dbbe3d00d2d74bc261"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/ApplyHyps.c": {
        "c_sha256": "15e6c251886822bf1900529e74cd45c8a901e5b2a00005e75d25df2d1b7fde24",
        "object_sha256": "145f84a9a42638f95d492bc5b7d98976a1683929e363c9aa2907074498623bdd"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/BuiltinRules/Assumption.c": {
        "c_sha256": "f570fb701114c1418bbc936d6286dce765d79f4c4cf63d7e421c722b77f3ef17",
        "object_sha256": "576fb98418c033af339e658cdb25e9241d7feb386ff08e6b51cfaa5b6188d81d"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/Saturate.c": {
        "c_sha256": "6620a7b709035896157b6e13cff3622f9df55d33dd04bbc03f242315d9d562dc",
        "object_sha256": "30a528dc3e1bea8989f7c09bde31b2210efc18ca0a9f36e1774cc0aaf696b08e"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Saturate.c": {
        "c_sha256": "3abf34cf6ca6b22f6521af1af83f2a95f8163a2008f07e31042a58837a8877c7",
        "object_sha256": "103136d0400d1896cd9caa5877a4083e8d6a07fafad39172c06862318ac699dc"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/BinomialHeap/Basic.c": {
        "c_sha256": "d4e3b53ffc99ec9d5f8c920fd6d34b87f2bc91e19d85f33ea90a88705304c2e7",
        "object_sha256": "6707a88049f23b8dc1c6e33c05b7fd57ec6bb10bce448273669f1683e4182fdf"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Control/ForInStep/Basic.c": {
        "c_sha256": "14d139eb65797619b9ed6742631d71901cbabf66689e53595b90e796cdfcf6c9",
        "object_sha256": "a516ed38bf46cd923c7e0b030347bcb4e254a1b868ae023d4ff89a35084ec22a"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/Check.c": {
        "c_sha256": "7bd9458f2c59e86aa2afc444c54b14c0078de0aa57cd2a20e12b4576a3d4a413",
        "object_sha256": "73393af9bf723e3617e5d9401164a11f449b8957e315677f9505572a60d49295"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/UScript.c": {
        "c_sha256": "7ed902031ad12f010a0c1abb989403febf67de187a74419d7ee5c51433bbbd7a",
        "object_sha256": "b161e2c7d0ce65c035bce74901589e2e779c016a13c78534a12b4400754eca7a"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/Expansion/Basic.c": {
        "c_sha256": "a884974d5c604d75885b036f4dccb8d86078b10cb76bf580c77f43f6dcdca3e8",
        "object_sha256": "5d5ce29dbe7c1844bf5dc30a7e8a282acb1f39fcc46eac5f32dbea0ed9de27f1"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac.c": {
        "c_sha256": "2bf3a4fde8e26bbc427d1ace7fab29c1b2db5e4330f340782c45bc9bf4e7baab",
        "object_sha256": "bec0ce7269e51f2b3a1deb72aadeb0730350f909bbb1f2c548b2dec91136905d"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Tactic.c": {
        "c_sha256": "7fef7d3fabf9e59f029869b0472ab0be70f0e3d16f321c90ae6bba196c4a4e52",
        "object_sha256": "83685dfc90841d912553947861f71429c9549f1d7751454cce607f2ee3e9b0a3"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Preprocess.c": {
        "c_sha256": "d19882086131e03347759a4e8cd459c7328c44c8eb44cc086ef7df75358c1718",
        "object_sha256": "a5d532f9888c45b82091678edfa17404f9e6345ffbec443a9e222d0c11702724"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Forward.c": {
        "c_sha256": "8e5aba76ded1e8b007cfa865c8ae67255d73d159dd33b5ad568746777f89cefd",
        "object_sha256": "3b6eb88bb85a635e116a7c65a2d8bc4f43cfb1c0acc6c6c449aa99df7bbcb543"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/RuleTac/Apply.c": {
        "c_sha256": "1b06de36933de3f77b400e3dc53c2d9e8c075d092b508f8dbeec23ae7e754899",
        "object_sha256": "3d14663d2eed8ee41f1d510411e6da565a7f3998cdf967b9a0c2327b2d70b18f"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/State/Initial.c": {
        "c_sha256": "f657ef41bbd2c58f9e55975620cd282ee4ffaf28296485a1913189ecbc5700c8",
        "object_sha256": "e5f1f3032aa455aa0db15db60e1505a8f93a5ce95e589caf71519ea315784e5a"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/State.c": {
        "c_sha256": "acb0fb41b68da339852c7594282c2de54c41b3e7ad827b1cf90133252422a0d3",
        "object_sha256": "f0c734e24d93c246d6caa1cedd37ba63a5b8a2c20fcab09572f2f9d740d734ba"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Forward/State/ApplyGoalDiff.c": {
        "c_sha256": "31dcbc3feb9a04fe7b418df936d6629b5a3662124c01b2586721a528cc7ef387",
        "object_sha256": "f3d7050b068c376fd3da4278fd1710ea176c77cc4c6498698f96a34c34c64513"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/Command.c": {
        "c_sha256": "d3d0b7b6aa8a934043a8b90bf568d58a4032bfc14dbe22c0881d6f7f6072d97a",
        "object_sha256": "0c14edae326286a394814910d8d9eda85b970296cc4910cd69b83cf26dbca771"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Stats/Report.c": {
        "c_sha256": "2391312911300c8c1d1d7ce9ea650d638952d3b58daddd8d1bc825dfdeed3586",
        "object_sha256": "24563db04e17934c57cd96db99bd39e3fa85af09560f2cd508f35d57295ecba2"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Stats/Extension.c": {
        "c_sha256": "7014c85a6bfd1c9a846769e70e7c14f03e28047964a473c6b777a4a2f686612c",
        "object_sha256": "4b35027d66ca052832ee4506a0d3d3ff092570c04188b49d81fef8ef5bb217e5"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/Basic.c": {
        "c_sha256": "36b12dc6a75b701d78faf7305099982c37411ef9019b42efbcc65746529258f3",
        "object_sha256": "183288acaca0bd50c1a19f8b61e1f6710d5babc8ec8d437ea1cdd725a28ac52a"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Main.c": {
        "c_sha256": "eb9ae9176bf134c0680ffbf2959a6c54056517e79d904edc6062645fb1bd1c4f",
        "object_sha256": "ef275fdcb8d80ea6d5e9343d62a0d89c8fa34296823dad87c7fb2d1f89400bc1"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Frontend/Tactic.c": {
        "c_sha256": "22e122a490be1fe28f478fda9e1d5e9892edfbde2f3f1bf68e823d5a4b427bde",
        "object_sha256": "6497522f473a23ce3d9ecd311e3558afa02c94b87c1bb9823de0a29e34b55950"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Options.c": {
        "c_sha256": "f6c8836b6b7a0665faf54bfb67773dff711729b245d898b27e0aee50e5185c43",
        "object_sha256": "c3b4e072af7578112ec24141ad051fb247a12f2ef0b528999ec4c8248c25a76f"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/Main.c": {
        "c_sha256": "7b8f3413a77326399fc85644e73c34d46c19c86f964a7036ebca859108b42fd0",
        "object_sha256": "33369277739a4f9289609d6b4d25e12987755f5528e24cbbfb00954d1a73a864"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree.c": {
        "c_sha256": "55cf587a4b76c901ce59d4d95323946df3d484af15488bfa0b4e9d8c4bcb8c84",
        "object_sha256": "142b29137b88fc56b334135212607dac587c8c935333797e471836c675d559e0"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/UnsafeQueue.c": {
        "c_sha256": "e108c1dfa589e23037e30ab533a285c002b0e2a71362ccbde17e6347a8cf52cc",
        "object_sha256": "c602ef04eda2a3d01bf538e374a8392582cf11787ab6ed74eb0b4a0a3787a82a"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Constants.c": {
        "c_sha256": "9618e5055945046dd46aa452053f509d218254e6dfbfd9c4e61041ce6b3d012d",
        "object_sha256": "b580c431b299d7b0a6b76c84e9339efed980be40920c23bd25a806d7f8aedac3"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/TreeM.c": {
        "c_sha256": "d294a838e38b616ebe0dfbd601ef7e704978dfb04d3bfa861e6d75b1eb2ef7aa",
        "object_sha256": "5e1ca4f6d5d5da799f7559845aaa447c230c6ae46952280e66c7a31ac13292da"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/Data.c": {
        "c_sha256": "4d528ab8a205d47b1319ea1b79ee53f0a16b20be874b99b61dd4e79bfdadbf1a",
        "object_sha256": "337c11aad1b836a261c84b1df9a4aca67f7f73af382e71e7959ddee33605c367"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/Traversal.c": {
        "c_sha256": "7a11dd0cdf9f91d731a5a669654d15522be214b5cc414132142f97b1cc7b4f11",
        "object_sha256": "cc7917540660e088a30f6a3eb6e719e0fac90b86467d109961e51bf8ad4ec72d"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/Tracing.c": {
        "c_sha256": "5cb2839250755e56ad1e3edb613cff83c06106c8d1c2629d86e5b736fb2efbf9",
        "object_sha256": "1d1287dc163c97c6571b7ae38a2c4de59938cbc9ee499a8920c7ec85340032f8"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/RunMetaM.c": {
        "c_sha256": "3a5ac2c5d8ef0ed2f52ea9448fe96a66358b04849c823ca03ffd7f23478b572a",
        "object_sha256": "86a42ba42788b3a716abcd2e3f23969d840da2c3a7fdedf03427337b55848055"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/State.c": {
        "c_sha256": "ae3bb9e78fbe249cf55c7a4b876124be8dbf9fbaedac6a9d7221ffbc9f41ddce",
        "object_sha256": "5b77b2a14f6bb769fb6078ff4e84e7800afd31ed15a64adde55bec82250ca523"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/Free.c": {
        "c_sha256": "94ecac4283155d36074ce0e31411d55be3b677c59cc8b2cc349e14c34cd192af",
        "object_sha256": "6def9fc7bbe7d9c0596e20c84317740ee29b6cdc813e131cf6a05f73bff77ae8"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/ExtractScript.c": {
        "c_sha256": "9df19ede0d1943b0d02f7114ed71740bd37c9b1741647e81d3865ad3cfb6c47f",
        "object_sha256": "a4333d46d54c4f8e67e1d006072c4182e95a7b6f7f041e7c17ea44b41c6a3397"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/ExtractProof.c": {
        "c_sha256": "9ea337b731e61222708912bc2c531fb2ecf5e5403021a3ba8b155028cb50c324",
        "object_sha256": "eb9fcef9073a60aed86486daf7519bc6a537977261106378e0ab6a95cf6f6e35"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/Check.c": {
        "c_sha256": "c1e8113c864670b27e6512c245637812603e7a6eda6cf8a8d45bca7dd825b9fb",
        "object_sha256": "aa6096fbb0088a43344a970adeeb1a44e1e7dd07861df07f94bb17faab2f8a14"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/HashSet.c": {
        "c_sha256": "8b9e209be44af81e119b856d035089f3ddb6a093fd85091d0ee8260c3e3594ac",
        "object_sha256": "763b9d62a6ec549c90c9963dafe50fdc2c766b7e12a00c9abbf286f387131f7a"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Tree/AddRapp.c": {
        "c_sha256": "b61c291a03a3a7f13f4a9d9a84b68b4268d9ead822ba57d98065f12bfaa76700",
        "object_sha256": "5d51fd5d1188a9eebac2d7eba7de873d74588acfb8cebe553c04d53e319017ae"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/Queue.c": {
        "c_sha256": "8fea468d747962b11b5b0bbb9d6fd245b5c4a2d1531fb43ec9344c58829b09c8",
        "object_sha256": "8d91f4c63feba596bc5b471ce577a63ec62f857cced4b1abdcbc16f749a1e9d4"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/Queue/Class.c": {
        "c_sha256": "8c4e1b7699e387a0cc02b149c360a0e1272d5940f89b449c204d915e0cab1afe",
        "object_sha256": "b7ab0e932f0b93697436334ba4c12d4f58862ded3da5dc9b0ea067bdffc46700"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/ExpandSafePrefix.c": {
        "c_sha256": "b5daf93e92440afdc69804b138d1808b8f62513cc1b9c25d699d10ea0129eb62",
        "object_sha256": "f1647c3826ae55ba0988f93b8982d70fbd110263ecc983b08871db15444a7481"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/Expansion.c": {
        "c_sha256": "16fff9da8074d33ed00891157b15d0178f0b1fd5b4cbfae844b564e18351a315",
        "object_sha256": "a78522ea6af04975af6be8779d3bc3f828be32102937af351e72de961dc89485"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/Expansion/Norm.c": {
        "c_sha256": "4bace8371b36a47b078e2cb69a5fa49332632495a068b5ea11244f571a9f6d0b",
        "object_sha256": "6b2c4ac2d3263e5aeb4ba4b14af0a24d87cae83798680e0c8aa092360a9b8063"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/SearchM.c": {
        "c_sha256": "ebb6052c78fd88fb88da3ede8a79dea9a03a04b00daa6862fe1e0ba262aac17c",
        "object_sha256": "ddd94bc6e9fcb253ab66fe60cc67f4d96f1e1edcb15498a49d8931836087f386"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/RuleSelection.c": {
        "c_sha256": "4b48f2dc7fa6616434b3fe808f0f256d64f2b37c83c501a23259f4c902303bb9",
        "object_sha256": "079870a287aaeadc55129559915a6148c570cb6a0d0f8ccf19d4d9e01fb4363d"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Search/Expansion/Simp.c": {
        "c_sha256": "bf972e97a345eebd46a9624a33a819cb1364a10d299ee08d41d510f67fff570e",
        "object_sha256": "f2ddd57c969533f2caa00cffaf03caa74e2686ce7e423426448271dcca164600"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Exception.c": {
        "c_sha256": "f2a029557d9a154a3ad8fb993a2805212a72086c1ec6c455d28893a11ce4c673",
        "object_sha256": "a05da1bd69a0036aa8536157446618861bb9871a6d919222dd80a3004e9af8b0"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/Main.c": {
        "c_sha256": "d6a6bbe6f2f8a3e40e9bcc65d93dc2f243dc432093aa240a2d748405f0f8b46c",
        "object_sha256": "694f5f4212d0d1e8e2848883b78602331a56418551a7187d55e3d61efa4b46e7"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/OptimizeSyntax.c": {
        "c_sha256": "5d06d20bd7d7773f05e4ba1cd225bc7120aee84549595a3a46a4ab2e5ab147e9",
        "object_sha256": "a7aa9236f15dc6f64af2e51aaba129b2e9ceabfefff930dd5968ec4dd2ec8aa5"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/StructureStatic.c": {
        "c_sha256": "0d8311017fb28cf2bb61bcd738e8f77795b677351e7c3f643ee15eb6f7fbc1c5",
        "object_sha256": "890224421b995145ad152cbb1344e6b2daf69614d6d5869d97464b3290950ce1"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/UScriptToSScript.c": {
        "c_sha256": "39fbc8d4b9fe2c0d815a7ba6fd894d40d7520af0a2faa865d8b08c54f21dda00",
        "object_sha256": "79bec0cd2fdad8dfcae7faf81ba61801aff04257b593918a614542f85a6ba4b9"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/SScript.c": {
        "c_sha256": "39e91631be31d2b74bdf4982e849da2bde2e04081d65d206d64f8d1bc57832ab",
        "object_sha256": "7bc56dd39816d784ba22a8467b167ce96aed81c12e46078091cdfb76eaba3fe1"
      },
      "proof/.lake/packages/aesop/.lake/build/ir/Aesop/Script/StructureDynamic.c": {
        "c_sha256": "040184f65b3482334a81b1459ebbf54113b552939eccb613efb28f16f7338a82",
        "object_sha256": "c80ecffa60afa6d89de5fe68cc0d9a4a12ad4c8cb1cc91acd26aa58cdf6471d3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Basic.c": {
        "c_sha256": "beb00eccaba144e3168e6e5634c2478e2756c87e9d29dbdeab8d25f38dc86869",
        "object_sha256": "39754c74c47ee2d328eb2ef5e2031a64c776f8af852d11241153f880a66992d2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/GCongr/CoreAttrs.c": {
        "c_sha256": "0182c0ba3fdb0871927b75b6e76236cf3d3015425ae07e166a52481841ff95fa",
        "object_sha256": "c279866ff3007a50c7301bb361606ed741636093b73f54e64d720da689f06e82"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/GCongr/Core.c": {
        "c_sha256": "39edb89deafbcf78ac7a4ca842b6a4cd6c6d66f24408a6491fae732c6dfe22fb",
        "object_sha256": "8cc201e03ee8d4bd4c248e99be3877bff9df5710b773998323a93d208ad8d0b6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/GCongr/ForwardAttr.c": {
        "c_sha256": "444aff59114dd5698d2e8e37c08f2cacfd6b6f398bcae26533df0b952a72da34",
        "object_sha256": "99268460e3055684e47f6af6a0a7dba215baae688a92c4c75b11a1de8d84ec0d"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Exact.c": {
        "c_sha256": "9f5592d1c7e854b76fc8542342cbc47a78b61d19559095cd4ebd51ce821a437d",
        "object_sha256": "8021a690293841798c71fffc191b181676c909d6a50fd4554bdbaa45740d38cc"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Except.c": {
        "c_sha256": "4aec22e94a95685fdc2138d1134700f939b8e811d8735bfed2b11494bac4f40e",
        "object_sha256": "9903f0b219714b36b474f350e2f905749a94d1be858a0a1f0cefa33a5e4f8727"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Init.c": {
        "c_sha256": "89c96c3bb6e758253f8c122293446354563e4b3f6be21cce9ff9cccecc6e59c4",
        "object_sha256": "c92fbc9e6ba5c07de938e485195872cc966ddf3a34f6619173d1615c11cdfe57"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Defs.c": {
        "c_sha256": "5555d93738d014513bfb184f13b3830c47b139e2427541e5ed06f083e0caf4a9",
        "object_sha256": "9322ecf4fbe8dae1a8967d179bfefa74ef915856a0f22b26e91a098dd06a67bf"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/List/Lemmas.c": {
        "c_sha256": "c0715468b57ee13d31f4ab83c383492f6c1dee54169c1562e9554720402c8480",
        "object_sha256": "657b5ba9be51ee913f7d52d11c11e8bc3c913e57a96fb9b946a46e3a47397e22"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Control/ForInStep/Lemmas.c": {
        "c_sha256": "761d9128215d757b76b0d57204da3fe276e2eec201563865c1e5c3518bea9df4",
        "object_sha256": "20f08cca7289c2668642b3bf2260d062164b27c88f539f2567aa27ee192cb205"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/CompileInductive.c": {
        "c_sha256": "89a848a54890b3d9220030c7d684b8cdaf1ffab7a835facd50615dd6ace35271",
        "object_sha256": "0b7ab16222d821344fdd17da08a0695d9c31f77f80d687402771bdcdfd5fbe29"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/SProd.c": {
        "c_sha256": "ba3b938a0eccc482f203298e0611be02375e819d6c6bc1f1287dacac71ecbd8c",
        "object_sha256": "872c6ad34ceca428aa46bd4505c93a05367e081c21ba666130a570582bbdaca3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/FBinop.c": {
        "c_sha256": "4e40b9cc59ea5fb6a4ea77c24166173d76462d90b14c4686851bb25bb126b861",
        "object_sha256": "b716f2afe79a2079f6e167c1e87889973e603e1107629b9c23729b54d4f81744"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/Functor.c": {
        "c_sha256": "b81e5b2668d36fe7707b299e9e748c877b6d7c6ad51e2b9a507b6f8f1c131b6b",
        "object_sha256": "975a3866a90cb950e0610cd652b05c270c9d3f4d57b7f66dd1b986bab48d27f6"
      },
      "proof/.lake/build/ir/Proof/CodeAutomaton.c": {
        "c_sha256": "cfea8c738ae46dccd861ffeaf67d67994e733c1ccf74ce6af65c1de617d48048",
        "object_sha256": "2d896a48660b3a21b58db5623bea21175d650fd0a0a1104b79ea508261d72843"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith.c": {
        "c_sha256": "40de74d394f89922dc5f56947abb7f3fdb9c0e3289926c17f68904c1f50efdfa",
        "object_sha256": "6859164ada34ca5ecd27f0b24fde7efb1578ca6854ec48f6c006887c3d8f4c77"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum.c": {
        "c_sha256": "f358f3aa800527af01d0fc54949d97446fdef1b0836da574716e0fe6e54a24ec",
        "object_sha256": "5ea48ac683da97c18c5b7f9ecc47288b70c198e161e4930b46b4e5ddfce480bb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Rat/Cast/Order.c": {
        "c_sha256": "627e307cea978189b3c37a5cc267b3259aab19c0c4495c663cd4abaa89416711",
        "object_sha256": "3e31fa8c90e3c2b862772d152ca63c6702857a4dae7104bd57664984de40611d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Positivity/Core.c": {
        "c_sha256": "e024df2b998276ff352698fdccf7517645d601671ea5d9346206ac53fd12f65a",
        "object_sha256": "93ec1d08553392d982eb15dad5a0ad61fd72649656e2606b29c51210590fd27b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Cast/Basic.c": {
        "c_sha256": "82739476c1e5f060e883c6ca2e6b69f195c545331686ffb991d51a9cddf10d8a",
        "object_sha256": "663a659f17d30f4477e5bb1f2c43a7576ecdaa11c1bb1d7c6376910ab972cd89"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Nat.c": {
        "c_sha256": "78d50a45a828150f1169630d2fdbfff15bd17341a6ddf3538e284c1878426a9c",
        "object_sha256": "d065ef87139860c43045aab780fd32ec716e3eb8b0fd6f855d2ec0c6035e7710"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Defs.c": {
        "c_sha256": "f5cdc985120e28068b9e45cf2f95cbb8b4a54dff14637a051978b46530f3a1dc",
        "object_sha256": "d61fd37272a1c0e85a88f3121eeaab1bb55fa635a7c700791b7e1d68faaaa1e0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/StacksAttribute.c": {
        "c_sha256": "0f3b9ab6975381a23074497ed83583cc2a61519bd95ffe6a816a8e058fdfb0a8",
        "object_sha256": "431c2cc45f2785e43f1d30350486db1a678a82e26d1b8ea398610af5300401f1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Cast/Defs.c": {
        "c_sha256": "daa2b0ac4b546793886e46886c4f34a95c71162050a011b3bd03e5bb48318cce",
        "object_sha256": "4b225fd366f1c018b16d2416ce85e2da5a3efe82c048b10c32b15ec89be810b9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Cast/Defs.c": {
        "c_sha256": "e064287b886fade00ded94adc56d52142188067d7c7ef02dd51de518fe9ce5a9",
        "object_sha256": "916d1666ccbec8a9fb817918658314ee365c1a5d8f4c102be55e673be3ccf54c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Defs.c": {
        "c_sha256": "f77bda70873db339788b82d6eada82afb4111d326901809a2797d43d0ceec615",
        "object_sha256": "bf03cbc17bdcbbb14fedbd781dcdb166ceaa1c28fd5710b0a89940f56f342417"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/BinaryRec.c": {
        "c_sha256": "f691e68d7042ec909cdc22c161ea0c4d228cf5a1f68fbb97a4013b716d5ec7fc",
        "object_sha256": "ec6a5f3d67bd1556264317efcde00af2e297968b07311836e4a019ec6cd3cea6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Notation/Defs.c": {
        "c_sha256": "e5735af56fb305948c5476e69308ee7c88440da4287bbd9bbe8ed0413df74cf6",
        "object_sha256": "ccb53f1b8d67289e18dd8db54b67d08fc16d20ccfc26f8adc42a9ced49cd9603"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ToAdditive.c": {
        "c_sha256": "27e702a0a5fdd23096507aed18400a0199989aa14a9c1c71aa1e553192c304a6",
        "object_sha256": "6aed18cbb27c6a9ec15d7d506bc3c02650d9ad3f30c0f42954f054dad4456260"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ToAdditive/Frontend.c": {
        "c_sha256": "56d887b73de28f6cd53720dbc34280e6624c44b8ead5498db1987f6eda7c6543",
        "object_sha256": "4b065d86bb68176adc3d68bb59736c87b92c16299d5994abb9d7807201c17058"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Meta/Simp.c": {
        "c_sha256": "4889302c9a6c737611de065e55d6bffec5a43fec10870f06c5b88b64e5bd39e6",
        "object_sha256": "02d9595f655eb480237270813c99c00ecaf46f7098636a4c3b72f0df08dd65ae"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/EnvExtension.c": {
        "c_sha256": "c41e10b883a37d5109a65d4a020486ef9a9f76c2203ff388e7da17a102ec81ec",
        "object_sha256": "ed3f6732f3ece9e32691881ed95e195040626f78d7d75ab8b42c98708474911d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Expr/ReplaceRec.c": {
        "c_sha256": "1089e0a9dbb0322e2d2159a28bbd0f3bce9c447c0c3bfa85d9647da0a0e71504",
        "object_sha256": "0994311472bee7e331a130a5d8557031efb91ec16fa57aa047295620701a4c82"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/MemoFix.c": {
        "c_sha256": "f602c08d081e5bf527ee63e7dd8b5763664911c23c2e843e244dd3793024a60f",
        "object_sha256": "e2225742403cb1a3753bd77ecde6fc6f9c022fb838d8a36b6cd3eca51418fce9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Array/Defs.c": {
        "c_sha256": "ea26f71a267a2514a4161089c049d32a9ec1a687cac2284385edeb602fb92412",
        "object_sha256": "5ff14692f8b9f90891e173aa9b0fddafef5a08b5f46228a2a45d420a07dde667"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Defs.c": {
        "c_sha256": "061771f6f2d55f02822135d5aa7609b5b298ba96e094798c8d5f38bb8b7b505c",
        "object_sha256": "9323596c93b329c6f71b3ae67518637dcc08ba8d6c403e98510ca2af8c37ef58"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Nat.c": {
        "c_sha256": "9e4f4ab1c4f7123194f0ec34fab9ccb411795e0991337af0cbe22a494afee888",
        "object_sha256": "25e6e1a49b49c5dc4ddecc0e8ab9e3c8c9bac10201f17c2dd99ede3dd0d55f37"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Nat/Defs.c": {
        "c_sha256": "964f8171160548cab1d9047ed7fa0161116f07d2400081a7484080d993836961",
        "object_sha256": "472ee09ef0d1953d5059d0295602ca03afb7e0d7e15740f1a23292feabb423b3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/CharZero/Defs.c": {
        "c_sha256": "d1543c288aecf3d3efb60f62b7af930dd4dff1d55c0fab75a16001b88272e0ad",
        "object_sha256": "a6fbfa8af5d6b802e8d5467381e8f2665cd004049e87aa7ecf1d66965196a10a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Hom/Defs.c": {
        "c_sha256": "2c9bcac82f4754b6273821566fb5afcf63a5cbac02bcef792fe6a06f33c4946d",
        "object_sha256": "2559b770a6c48b3c3d7a4a90806b225d90b8694eca2de0a96b07e7defa5027aa"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Basic.c": {
        "c_sha256": "46bab88bf7c592a4e6d3c4051b80f4c3223e825fd79c6944cbaf695f94a3ce93",
        "object_sha256": "b78e435577144026a1afd2a4a44ff1a3a0ad8c0bfb7b7cb2d11dd153994380e3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Opposites.c": {
        "c_sha256": "2d74fd8bce4a3d9be2f924a957123ccbe7b0c8d29c490d0a1edf29c05d210298",
        "object_sha256": "212b57e4adc474df30b0fc5563352b604384111ffaaf917b1f1c13976a497915"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Nontrivial/Basic.c": {
        "c_sha256": "050169ceadee5d5bfac5cba652d2e001534bbea2518dcfbf866cca85c5cecca4",
        "object_sha256": "46681a41e5575e5b2acccaf7c4f2d427a862b7c32c9e9e9ecafff6424d4506c1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Unique.c": {
        "c_sha256": "7eaf2ad04b4d354704b81fee7a52a0be50c6338a5754235954279d6705dc8caf",
        "object_sha256": "d267682d224b518e7da71fd7bc17412b13cffe9d0798c7070deaa9d30d9eecf9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Prod/Basic.c": {
        "c_sha256": "b56acd3db77a4f675b4ee8cdc89f618624872f66faec95352548c713c4da4761",
        "object_sha256": "1ef19056880fec28de9de4e3aee7ac0d53c4e277bb9aa5ffa4d801ae432dda41"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Function/Iterate.c": {
        "c_sha256": "2d8b3a1110fd92747a9af78a46a18b2dcdf96d66f055a15def2f173fb4b0b86e",
        "object_sha256": "e930ab4c5d8704f735cf2cd7a11b15be5b0d2c45114ac0c90146792d22ff1d5b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Function/Conjugate.c": {
        "c_sha256": "57a4abdeb48e9db2cd2f9c06028df725392094bbd6e102db501d84ca6b940dcf",
        "object_sha256": "480a19923aeb0b9a19942bbe9e48b64a71d13834e80ecf51c127a6a42cacddae"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Defs.c": {
        "c_sha256": "f3b5db9039705b9ca1921dde56221360b8bba0bd9d9cfd2988a169d8d8c21045",
        "object_sha256": "fa587d36cce16f811f3e49ae4053c1cf16a9fde67c0aef0b2b9f0639a85bb266"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Quot.c": {
        "c_sha256": "9c1b276145ad353c1a9459ea8728b00d6e82fa57ce7821973a8460856071a2a5",
        "object_sha256": "53b551cb4d38cb378bb1869b996f64ad6c6489038056888515d372c9aa9f158d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/Notation3.c": {
        "c_sha256": "0bf0e2c29bca77ca321d0373aa90e1abeb092191e5704bed039e08c27b11c402",
        "object_sha256": "9c95c6b56af6114a3f974765073669a34001ca4c5f790c20218a2e4f32acdf02"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Lean/Syntax.c": {
        "c_sha256": "8fdb30ce0cc7d5867dd8780598a054ad5232849081eef8b3e0a8719d7656a5e1",
        "object_sha256": "f0fa3613ee66efadcdd29be454a1eabdcaf0d1d1a5e9679b20143d73233fed19"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/PrettyPrinter/Delaborator.c": {
        "c_sha256": "dc96d5ff5bad32f479fc74e0008a4ef15e79e17191af7648810dae380d83197a",
        "object_sha256": "e84ea1429b414a711f323a0c9ecdebee9da69717691e46bbaafa431078e0e540"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Elab/Term.c": {
        "c_sha256": "9fd6aa5a24834da6e22ec89f4544c5134ef513b1eeb2e66a00cdecfa1138601c",
        "object_sha256": "a83e6a9216210135b8f64d69dd9e3b84c26a2c88b5df7330adde9951c063260b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Relation.c": {
        "c_sha256": "d6f478569a5b2dc0c09f280f1b6ac025661057b09afda67cd2b586d77fd6396f",
        "object_sha256": "5d42c28807641441cd3bb875eb5157b13ec2ffa46f681b6eb1fd4450b773c634"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/FunLike/Equiv.c": {
        "c_sha256": "b9bde2b441d1468547a841481e8f242b836e3d7fa5c92dd377602d73bbbf8c58",
        "object_sha256": "f3d7530a62173af52c6da4cc91d6d69110054647e2e2a348b72e6ee1a7e1e1d7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/FunLike/Embedding.c": {
        "c_sha256": "3265f63dfaf07d645e516d8a593158dca8c9b42eabfe93b6d704169a9ed9c123",
        "object_sha256": "b9e3ab3785da8a7b23ea565a1152ccd93e8279ba21c61666b5b58f4e190413fa"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/FunLike/Basic.c": {
        "c_sha256": "221eee079f766f0db7668b9e13b72539a31fe2f7ad52a73f7246059e81b8eaa3",
        "object_sha256": "48e7b46e8e6e2087f9cf204c567dbb52fae0c75949567446cff719a2b0b5b6b0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Bool/Basic.c": {
        "c_sha256": "cedd40791e0a3e9c1e44bcb4e11244e21e95ca5dca859923d992c409261e3136",
        "object_sha256": "a9eee5a6944662a7f39e8e6b1247690dd456c1f9d343ae78120e7d8334dccf4c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/NeZero.c": {
        "c_sha256": "4dff2821a1cb7610a213158008e7e9a89097292b93d1cc5344d7131fedf9e6f2",
        "object_sha256": "b63b154ec0f15fe06743aa153a1808a453c15b0c5a7ae86b0f78cd4666f0fb46"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/NeZero.c": {
        "c_sha256": "417607233d1da4b4556677e803049755feeeece9a3372a886660367ea9bf13f8",
        "object_sha256": "aa6eac3ee0a8820bffb0eff75e98b5714c583a819b7e704bde9eb1579db6bab8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Hom/Defs.c": {
        "c_sha256": "426745775adfb64189bb03813051144f21e0e1be894ec4553fa0c53f2bfb4d61",
        "object_sha256": "307ac6e2002685670f0155a51c41501fbf85c8002dcb1e539a266a6c188bbafb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Notation/Pi.c": {
        "c_sha256": "218e3f5d752f29ff5184a20c9caf8cdd36b432cf9c5b3d4afcb75c0b56ef54c1",
        "object_sha256": "53a9ab8321b36f482788a05e53257527063004637d12466e8d8677052cb821cd"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Basic.c": {
        "c_sha256": "651eddb1d9f98f406db4f47f52159508bd20187fa0ad18ba957807a44d20d143",
        "object_sha256": "d0a89f04d11fd988b0f4bcdbbe6bea070fe7a68228cff95e65cee7130090755d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Init.c": {
        "c_sha256": "782c56a80edc9f73cb1dcb620a9f8ee3d94873e24643fc057466eaa67cecc331",
        "object_sha256": "d35a0e74a2e0e529d91cbc8ce34d9aa88c0f59c4594b2adf6c956eba58d00d90"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Hom.c": {
        "c_sha256": "1138a5afdd8a6618e4cb9c806024fa9523bef00aae972456943577e8a0b7eeaa",
        "object_sha256": "b5bd96ce6a3617bb600a71822acb2cf99383e0902cd9ef5c9f926365f213d130"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Basic.c": {
        "c_sha256": "74e9b1f29415de463980134108d39e73d52796c3aa5ed51b8464d1101ac0e94e",
        "object_sha256": "7f915ccc9f96b5dabc0dc3ba81de8c6a36f8b142a680d52cb67b2c1fdfd17d15"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Hom/Basic.c": {
        "c_sha256": "aeacc28d184b6a79459411d615cb1fa5f043dbcce042a2f22482624be1de1794",
        "object_sha256": "ae16d8960b475275b4eb0c5d1f567046d1a79b87c76562372cb1530fb50a380f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Nat/Hom.c": {
        "c_sha256": "e6e3498ae95ed38322d7a3bfbebf320745b7d74b6e355f558cf53d9efb4146a3",
        "object_sha256": "d0ac15122b466cd7abf0557d4f95969024ef0485b5aac1edc23b49308fadc760"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/TypeTags/Hom.c": {
        "c_sha256": "2203d49c14dbabb4fc2f8259ace8efa77fe2c33182583557ee639d7457a7e913",
        "object_sha256": "36e5474e84cb1ed85a2a830a2953faa183f89c57d4d2af432aa041e9bc050f4a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/TypeTags/Basic.c": {
        "c_sha256": "0b21164e12252fa76cc0a7aa5553214143192fa84ae288c550d8852a8687608a",
        "object_sha256": "f735f49db5d952f489e7fe23fce6bb0b0d64c3fafa9694a4d0845af69d7056dd"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Pi/Basic.c": {
        "c_sha256": "d451cbff73da79fd9fb1430b8e7671ab0c453cefc371f0b4e1642356e9c5bf20",
        "object_sha256": "cdc0104b24e89c0e07f9bee48743ebb7d9a3130ad32a16b66986b0c76b865f57"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Sum/Basic.c": {
        "c_sha256": "03bf2610d7d0f69d8f84a2df1c6a8896000e52d1d2c81f23c098c756f1f8e79e",
        "object_sha256": "fb2d111eb6b2ac9b41b66911a0071462dc5f94008bdafb29f2b1fff5c7d179dd"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Equiv/Defs.c": {
        "c_sha256": "526af76f94c85ca64a0d5269ee810b158d118de6d2228c6f8592a1fb1f34764c",
        "object_sha256": "c7e9e35b129f94cd397ca77ec5736ee1f912b5db273989b4269cd39696f65550"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Even.c": {
        "c_sha256": "124e23eb75b347c607db45d76d034adcb29ebf0fceb1b1670251f61ee0f7b553",
        "object_sha256": "b1af7747be7741d581558f88962deb51042d9e153b8cc67a6540aac1a8b3efe3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Equiv/Opposite.c": {
        "c_sha256": "1d1b32b920f6da13945f389ad18b69f0dd0be20fa61bb0c652786f4be92ead8d",
        "object_sha256": "07c9dd62a58271912fc0346f7b7854e32dbb7c72afa6033cf54b8aa1c88ec571"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Opposite.c": {
        "c_sha256": "c45e5d4dad55317f923a0a0bb80bcb2e75687679d1e3d655bda700e9856d9677",
        "object_sha256": "c86b9bcc8cb0102a8817782a58335ca987f72752864938eb8dac13928363f071"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/InjSurj.c": {
        "c_sha256": "5f9512d6ccaae27abb29407133c955ec3013980d6f890406e8c198125133592e",
        "object_sha256": "01bd85b28a19f850323588677dc38516d636279f15a937cabdb2248bf3803c5a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Cast/Basic.c": {
        "c_sha256": "5f95e298065899ee7401c5debe324eaa340ae3b2d296e8ba81d4cf1f8a3f7852",
        "object_sha256": "d369668ee556779f4c380f07a17811efdedab0b8de8e374e1fc4be8f4d5569ab"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Commute/Defs.c": {
        "c_sha256": "f97978424669e0dea495bf7e9d52bc29a19f3012395340bcfe59b6d5ff17bc0e",
        "object_sha256": "38fe57d1cd81478c6ec883b7c02f023913f9af7c6c292cb7638f58810df73aba"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Semiconj/Defs.c": {
        "c_sha256": "df86655a81396bd8e1206049bcd8275b53cae5b53c88604c5fa810b6ed6b5693",
        "object_sha256": "10264ed1b9308c609ded6ce3f1eca8fa7386c0e6ef4ac617f3e003eabd1bd528"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Equiv/Basic.c": {
        "c_sha256": "6725c4ede7a10e24f78adb2b449d1d2dedb707078fdf3a4ddc9a8d01f582db4b",
        "object_sha256": "c658ec0c2022dc5e869e86935a35abcd7b97abc2921002b826dde54a1cf76e27"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Basic.c": {
        "c_sha256": "a49fd22761c08e7669fe930944edb450ea0af8415df0bdcafdc362c5835967a2",
        "object_sha256": "705d14e9e185cd22fb4723af37dbcf9f23d63b37d53406db0855fbde1cf11221"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CC.c": {
        "c_sha256": "d87e4c13e51086eecf8042f8b9aefe5ad87fc8ac8121aa0a560d25e57d6d9644",
        "object_sha256": "9a7421750454f20722496950c99216f38920934aa1a7e5f0e27f3fd949ebb350"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CC/Addition.c": {
        "c_sha256": "052153a01c063b81798aea0ac5d66ccfa465334e40e684a8f5c8df04ca1b74a6",
        "object_sha256": "7704f59ac74088076666938ce7243dfd22a093c6a7a08936511f40e5b56a4f2d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CC/MkProof.c": {
        "c_sha256": "c9e4ff828316332b04613f8d599e16f23b4641e567031020989d9c921a07acfb",
        "object_sha256": "370c32a64c0cac7dcb2076f573597c114602e7ddeb64af4f0a98da54fefe8bd2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Relation/Symm.c": {
        "c_sha256": "d8509ed987224171b95065ec7d124c60d0cc24cae22367ed97f1dbd7fa57acda",
        "object_sha256": "2c8fb4217f2c4910df7152952ed071e963a965ddd3b89d40c36d01fb78470cb2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CC/Lemmas.c": {
        "c_sha256": "bcef8e72d9dea5a3ce15f60f5c3de34bb87eded3e6cfcca0c1c15df694790fb5",
        "object_sha256": "2e0a3938fc6e1ee67c8416367511c24b0f689d3b9ed8767fc23324afa4da8d9e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CC/Datatypes.c": {
        "c_sha256": "fe902af1c7ac4e809d15eecfe5202b8bcfa162d6d2c3d7a5eb011350e68bde5c",
        "object_sha256": "8e320160d072e85a4146d8b4cd005909c49ed6cd9a91bdebae387a979a286553"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Option/Defs.c": {
        "c_sha256": "f285d8c9f3c6620babad79ca21779af16591f6f6c6f0717d06822278c7c036a4",
        "object_sha256": "7cedc87ec71cf9204faeceb751b2787c5137571ac29ddd1a9595e4f30284e957"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Sum.c": {
        "c_sha256": "f27bed0b22b4b611d39c6792d34856c3a4141bc2072e534322235854b79b37a7",
        "object_sha256": "56cb4678e224e54230ca3e8de24d8e1b0f1b9d2dd438128e51802e653e1a8473"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Prod.c": {
        "c_sha256": "ff5718e20fd4dde6db08e3ecb71ec6e2adc06bfcfff64363a49915d9c41d598d",
        "object_sha256": "7d6356372e17936c5a14c7f777d386f4d0117e369a3404308c3bcf877a90329b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Sigma/Basic.c": {
        "c_sha256": "b3cfff64edd6e7f697a405b2b343b2e0c2bca374f0c6304404be18c5f4740f86",
        "object_sha256": "a247d0d2c66fb5d501f8584920fc58f7d6a4e87703f9219320b0b1380a7f5a43"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Option.c": {
        "c_sha256": "c466371556e14ac75d6435ba4368f8daf4c67addc9abd38b580d98aa65f011ec",
        "object_sha256": "6208216f9bb424c74e1cbd9194fe5800a31d145c9fe9641adaf4be138a1c3557"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Option/Basic.c": {
        "c_sha256": "73f4ac09dfd5cca143580f956905bce1dca5b210db12c89e82a8eb002205da66",
        "object_sha256": "e175d9bad7ca7afd5bfef77fd0579e63f503eb3125a21f54032db479a063a95f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/Combinators.c": {
        "c_sha256": "f19db5a304f81d850525d28a86bccdab07ba5a9ef94c6d5cb8d41b6ff4a805a7",
        "object_sha256": "ded4ed49350b1b0af669d5a780b4755185ad32e659e8e77fa33288c5afadf8a3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/EquivFunctor.c": {
        "c_sha256": "6d7b62636dd52a3622bf0e4bb735a8672480cb66e6d9ed96a0cf801f7b92c189",
        "object_sha256": "3333261ff2d7716f37b208f89f85d358f05162b707e5bd243300bd7948b2f827"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Divisibility/Hom.c": {
        "c_sha256": "56dcf519a5cc9abcdb3a21f36b5f34462376e23f20da56499b577b2467321727",
        "object_sha256": "cb5f7beb526b8a1902b6ab1c785f9401835486f6cb0e48aa9dadbf3cc33da2ed"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Divisibility/Basic.c": {
        "c_sha256": "994b4bf323095fce4a02ce9e6a6fded999e119719c70303ae7664f14da45b95e",
        "object_sha256": "6dcf3cea8a87af1e2f8b6d073d03bebf90059be21d257caf543aa74072c6f62f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/Basic.c": {
        "c_sha256": "8d31fb2314bea7abf23cc0988609ebedb45ba72466e168ad2a4618ccdd9c5075",
        "object_sha256": "f7b2e2713bde5d154e04dacbdfa506a1645e90553de823265463452ea8b3dd60"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Attr/Core.c": {
        "c_sha256": "f2b10f023441c0e6ec5567afaf657255d1abcb0dcc0ac2f9f095b5b578234c6e",
        "object_sha256": "23aa57c2388dceaa804e16007bbdf59ada84bcf324d9f641913593dea00408ec"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Cast.c": {
        "c_sha256": "e93e6065eb81a5a8e50fb6352a5ae062faf09809655381d906b4fc2a476fa7c8",
        "object_sha256": "3096961dfe34066431e97bbc1f088becf0e1ced938cb687b31ba33b5924b82dd"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Cast/Order/Ring.c": {
        "c_sha256": "16de4a84aaeabee94eada15f345a8a167d1b4dea1f5187543ab2f35cbe99b078",
        "object_sha256": "c06327dc38055a7289e38370124a573bd943a595edc87b76ad3ce861f8445ce7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Cast/Order/Basic.c": {
        "c_sha256": "1cfe2194183866980f1d6e58a0d65da39b17e9f17669ff70478a484201b1be57",
        "object_sha256": "7429611a4fa7fa2a41a772377ea835e221994d1f41754173d60337748585f3f0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Hom/Basic.c": {
        "c_sha256": "b24112264efcb585e7cdfdc1eac7efbf0b5d92546c10156c060b6316061bb091",
        "object_sha256": "f5992b3332e92fbbceda00a6d944df7207f63bce0e19ad7673a78f6dbcb01e7d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Monotonicity/Attr.c": {
        "c_sha256": "2a17e6c41d55aee73483e46852da1f441316ed44a5e5f784c969ec4868b2fff6",
        "object_sha256": "245b01fb148c973a5759489eab2f8063888fa050b924d4389734e1b8d6825176"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/RelIso/Basic.c": {
        "c_sha256": "563624a1378c234ba861f323015408658a03300f40ed2ca7c976e262dede50f4",
        "object_sha256": "c2a7bed1191d6be1ab936e07b535ff2c8795c0e7c2169ec7036ebf3e7255a55c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/RelClasses.c": {
        "c_sha256": "d46d9e2ce849379f28dd996374ac5c7190fed0bda1fb9f04803e57b33009e961",
        "object_sha256": "7405b68109c1a79c14978274989b131794f215355c9d8a567f542f1f46199218"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/WF.c": {
        "c_sha256": "3c83a94a5d5b00c6750660e4abba33cc789775bd84390104639890028c25b190",
        "object_sha256": "f31a3a48ef11d0cf5e235a1fea5111eca82c5257d710ed513db7ca94c8014f12"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Basic.c": {
        "c_sha256": "a4dd53f35fccb5580bb5c55d33c347879fb60ecec5c6217f9d496ad1fe89a8b9",
        "object_sha256": "dd796aba35091a04710a21ce811a535adda647ca6fe0290ceb2264f07614a7bf"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Notation.c": {
        "c_sha256": "1fd79ec82ed17e2049e33ad1aec4c95dd2271ab8d59853351ba57b29880cd96a",
        "object_sha256": "e0d6671e248b4f09c05c4b78a875bb39ff77bec821b8ea44f050ef29d03d16bb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Embedding/Basic.c": {
        "c_sha256": "c02279a6882bd5221edaf6d6ed81eb2330f58dd002c14bfa4ba35ad080ed6e1d",
        "object_sha256": "ce6bfa5696c65d0748e9122eeb752ccad54e1ea66a94228da84fe45ad1c02c62"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Prod/PProd.c": {
        "c_sha256": "4b233dc54cc48bd732881969e135065928e5d2ccf3dc794bc78c2441a2575362",
        "object_sha256": "fd03ce89ca745b2ed2db3f8adc34c420f6d23de66a1b854d42b4bf727200a2a2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Disjoint.c": {
        "c_sha256": "f6fe21bd1712d000537231a2def0ccd31bbce9af2fa3d245971d5f59cb7d1e48",
        "object_sha256": "f205ad41ac25f64950025ac235ba3a13c6daf0299240b59870eb19dad9b7efd0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/BoundedOrder/Lattice.c": {
        "c_sha256": "1f353721ee236b5d171cb4b65500d95cd39855eaa185f636955d853065b405aa",
        "object_sha256": "d17d516b27ce8853c0056f867e94d763ac428d93778fdf04b3ca70509d3e6820"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Lattice.c": {
        "c_sha256": "764b11240b0555cb3e2547a82037ebf74b18725951a27471e6fada09d40f8dd8",
        "object_sha256": "0a3128de567849f7211b175505718035d24947ee4a3454af54748d186c73aede"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/ULift.c": {
        "c_sha256": "970ab101d35dd4503fd801454b0f3456d46090ecd1194f271f8a94c21582e28a",
        "object_sha256": "e1f0010880dbb62d5c40a45a039362a23fc57567d3941c45d29ea22bf74debfc"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Function/ULift.c": {
        "c_sha256": "c4b4d65edddcfaa44e925ea47463ea2a087ecf0b687c5d52723b6012df75d7fa",
        "object_sha256": "0b3c840540a0c4fbdc9c0ab74d3568466f8bc646b7ce35d62f5dfbf087245e30"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Monotone/Basic.c": {
        "c_sha256": "00fb7fb0134122ea5a868101f2f57a821951596d280845568e04cf9686f6f105",
        "object_sha256": "9ed92bbe6b385e95adc93791a6206125e069b915c300787244424690bb28b0ca"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Monotone/Defs.c": {
        "c_sha256": "387ecf906356023c4cab5a4b5400d159042fb541fbe65f32881bcd740d867071",
        "object_sha256": "07490224db98e56c6939465d77d5d3cae987b729c7ef9a8ccad94f00fab91cb1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Max.c": {
        "c_sha256": "a5e1c6903e401ef4e25268ac16327e2b3bd8d90f8c1c6d8ce2fb2dd32af136dc",
        "object_sha256": "98fd3fe0780e6e4e8aa48fba9b7b52a9094d6f7ad501fc47ccb8d095e7a951f6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Synonym.c": {
        "c_sha256": "ba909fd775eec7d8851739fc0e736ca4a700b89014d8d648a65e0074ab203cb6",
        "object_sha256": "56ffefeb2067e85710ecc9d4431d52e55e8eb689077e85d7d3f2dd4a9aa38e89"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Compare.c": {
        "c_sha256": "a40186a090dac92ea6947631b112b1bbf45c22eb19f4da3debb9b201f688f43f",
        "object_sha256": "1aee23fdb240369afa91a947767e7505be8144474a1b3c3b784232c82d94cf69"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Order/Basic.c": {
        "c_sha256": "2f8c66e0936660e7b53167fe41f4299f9d8962af423e19b206ab23f1d37d5a6d",
        "object_sha256": "c7f6fa755696a1d8a2f30c57e642d2b381747c4b1234dc14dd744d4fcfd3a765"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/BoundedOrder/Basic.c": {
        "c_sha256": "6d62f70fc1df104104a5f70e19b79fb4d3e672ca3e1e337fa3c1adef56ed18bf",
        "object_sha256": "d77577ebc7684389692372e048b6dcc3a998ee70b895594b99061f0116ae335d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Finiteness/Attr.c": {
        "c_sha256": "eed9ce9106a3504c063cf38a829b888f7bdd3502f9f96e277cc16db2c8beb9f4",
        "object_sha256": "cbd9c32a554fb34ac3c606f6b8d989eaa617487837f9a44dc1899b15296207e2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/ZeroLEOne.c": {
        "c_sha256": "958eb4e79b79c6f9369c9a38bb933ca94b0b69244c2b03e59a2582a633524863",
        "object_sha256": "e9ae2e2328c76012d21cc2fa5d725f6c2f79a1cad5d74e047afdd34ece1f6c3c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Cast/NeZero.c": {
        "c_sha256": "d3b75230c6e9ac7df04ef104f42d4a2b070196b9d835fe02455a9e4b6a99f022",
        "object_sha256": "29e7b2e506522bf96bd41b4d2747ce464f29f25ca8be794909a5b7dbd2830857"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/Basic.c": {
        "c_sha256": "68cf9e18374b13391b4cd7d4807b86d8a371dfcd4395e69fc6bda75d19d05b98",
        "object_sha256": "aa0f0884a9956e45a4a57a905aefb2861704905a29832484268f5e4da93d1ff3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/MinMax.c": {
        "c_sha256": "924b3d096476c6806c9ba0f0fd3f316f56eaff2c7673db94e5f1d071e135cfea",
        "object_sha256": "e1d1b04c454a735ca5a344557c8acbea43285186668be73b70bbb2d5c8330956"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/OpClass.c": {
        "c_sha256": "e821e181acec7d04018d61e1ed6b851909a66800955b89a495aac6a010e983b4",
        "object_sha256": "652eaa2b27dc6c3df0ececcf8bcc89e82dc6a777ba2883d8a8fb3908acbb0d4f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/Defs.c": {
        "c_sha256": "de3a8b46702f01070622cd08247bc3b303a772995b3eeafb9f8213717ab54bd5",
        "object_sha256": "dda0cd9c7fb0b0dedfa850f639594bbd894fb8efe1f91a69a89711ca656957a5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Sub/Basic.c": {
        "c_sha256": "e1cb6b9f5be0150c348c8fe5f9bf00e8c1d2f158aefe89e185f93ac00761726d",
        "object_sha256": "d4de7c560bf795b2361cb0b5fc7279cc0c0c3727f4a1d4a3db7f813e579c5c48"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Sub/Unbundled/Basic.c": {
        "c_sha256": "dcb8779a7464fa813cc2227528fe3bb765633dde0d9b23741a961bd4cdb58d47",
        "object_sha256": "47140bad3d04c02e0780b72d78997565654ec4bc8869e7ec4c76cd4448b2968a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/ExistsOfLE.c": {
        "c_sha256": "f1b02ce38237cecaa7078c6da07e69f8621ae1181bd283e362b03e350f901069",
        "object_sha256": "83a703955974b7d216f3f84a533a9496354c6499dda8710e812893e85b68a9f5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Sub/Defs.c": {
        "c_sha256": "f6de47e9cd92efbd034a174338db871cdfd527ca76cbf40859afb72ccc6c938f",
        "object_sha256": "718772396437059d77e12f93a2b504cc58b7ef0a9790dae783094a08513ba0e5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Canonical/Defs.c": {
        "c_sha256": "0a8ee2d050f4ed482172775ce6a4623cdcc3074b5221b59b1e72318e47edb1bf",
        "object_sha256": "5aac90deed90daf0aa87b5e1c30cb9909d208c02957a86d76fe8d52935436ecc"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Defs.c": {
        "c_sha256": "0c2f260ba7b06ce210f29e1b21b3c768ffae996c7f7e0338905bdf61fd6bf5c7",
        "object_sha256": "fe1495632ff94ddc4a7c93d5f1dbd5a5928aa9a47a8a5befae3403ac4ecb458f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Units/Basic.c": {
        "c_sha256": "824a6140d5431c970cdf96adbd8f951053cb1afda8e209efd6c98c79478e79d3",
        "object_sha256": "a4ca7fe30d7c1590087d6930a040f392465d7abc857efd5fc36723e3c953f753"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Nontriviality.c": {
        "c_sha256": "cae5b5133a63dcd7765aa4c7f271a101c6eae9563410ae0cf95aea2fb9299702",
        "object_sha256": "40cab97992661d4f7b117f6ea3b030fb5ef7819467c9381ad576c8c369f8a5b1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Nontriviality/Core.c": {
        "c_sha256": "881ed80464281fa45bc1ad358296faf59a2422f424ebcd2caf80eddc29117b59",
        "object_sha256": "763a6a08607abedecf6728a291712cc114873b7f5abe1db27b099af558d5d52d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Units/Defs.c": {
        "c_sha256": "eaa77032dd8863e60e46c5fc3dd87131cb2dfc1bab59f2e6ab8139b3c64e2063",
        "object_sha256": "6ee915cc004925b7e5acf4f9fcd80eb578c791da033329d9da630aa3156fb480"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Nat.c": {
        "c_sha256": "75119f49f0946010fbb7932e2de5a461eb626b6f4731b77d425deeea992be27c",
        "object_sha256": "7a99e81e2de8eff23e71a8f765cdabdaa1057825e40845e1463cc21231154a83"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Basic.c": {
        "c_sha256": "89e31cead64af2d84be05adc794d70a7be6c604a993e97931b7fe48526d64d9b",
        "object_sha256": "c60ab7723f5814ffecab55ba0ddf3f0ba8bc8175941610dcd1a61df7027d5525"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/Delaborators.c": {
        "c_sha256": "62824fcd846f23e0e3ccb7d7d7d09b71900e51bf7916a0e2dae6a0688ac866e2",
        "object_sha256": "71e45e7ebcad1aed19a0a3ad2d021a4b10629883e52ac57585b651c78cb311de"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/PPOptions.c": {
        "c_sha256": "86f8d1f82219d57e2994e405d257001e772831284b2b950b82d891144a4809a8",
        "object_sha256": "745f3951ff7c8b020e3199ca54f492261ee291fbec8ac7c91948e44c44b51784"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/BooleanAlgebra.c": {
        "c_sha256": "fab83e832c0fa3790fcda75beea64d9001eee0699e7e07cae672cf7e190b99ca",
        "object_sha256": "cd98a9bf3027ef1e849409d757eb6f356ccbe4bdd153b7dd54e305dad814b0e7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Heyting/Basic.c": {
        "c_sha256": "775c5f71430ab2699eadfd8722cad4e1f704d97a4d7722973ba8128d6645afae",
        "object_sha256": "4fec84a506b58fdd324d8fc81b1fc116a3dba2fd31ec25b8de8719a3e36b1c50"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/GaloisConnection/Defs.c": {
        "c_sha256": "b41b01fac6496763d79a3c0f461ba062d170ae27db7ebc2d8dcc3cdac8546564",
        "object_sha256": "e2464c265fffb22fb3b5912dcb7e9e6275f4b916b3712ec93184c1774ad6471d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/PropInstances.c": {
        "c_sha256": "ca87c335d20f972ad8de166cbc0662ed283e14b8cfa6424503ce8f5df84d7d59",
        "object_sha256": "41ae2e591aad825e901bfb54269b4f457c13c16eecfceaad70f584b0b40c6849"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Operations.c": {
        "c_sha256": "73a679f0762dac4ad98df12c8f5017b44b3402647759cac91e16e9530e152d8f",
        "object_sha256": "2d85e5cf9f462871cf7a21f69178e3f879a81f1e2cc5f5e783be996983b22810"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/CoeSort.c": {
        "c_sha256": "5ce957483805b225476bcfca349339333705b0bd8e6c97df0cfdbe9b09c060de",
        "object_sha256": "d37d4210a6f25e1d11ed02d09d8c800944b0e2919618ef4da7884587803540e1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Parity.c": {
        "c_sha256": "b508ca3ab6bb7a0201c376449b687b97ebab2f7682ec9eec601035230cdde36b",
        "object_sha256": "1f43bc46944f1f9e6e877541aa324143acf069c18d262077eee3cc4ab32db76a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Cast/Commute.c": {
        "c_sha256": "e0f0a84e48014fd2cfe6faf846d9df750ebf86e6932e762d770229736b2528b7",
        "object_sha256": "aaa9b04887dc3f606b3a36b95038f91ca4c26ace11737bf2841c11ac2d4966f1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Commute.c": {
        "c_sha256": "ee5dd91df0fb34dfeabda05a7f917954772da0daaf834de5b46654bfdbbc9d9d",
        "object_sha256": "bdc04935755eb1fa487c9c7a97c9d41331c0b83cd18ea099abe14980c1b096ad"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Bracket.c": {
        "c_sha256": "b0e075151dfbba715f5bda2e2d416abfcc44395c9c3895cfe4ba2312963574ef",
        "object_sha256": "e43b638564c2440047a5f5d6f21d32fe6d21be4ce052367c8e99997b2a838899"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Units.c": {
        "c_sha256": "d15ed65fd231544608ba8fa0c31d3eed440b1bfd8338d9f1ca858fb9843eaea2",
        "object_sha256": "7a19c151fccebdb8e1e2d6a248cb1acf554368b402d282be49951b58ad80a7af"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Units/Hom.c": {
        "c_sha256": "5aa6bb0fd64b88f2373ea3c964870b44a86d3af0ccdebadf7e13c01bec700957",
        "object_sha256": "996d5c59828289c2737b335f443a3b0dd67de46eb3e4bafb066c183d0a92c66c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/InjSurj.c": {
        "c_sha256": "575c4cf8f9872965782f7a66eb7136278fb9ace4ae4d6baf5013d2b4d7b30099",
        "object_sha256": "c22f2308e1d3acb040a364ca2339770d3e352854301942535844621b44e3656a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/InjSurj.c": {
        "c_sha256": "5798eea3351fb1c985ee4a05d299d2e57fd0b6300b8dcca81a65546d57c87cc2",
        "object_sha256": "461bf27adc614c78b8f205bac7232ac3ca45eb5d669f04aa3408b2a6437a1dfd"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Semiconj.c": {
        "c_sha256": "3de22ee1a04f6b2623f24eef62048f8e3c90503bf6244486d6583b6b30c731c6",
        "object_sha256": "fa1e11e06810dd946470e7df3c584737795f04cc6515d2588f16b8efaf66eacc"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Commute.c": {
        "c_sha256": "f947de7d75c099eabdac653f8a47161ec17d40ef20708d1823b895e3ddd61a83",
        "object_sha256": "94491a4d2f30ee913daceb10323d3a872dd01a999606f2ef21d9f1f71b5fc300"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Commute/Units.c": {
        "c_sha256": "2f263f40e51ccbff7676bd8f153d5d2fea1168119f20929f3d70826479042b2e",
        "object_sha256": "e119958e98550d7e7f6b58a2045056894b93af25ba1150165cb0a610fd962807"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Semiconj/Units.c": {
        "c_sha256": "fcacb79203b174de02ebda69d6f62d07005e46fa25588342a0c1df5896fa2e69",
        "object_sha256": "ded72cca52a605f3d03cfe5021cef37072b5f7608a1079a27ab9e0ee6df773bc"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Semiconj.c": {
        "c_sha256": "67247008d7411af4a87f0d2da4f8f08ebc0fb6c4a86175dceef32b1b26762f63",
        "object_sha256": "30573246889a1119cb6e09df981efbb81d8b384d0e138b06c39f4c179561b359"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Units/Basic.c": {
        "c_sha256": "443e32ca4fc6fa138fa02f533d886234314a3b87a27a87dda84e756beef4ae67",
        "object_sha256": "017b916c4c803a22a35285a2cd44ee2366030c29ac80e128df53b8710184ba96"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Basic.c": {
        "c_sha256": "3b9b400935c4bb872dfb52f77c3ae8500b588a6dcbe141362cbffa9f33ef4236",
        "object_sha256": "48903ecf2328e40f756d8107f2ead7d7724cbb8d30c71ed460709d40da8d1142"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Nat/Even.c": {
        "c_sha256": "59bf171fd8e0632938ae8b734e716ddd9573af858a789e2a5405d417432f3e7d",
        "object_sha256": "0ca5dbfc316ecb3d67f1c3ce02bffbfa3ff6174e26588e3c091f3ccbd68d0598"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Sqrt.c": {
        "c_sha256": "7296b3a40857005d8f2ddcad4624e334ccd6d823be138c64569c7a85fce1eaf3",
        "object_sha256": "7b94ef5c16fbac20ec5c04af34969f0fc6a80ff250fd7b7a55672e25cec778dc"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/Nat/Basic.c": {
        "c_sha256": "bbf951ac2c412dbd13bf4d1dd1bc8e13255581c46601bf1c480658785243af8c",
        "object_sha256": "a61a96a297f3f40fcec337c00a8f20ab59ee698234689610b7271b7c1a668dad"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Defs.c": {
        "c_sha256": "186f2eec178d241ff3dee98e8a687f16d9762aa5289de7d5996614d650978a36",
        "object_sha256": "59a47926d089fcc90b4ec9752d12b144581c7d2197ec9d1e24287e15b553f887"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/MinMax.c": {
        "c_sha256": "a3f483ef27c46da97446730a486f8dc40af302e67210169cc18bf7499212b742",
        "object_sha256": "4dcc5cb9f39ecbb7eb7b2e0ce6085177db4806f82247471adb8c195c8b7f3550"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/NatCast.c": {
        "c_sha256": "13360ed8e10d488499767a19c2e590fc957d2f1bd91c556c28bb1f85821e6589",
        "object_sha256": "7e3f7aff5ed1cb21777ba809fa72eaf02ab263c926b69246ff0b556ad55bab28"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/GroupWithZero/Unbundled/Basic.c": {
        "c_sha256": "b007cae4c3e16a3a915f24592a706a89587fc82f987ef517994d9a47ce7d45da",
        "object_sha256": "131fa36e3deb66b014aaa3d63bb6a9b713f12050359218c8f25da4281cff5d51"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Bound/Attribute.c": {
        "c_sha256": "386a1b9a7ae50d79e7c1cfa07dc8ae5ec854bf232d4d8a4cd25f280c720186c6",
        "object_sha256": "171b9ee9c68cb703b0e3bffa09825d1b8ad9acda81f1af403e4d4af115806d54"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Bound/Init.c": {
        "c_sha256": "0e53df47ece67550db35b7c0c52105503cab24387585632e94d4e6654fa88102",
        "object_sha256": "b9441fb9335f6f974a92e35f7397db7b1fd1d48a029a134638f6de96ab7dbd69"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/GroupWithZero/Unbundled/Defs.c": {
        "c_sha256": "b0f4f980f4533c48e3465a9e49f3d11d46484d9f578d65e541f090758ac42924",
        "object_sha256": "55b91e92764133c7b8a62fa297d5e8d49004d4394fdfb378e32fb423273885d2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Defs.c": {
        "c_sha256": "8cb1b0bbde27123b701c88bfd7343e9e4671ebb1e875639fe6c0c4f90da24361",
        "object_sha256": "a7a0d4c887c16b90427fd055fb0928bb9405001367b743c079258ea5541f2a32"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Unbundled/Basic.c": {
        "c_sha256": "89417eddb076833e0397cb6798356b211fd7df20538e042b2617420ea060cdf3",
        "object_sha256": "a5048b3f3df50facefda296bb59cc35bfe2b975c58f038ed90ce4da057d53195"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Unbundled/Basic.c": {
        "c_sha256": "2c27e7781c1d695ef04f029187fd2851ddab29a3b6c09af5782cf148af6b63b7",
        "object_sha256": "780940cd4332a70d4eea1ae4928a1273cdf1aa80e737665e19ecdedbbfbb8151"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/GroupWithZero/Canonical.c": {
        "c_sha256": "35c8c748c3b2556ac6c0dced6b4997705d38305a4e0fd8a59967e88dd1f75e5c",
        "object_sha256": "bcac8dd8d3512bb0d6807347b0764105866b37dc8372b7409b91a49f781fb785"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/TypeTags.c": {
        "c_sha256": "a88992eb39568179b8fbf0990074791a6587369e37e5d935ae51a95f515ea05d",
        "object_sha256": "c4cfd03c1d5662a4940753386b3c99084d976e0e50523cc34fa261d33162cce1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/TypeTags.c": {
        "c_sha256": "72145cb6274d4d1447b2f84690318dc25e7000617678af07aa96f49c642fee8b",
        "object_sha256": "611d016eaf5d8fefd5305b80eea54f2ca9c8d51c90883f9e3b399eb59ab807bb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/OrderDual.c": {
        "c_sha256": "ddf3c611584674362f38933bbf8581105158d28693db8861e68444d1ca8bc31f",
        "object_sha256": "63dbb019f8fbb5e36848ff14140f933c040ad56f1e88259ce66b724a9bc61f8c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/OrderDual.c": {
        "c_sha256": "d65f25cc1bf12f6d522974a7357da1bfadb74cb42d6104bba5678a1ea98504ae",
        "object_sha256": "361765118e676fed0af1b8aa98979dbd2fbf27fadcb4a14418922902c520919d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Synonym.c": {
        "c_sha256": "e848ec1f23f01f521aee1ee3af8aa272a9c8ed2e205bce1a789754968f083d5b",
        "object_sha256": "efb737dc2b7058adfe1a535bbd845447eab8c8ac379675c52a23e4ff80cde14e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Basic.c": {
        "c_sha256": "4f2d2f76f5a9cddebd10bf9dec849b5f54eaf296b25a793915bfc1adc19ec2c6",
        "object_sha256": "1eaa55e32734d2f0c2493eb103c7ca7e9b1bf30d81132cf03385f435cdd6c2de"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/GroupWithZero/Unbundled/OrderIso.c": {
        "c_sha256": "879fe805f9c60592c63de96bf69698963085ccb370bff0f8402c67a7c51d639b",
        "object_sha256": "61be8cb79e52ba7e846941e72e2d9ef565bf514f7b64b9fcc7c7c71aa17aa8f1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Units/Equiv.c": {
        "c_sha256": "5366895ed0fe70f49a8996cf937df5950b125983f703acac3e6d779cbc676712",
        "object_sha256": "c6558a80d4986d68ebcc9825433db8094b1577e6e542069ff43b8d27f9d21f14"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Units/Equiv.c": {
        "c_sha256": "b39b45258853bca6e5bf01be35884ffc46750ae89a2fbf93021fc9003417291a",
        "object_sha256": "982a6adc50e7ea62289b286709e3e77957d171f076efd6c4ca3c4e8832f80f96"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/AddGroupWithTop.c": {
        "c_sha256": "f5ccf22e0242db5bf34ca620d24d7108d8966a7e0f4ad747be8d2c8511380798",
        "object_sha256": "696f2822d93a042aa4131fcd130ebca78c84d409f9fc0b08e76e02c3e9a2a822"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/WithTop.c": {
        "c_sha256": "a2d2ddd98b8ee4f5525e4e3a2d50627d4677f7d736d89ce668ed0913a03c7ed5",
        "object_sha256": "87ab08d52a6052001a6ace1e0b9ec26005e7ca48a499573872f4c39b965eec35"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/WithTop.c": {
        "c_sha256": "0117fa4f1667e17094fc693ff5972b2c15fc36efcb79c53881abad043ab1be03",
        "object_sha256": "79155c6150e98761b3e8d6d0a831c1cc48e4acf63af5bde9201c346e938c2900"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/WithBot.c": {
        "c_sha256": "d842a4594a42e9fa90b09cbee7041efd3cb9208eca8ed1dd6849fa9cd29a2bd7",
        "object_sha256": "128593fd8b10d94ca3211c0729875adc852ea113b8ed180af29cf2a148c23002"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Option/NAry.c": {
        "c_sha256": "1a92ca55c609e8e8d10dca4a9963290f4cef68afbf8be32d173b5b80cf7734a6",
        "object_sha256": "6ea6b08f0e6e4859b4fc060f4362f5bd30ee2640124c522703289d2caa426361"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/TypeTags.c": {
        "c_sha256": "508c6fba16192b87598230a4e7ca0b427735554287bb1c802905a4fbb682c70d",
        "object_sha256": "d6a0ba4c129da18a8c89bb2819d12bde21ad94ed905878858178918f1d18b15c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/WithZero.c": {
        "c_sha256": "3ac80ec52294ca507521ceead37137c720aae8a69b6011116a03c2d6400ec5c3",
        "object_sha256": "96c3ba8c240b9d381f6fcd866ff2c8cf68b136d13835161a261f3d935f51e577"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Equiv.c": {
        "c_sha256": "2b8ca1e39386e0bb1635fa74c32fe71cc52d0683c9a7c99d2e33d97cf3fa00c4",
        "object_sha256": "a8e255c7a336e877f3978a4709cf2ffca45e5d184c53a9e1829d6ce498853d60"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/WithOne/Defs.c": {
        "c_sha256": "c6bfe9a2da6e884a33b57eee7cb82d46d99ac5f49e613e192ade20d3334f77e2",
        "object_sha256": "85642372bd6b261a5ea289ea8ef49519ab82313680c094d837e69f332cd040c7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Nat.c": {
        "c_sha256": "92b253c8b6270d956e00ab430616e5d3ae92b5c5db8c82bb64b40b058eb7287d",
        "object_sha256": "176acf7f3e07b6176ba714d162ba09daaffd106eee17643f70eec5952d88e8e2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Unbundled/Abs.c": {
        "c_sha256": "0abe92eee7292362ccc988ec8f868ca6bc1adf8c8af3c878b9538ed19c9e6b04",
        "object_sha256": "f775a218fea25d7651de7a10458cbb35f1ffa8ec9360801cb83a4b3b16cf1b4a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Lattice.c": {
        "c_sha256": "808f00aaaca92277a5cc21da21999d4128dbefd78937f319067c010db268c413",
        "object_sha256": "9ee9a6a526f90c02d4da64cbf0d7e372af1fd0efc76dc783cd1ccb498c4c41a5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/OrderIso.c": {
        "c_sha256": "5dea616ecf00c582ccaa1b998184921490bd8830eebb7ea6aef8145e8af53fa3",
        "object_sha256": "474e4e1025aa96c85850a45ccd6889d515b40f1faa181d3ad348ab53132c39bd"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Int.c": {
        "c_sha256": "10260291af1129a8e856cdaf2c083a9aa19912bb9cadffcb56098c131bbe4360",
        "object_sha256": "71a9d0e7718a332673cb070fe01791c1b8520fd4870b8a49c273dc8fefaee1db"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Int/Parity.c": {
        "c_sha256": "9fbe9bdeddfc6de56b82b9a172b2bccde06e2d029a1b9cbe9f2d8104e1e9ff60",
        "object_sha256": "913ba0efeddcd5b700257fe9879935d1abe2415a8da9da46f39c420dec861295"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Int/Even.c": {
        "c_sha256": "15fa78aab6d8561399237e3e7baa72f3577d1a0152ae1cc11069f9d2e77aa850",
        "object_sha256": "3c8ed27f9640322aa9fe8d7f51b23686a2e08b88fbdfa7b6fcff2d6ce18e0b88"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Sqrt.c": {
        "c_sha256": "b0f0f276239390a450bc511d69dcdb867e529e0f29798fce3883f1db7b6c3c3a",
        "object_sha256": "a02ea82c2542e44cb39349ca2f7fa612efb38c582265b00e2cdd16ae5f06e760"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Int/Defs.c": {
        "c_sha256": "ad397ef2aeecbb8d3664aaa8d9f6c92c520bf10605ff64506733db9ca5a30de0",
        "object_sha256": "62cc2e433f5d6b8677287ffc86561093e2ce72ea63acd0f410f3762108ab9f27"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Int/Defs.c": {
        "c_sha256": "0b03b51be7283aed4140be24f233ac2e2a319f5f9a38d971cd7f80be908b0c5c",
        "object_sha256": "a4b070f30926708950523bcc158cc2f499dd5d7c8422efb9cdfb16c187446bc7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Unbundled/Int.c": {
        "c_sha256": "adccfa0ba5655d2a0b6abda9d67095160eee013211971498ea141a4fef33e479",
        "object_sha256": "66cd62a45725b55111544a4723a841723568a650ca7b6f0e458c51a3b586a61b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Int.c": {
        "c_sha256": "81d0e392062314a06d79fc52b85a5d12bcab9cd37ebad99e011110189491cc50",
        "object_sha256": "b3e7d089137c895d1f515078a243dd0e22c11eb1bc1d111221f22cdf984e230d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Abs.c": {
        "c_sha256": "e11ea30bef342edd7291166d9d7e10a7a947c9967f0c3b4b091f2f5a8720aeae",
        "object_sha256": "a1f4ef5a31f3b089cf2b9e3626e93f2274b79d6bd95467f097ed26e1691aa664"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Monoid/Unbundled/Pow.c": {
        "c_sha256": "ba7d4b55f1937b751a526aea5a3ca7d596952bedf89e3edb7e01b421aaf13dcf",
        "object_sha256": "433cd87e44582cf9149b263a9e631853b4f1f08ab31de022f01093f2fc2b93a6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Invertible.c": {
        "c_sha256": "9f7f6d3206e5cf0a94b30016e1fbeb920819d6ea8df1819bfded5fbd6f063e13",
        "object_sha256": "9d8d1a2a93dc130ff8795455f2425749253cfa87b17df8f867a8060035bd3fa0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Invertible.c": {
        "c_sha256": "ed01ece00e87170ed397cba1ca09696d7a8335cb2ef1f35b69766bf9dc8a118a",
        "object_sha256": "8f507beb5ca0c8c9edd8c901021f708b822536423ea4c7c5036f13887661ab68"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Invertible.c": {
        "c_sha256": "9702d5c87b62ca69d1b51a2158dd11387109a7169c3b1cc78ef5666e02df0d66",
        "object_sha256": "3d6bc24d093eec4d5a765891252c7fa2ee3d3fa1fa169a7a384eb12bc8b2f83a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Invertible/Basic.c": {
        "c_sha256": "7b5c8b8f39fcb382184f3db291ca271f969fbcf243f2bdf46d0cb413930e30d4",
        "object_sha256": "7d49bd32ad6502f3ce03552d280f03e8771c8f8083ae7cf1779ae36551841337"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Invertible/Defs.c": {
        "c_sha256": "87ca9bf13aa26d707d1a8da5d999d844769d661964282fb8e576f2df0af0d1c3",
        "object_sha256": "9ceef5be6fd23f5f5809501836fb584bb67adcd1509129d4bbf4d40f3def0fb4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/HaveI.c": {
        "c_sha256": "0b3f535c13c2b608ae9b6acf3f4fc537cb0271b37c13faf568b1268da365304e",
        "object_sha256": "3a92368bdb411d626ee82ee1fd40002251ef15946c51a398deb519d6ba0a40db"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/Core.c": {
        "c_sha256": "8a64098e563361ee58188d87d688d4a67775e574a1167fdfc4001bf1fb215019",
        "object_sha256": "f8a460a16688878e9272e39bce4f1504ea0fd44106dcd06a860923e5308b5430"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/Qq.c": {
        "c_sha256": "d4f9b208c9a14c8d4c67816177780cc7843a805a959ef2f79630ef8d320c46ee",
        "object_sha256": "d6d1e52c3602eba1b4b86807e125efd385f6e159207e5734874133d076f6c82c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/Result.c": {
        "c_sha256": "862debe3e2496b789495038c215b6de371f6c43bb7ad55382df59a16c16d9bc9",
        "object_sha256": "8e9d2bf0fc0cdbf5e39b4fa9fd9eeb57c05cd6cbff4eed5bf142f44e945aaeb4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Field/Defs.c": {
        "c_sha256": "69dd5c1b866abf5f49927542de9d8214768ee88269f278b2fa55839e2a851c14",
        "object_sha256": "188227ab2e37ee8153f4ae385abcdda9a440a1d09fdbc1b8c070d0faa368e0b6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Rat/Init.c": {
        "c_sha256": "193b31cc7e273fe2a627b0d8d3b6b1197e17614337ccc3dc946339ffaa803615",
        "object_sha256": "f9f98f934f8a71ca98e5bbc5076a5c45f9b3fd962cc0806967234f8eb24d94ee"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Classes/RatCast.c": {
        "c_sha256": "bef7f01f0ecad0111c6ae31bcca94806f865a2e6dddca7ce23b4c2a705735215",
        "object_sha256": "5a3ee6ec1060de1531882dc63fb16a17aab22f84f0726939cc0be3b2d10b8c14"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/Rat/Basic.c": {
        "c_sha256": "b1d9b2293f2a541c92c3fdf7cc11ee371b8150af2339c19d168e675b12cb8261",
        "object_sha256": "1ddc2561df1df21e35e6f183339fe1c1dcb395e3d11307d56491b5a164fba60a"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/Nat/Gcd.c": {
        "c_sha256": "7272fe778a318526e235af14a4428b2120d9719836e6d72a752bb4a735ff6eda",
        "object_sha256": "5ebed907198befcc6597c26a2321be977379f9778816201893006d2f731b0b83"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Expr/Rat.c": {
        "c_sha256": "54080109a566a4f059199a6626cdb55cec68b82d041f0ee33aace27b3b5bc0f1",
        "object_sha256": "8729f6aac19a743df8fb2cf7b51cb6a1e9c5559e01d9848ea338ae02543882af"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Rat/Cast/CharZero.c": {
        "c_sha256": "2e242beb2f07354c66cb06387732c6ed6eaa4e508199fb4774450e71c5c894f8",
        "object_sha256": "4535df8a8dd979148c8223a33735193bcdcaccbced473169b8254cdd6ab93093"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Rat/Cast/Defs.c": {
        "c_sha256": "b578c950c89bddef68ecc9ccbc54793c5145ee202f4246b2db9b8f69392624ab",
        "object_sha256": "04e836f00bdc564b31b2ecd608387af21cdb2aea98068d91abe6d3b98e4cd6e5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Nat.c": {
        "c_sha256": "61fd6cc1eba8985bb4130dc66b904a891c3d5e6fdd9dce9a03b7d78e66496835",
        "object_sha256": "0b9ef71192df0576db99e5c8829f5b710aa7b547f0c8cbebe00adbc152c563fb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Bounds/Defs.c": {
        "c_sha256": "274eb6ecefe22b9e1c29c3f358cbbd1591432d5be3f71a9d8373de4c850f81d0",
        "object_sha256": "57bc011941c10496555bcefaece97e9664fb135067a506e497fc5f58ff2c1cae"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Find.c": {
        "c_sha256": "65039a99ea965d401ade2a90f8234b2c6161d70dd8f9e0a81fe3c8f5fc0ed66c",
        "object_sha256": "2d3014e6195de8e95ec12b552fe414565eed84ab39f39ce8696d5549146a232b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Rat/Lemmas.c": {
        "c_sha256": "4f365d4c2c2d77a20df2ec1a636634f858295fa72c7fc51614a7e4e62db4d2ea",
        "object_sha256": "9db93c2d7c3acd3248be3ad309e2822c14ef43fce7406cea1dff9f99f17f8238"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/PNat/Defs.c": {
        "c_sha256": "4ef3a8ae3be09802d9ee89004405c6a8e8d164a332dae1b4f2f6ce9b0e420b31",
        "object_sha256": "7be3ed0c63e4df61c3d0241aa52e962417c00822560054cd8e61a2732425c0d1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/PNat/Notation.c": {
        "c_sha256": "83bf14b3f250bf28d5baf1505310f748a28df2df22596a77c55c68ef2cedf3ea",
        "object_sha256": "6fd827ac4e8a53b73604a9b1c959b0f42aeb8a63b96f8fc6c2fcbaa289bc1111"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Rat.c": {
        "c_sha256": "f5c10c71853007629a2afe690c1521e7dc014b2d4e9b76a00f2b12f3d9ad8ba4",
        "object_sha256": "6887142c6cf8477f29be56e5ed45fe41d2de218f254414debdb893caf3385f2d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Rat/Defs.c": {
        "c_sha256": "f881a30877b5d1ce898962eecdedb6e1fdda61d995cd1059b9d492c5e49fda4e",
        "object_sha256": "3f190c545c0bcdaae41558b5976b62cfc09012c61a74972c709465b1c3be5e26"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/Rat/Lemmas.c": {
        "c_sha256": "ddab56ea968233e3e688fae7774dd68a7c28c4eda34bfd2eed4b30ed2da069fa",
        "object_sha256": "97985ff31ba46f721689a2f212ce5978dc1913b57db64dd1d159c3742c106878"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Divisibility.c": {
        "c_sha256": "5e56380d9051e30972ac174b8a3f661f73d9b768b1e88cea79595cc2bb87237a",
        "object_sha256": "a4dd2be3ac3ce04cc9e76645e4a8ac75727e5796da58d6eef55aaffd107b70e2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Divisibility/Units.c": {
        "c_sha256": "8e4c7be690919e6f0aeda003c1f400bde3e0a13c67d543ecee7dfcd290214418",
        "object_sha256": "96e3a5c4457c6e764b1d0a4ea59d3c1fc2b36bd01e0d1dc9b6badfa3a1077e88"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Cast/Lemmas.c": {
        "c_sha256": "b5d355eace96623b15d5f396adcc2c4315066cf97d48c90d55527de771e2c548",
        "object_sha256": "48d68d6455b1ba092e91375676bf20b4e82b1e39ce968f52aa680c44cabe65fa"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Hom/Basic.c": {
        "c_sha256": "fb0609d0f5d308d93ea80af066d50648bb337fee2692f6a35315fd35b875de51",
        "object_sha256": "504a541075449bed73c040025df4d997983966477b6a95e989b120fb8f73bbd3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Insert.c": {
        "c_sha256": "0005a4b31b8cf5ec8f93fc0fdc69a2dad1eb0b111e5c77771956813553eac6c1",
        "object_sha256": "b8c1ee202fa3691a56455d68634ca608f6b9955e0cdd224c9950bc917f457241"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Disjoint.c": {
        "c_sha256": "2b4c0a34461197d9c4485a33ee86183074b671ebbb57b5b89114000daa648112",
        "object_sha256": "8a873ff108459cc303f51920a06419481896bec056cc5e7c87f8f968747b6afa"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Units/Lemmas.c": {
        "c_sha256": "cb41b9e979a236d98966c8e9fdb6bb5fa00d2db265d58c09ddd9af75514086e0",
        "object_sha256": "68b4f4f12576ecdb78a52608e5ba0e0a1be6b4116e0f2b4cf4ec93cca13408c6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Commute/Basic.c": {
        "c_sha256": "eb2a39f070fef127a343d14b932bfd4022c18834b9097d66423305173320e665",
        "object_sha256": "04e44f1afbe9f91d1e62074db551b287440feef73b9e4c5d7acd12035de41ecc"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Semiconj/Basic.c": {
        "c_sha256": "0ef93f4140730748a4f00477f472973eeeb76707486ab745d2c1b4e1492e9fce",
        "object_sha256": "8786fc368b6a3177addb17df29654308a889f58104da01687b4fbaa970f507c7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Field/Rat.c": {
        "c_sha256": "fe3cad4389e56370ede00ddbaca284b52315078d6b54f6edd5893c2793326441",
        "object_sha256": "05b9fc85d5f08bb6504a2cb18bc51a6781e6e295cbe5a137031ff663bb7619e2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/NNRat/Defs.c": {
        "c_sha256": "4ef42ca8bc6070cbc4c41e23b9c84876550827e35c311f50ce34ec28ce501dcc",
        "object_sha256": "712d88a33dbc4074d09bd052acb0f6feab2b61b1084a1a2f4caf6a2107b72333"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Unbundled/Rat.c": {
        "c_sha256": "0a373dba3d6e3324eb6b04fb38232feaa748ead5a4dae8a417d692215ab6aec0",
        "object_sha256": "9bd1c768ae8e9f1ce0ed6492965a2b5cc3c6e928b4e1c5a586228f6af1a858e4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Nonneg/Basic.c": {
        "c_sha256": "488359d1c3a8fe55dfab5b13f368185d3bfc549687391c3f08bf116be0c5ca40",
        "object_sha256": "b140485a2526536eac70fa07b18fef96d663b587374699168d5a82c11435629d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Field/Basic.c": {
        "c_sha256": "c9f1a18620a1ac293e71836281309c0fe701ff30869284c8626083ae24fd1122",
        "object_sha256": "2dc42fd55dce0bca60ed8e8acdefe6d3a20257a2d0c67abd68023d70b0aa7de3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Field/Rat.c": {
        "c_sha256": "a6269d0fdaf1610d84e18edc989e621d8dd9d53875dc6faff211f61792df0f40",
        "object_sha256": "28c2c5ebfcab47912b09a9989ea9fbc5bdfabf54f76a63f155590830e713a755"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Rat.c": {
        "c_sha256": "66083975fee70a597c1aa8e1a56813b3145f8c65debec9bcd1f4a36ad7d1a641",
        "object_sha256": "53d8e6fcce050eb7f43a9193df3aa7a3fa791aa2e76ccfa9b843e3b18cc37b7c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Nonneg/Field.c": {
        "c_sha256": "f6680d94499df9e9f8eed9ba598a829572a7d3c9de945d4b36e016c0a57c9702",
        "object_sha256": "a4aa087d04380bca859dec49477ea5e35d65ebb7e65de987048dc81c19b76e80"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Nonneg/Ring.c": {
        "c_sha256": "e91407dfda4a9a504a86259eb83d2fd3456d218f2dfd1d32c4c80bdf8c5e35cd",
        "object_sha256": "7eefb3049d443b490a5e300736f4d0da9bc3b0154a31e7a1afa0cf6cbc3dce67"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/FastInstance.c": {
        "c_sha256": "f000e4fd55bfa50ebd6a90484b6dba53d96a4da69f9c69a4e70a5926812e8362",
        "object_sha256": "e74b76565aa0b72931ddfb482771983e331457fab580679b32ebfac1bd80f5ca"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/InjSurj.c": {
        "c_sha256": "d79279bc6897e8e9347812d94507596f05068abdb45e76d9828e95ec23a42720",
        "object_sha256": "3ea1545e4af8701402941a6807ec3ea59d2582d8cd8823edd528e52de29b30f1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Nonneg/Lattice.c": {
        "c_sha256": "b1acebbad5648039fb2e818efbd1df940aa94161e085f1b7be4c3df12a147112",
        "object_sha256": "39c49494acd57a8be30cc0c7a416ebc601372c04eebd30b6a3eab23bdea077f3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/LatticeIntervals.c": {
        "c_sha256": "8af7c74ab1fd9da3a52a7168af3343af31e078118bfd34bb50669adf28550ad4",
        "object_sha256": "9071cc6a5f06208c714f464df4fb21ec9b898c67c926fee5c635260b73941bfa"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Bounds/Basic.c": {
        "c_sha256": "4391b71920c416bbcb9e2cb46206957517da7dc1e6aaa3d636a07b08a757d9d3",
        "object_sha256": "746d36224aceabf2983696478ae7bcd4d3bfb94ea5100d2f458a365373adf3a5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/Basic.c": {
        "c_sha256": "bccc7e7a3f29168e9be9050b3190b3e1decdd23f4393f6f9a561412a877e1bc1",
        "object_sha256": "d15cda4d71c924a44016293701bbefae57f34a03bc24d3c5bc09869104a4d3f7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/Defs.c": {
        "c_sha256": "dbde85b635322f930b2912639070d09cc7e192830905319ff340d5f269ac9de1",
        "object_sha256": "959ca8923365e225b14dcf00e07f8dbddfe243423c6558063f51063a41cc7105"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Subsingleton.c": {
        "c_sha256": "97aa54588c55880b3d2e5d9fda3ac4d0a3d277d9d4848423a036743dc50bec73",
        "object_sha256": "144ed2507a0b901e99d5d4e42fa9ee0c16044d8ebe2fef9c0b088e09030a7664"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/BoundedOrder/Monotone.c": {
        "c_sha256": "ea6e7c7789acb925170263629b3b7ed6de95ce07b8de9fa52d825675e03520f4",
        "object_sha256": "a8a1542eb4101661fc45387932d5f551941d6c3ee6bb427a8bd60b61dfe7a975"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Directed.c": {
        "c_sha256": "8ac050065992671d72d430b4aff8fc3821f91b3f70e1eaee1b325e2931854a40",
        "object_sha256": "c35ce0173b26b7cdcd2e881d534c7794e5293a5e07a18d87060c3a8fd92063dd"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Image.c": {
        "c_sha256": "630d812f7c97fb31fc3b1d04829c1c3502ca2a838ce449b66bebafab4d8ba601",
        "object_sha256": "091510579b43033cfa9942f88776d98f4e79463cb4d91b0e3e6f6fccd38855d5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Inclusion.c": {
        "c_sha256": "e3e5a802e45e40127e4faabef913fbfe72dc5423197125796a8623e7ce085a38",
        "object_sha256": "f5e55c8b4f7762ca77d5c7625a493a11eb7d562e3485fd4f07b77902a76b6902"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/SymmDiff.c": {
        "c_sha256": "df83919fbf6e9c0ca23051fb9599cbb1d23ddea6aa01aba21554fc534d44801c",
        "object_sha256": "915d50f7b9855d63e2091cc7e248d8c600c654373ed70d05832a30e24c1e49cb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/SymmDiff.c": {
        "c_sha256": "28d7270b6c5899e15e9d27266725bfed1bfc14653ec0bb4ad10bb1d1acac943b",
        "object_sha256": "5bddce2cd3f930e23a3badcf8bddfa058a128bca6b36e7054f479967213dd947"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Tactic/Congr.c": {
        "c_sha256": "abca696945892a48051af5219ae6a50afeab517a5b820064e8977dba42d0393a",
        "object_sha256": "fcb0cdd75e9ba2d606c9647bbaa434dd11f8a97930eaf4ce27010847ac9004a4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompleteLatticeIntervals.c": {
        "c_sha256": "2ae44012b131b02afe989a77f2e867585ccdd2fd5970a01610a9649c441380fb",
        "object_sha256": "6f0eb164a287ba7c58352256cc3ad8c611e0922918773f939da343c2da088929"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/OrdConnected.c": {
        "c_sha256": "be237a1f02deb1e85cba31eb59543bc784a7cc613535fd24e6bde3500e27a4ea",
        "object_sha256": "463929d52b77110f61ee3dd579da09bb87f33159cf7dc233853379e4a292f8ae"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/SetNotation.c": {
        "c_sha256": "221091e3fc0cea8f43d746b91a265494eaa0452b0d21c89e9bef27a4ac16b3da",
        "object_sha256": "a27c49de1d48e88ba0ea49f75fab741bc2d175bc147e47303398ba982eea4c98"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Antichain.c": {
        "c_sha256": "19635bd94e2a9d6a8f81d535fc7aa2e650a0c9932181910c753bbef26c314596",
        "object_sha256": "befa2a1c3d488195d4acb2d2f51c129273f0f8ae84dfa419ce093a96d35b247e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Preorder/Chain.c": {
        "c_sha256": "8b6525db9c5463699d580a2e409d7c78fcfd14fccbd058eb15d540dea79bbcaa",
        "object_sha256": "a8971fda862d61c2beda72788673163bfe8e1b92ad1882b8de33045925b56439"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Hom/Set.c": {
        "c_sha256": "24704fe1eb74f67b631de9bc1ca4ba7752a2c9e09132eb107253a9eb8f1cf876",
        "object_sha256": "6d8a52cd03524f9baa34ebbaefee226f542ee78fc5d05405e71126b85e00363d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/WellFounded.c": {
        "c_sha256": "1475107e239c057957920b5021f312e85cf7d0fe2860733a1702cda0b044d8c4",
        "object_sha256": "57d0234fa5bff5ccbfc35edaa1f1b1200b76386711453b25fd56b2f6ef386686"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Function.c": {
        "c_sha256": "f53aac53b2fecff76bbd7fe577a341b6b6410222c410ed015497f664c5139a61",
        "object_sha256": "de44973f8d4829321977f06bf51f90db1770e3718ff0e0115f86f52f19867a27"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Restrict.c": {
        "c_sha256": "f15c852451711d83c0c104f9c8b6a1431cd0d2bba7e6d702c74d3bffb9e7a5f9",
        "object_sha256": "e8b25452e7d7d88de5f8f603dce5ecc02814f9d3d810f05e15727044d2fd8b38"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Prod.c": {
        "c_sha256": "e191871064bce719465bfd37d42e3d93875d879894388ffa78b0bea31fe8612d",
        "object_sha256": "fff4a724ab77ad3eba2a6c035fba42471ba3104b3eaa0bcbf87ec4c2a49871f1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Monotone.c": {
        "c_sha256": "aa115577f7616ea84834b0a6abe3f6869db1fc478f88882ed00ef3cc0ec5c0a8",
        "object_sha256": "071d7d1f46011c6cb5776b3c3ff79dfe8eb2651d9ac52a219d230575d8afe56c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Set.c": {
        "c_sha256": "35932d0d892e8dc16689481dfb65979f709269b355f83b046c12db120e93f623",
        "object_sha256": "1e73f9b2db9e60eab4983fcdcb5b4c773d7ab521301b34debab0087f528f002b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/SetLike/Basic.c": {
        "c_sha256": "295862356e2fca2a09ec901a80bfe30e1bf0bda2a73451288174cc67049e09ad",
        "object_sha256": "d96376179c4a8ae37705f7a3274f1b6672a26fa837a8cd2bd9c9eef7c0f6b199"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/SetLike.c": {
        "c_sha256": "c79d3c96e185297523476ae28621823ff2f7650b4007e32217573d0c700af087",
        "object_sha256": "db14c27b223317c7c7a7cd7754da8514b0c6253da3b092f217d6911fd2fbce9d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Pairwise/Basic.c": {
        "c_sha256": "c983ca983d978a67a265787c4412cf4cdd712b1ea2898ead4b5cd3c6b681d598",
        "object_sha256": "59ee0a3fe08cde879869c87144a3f53ab6a800b899440817c7e52c7d99d48f8a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Pairwise.c": {
        "c_sha256": "22e18535d9f570a4d425d93bc5f5502d14ffc6d7302c6a0a738456639dbab990",
        "object_sha256": "36883f23c162923f82c38d60141848f1121336d98d2c0abc186c542f1573170f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/OrderEmbedding.c": {
        "c_sha256": "3d68c36fcfd37468ab8fb6a0cc0ee150a8cb06326cbfc8bb9b5c4fe444f1d56f",
        "object_sha256": "fa490bc5daeea1e6c73ec004f189c1a3a6e8e62bd91043c318936eacfe1074c4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/UnorderedInterval.c": {
        "c_sha256": "7a3b31de3053866886ebe510033ccf5dfa990a04bdc0e9281ecc2d1174f3a93f",
        "object_sha256": "ff7f8428adc189498abe96ec2e17a2fe751c1136427872f312163d394282b30f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/LinearOrder.c": {
        "c_sha256": "17ea6c6366debe41bc38636c993ae996ecbc8ed536d980f5a81b46237ba155c5",
        "object_sha256": "2d60839a945ae0c29473b897c1aa18827bcddbcd804189da6372ac997dc6fa6a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/Image.c": {
        "c_sha256": "605ec436f63a6ed3c5da3c26f81925284eab5c2e71308e65c19e164a42ebb089",
        "object_sha256": "d06844ef118fb102b12dea4c6d6758ced958666f74974188a208d7a0267ce875"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Order.c": {
        "c_sha256": "cee4c301973d86d58f6c923a26ae84400cb3612f4927320845a4fa88644920e4",
        "object_sha256": "0cf790f784503ab9af61f888e4c2210ba5b5069bad6861f0708cfe83673c939e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/ConditionallyCompleteLattice/Basic.c": {
        "c_sha256": "67eb0da96a94c7b7dee38fd020c2a40ee05232647eb02f829cf0263cb643be39",
        "object_sha256": "5a10e8b84e9e89d2af46e854327aa39fb234cecc220f64b71007bc641353267e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/ConditionallyCompleteLattice/Defs.c": {
        "c_sha256": "83c16a08da8f65adf9cc49ccebafbd38c9dd931ac34047c14006a5594554a1c1",
        "object_sha256": "e728b0b913a36f0c0c55c14c29951a72b2d4d64c677f698c6c3de09cb00ece1d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Lattice.c": {
        "c_sha256": "12f6f5c54f2e6d4b9b97a1d42fe87c07bb4f9d4179ac926980e31d754bca2407",
        "object_sha256": "361b5459d059895d62ace73caec84017d03bbde58ee014acaffdc24f89e97862"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/BooleanAlgebra.c": {
        "c_sha256": "43f6352b6276353bb85191f44fc39bc57d769e4b13db192ed9bd93eef53ad54c",
        "object_sha256": "f7f9bb40aafc35cf54edbb49260913d52bba39b4edaa5717e5a61e4a0b1244db"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompleteBooleanAlgebra.c": {
        "c_sha256": "695be57785e47ea1705e01ca035415f1fed748b9af989c59e39405a56f0da4be",
        "object_sha256": "278ddff9b58f0c9da92236e2eab49595b0115eb2cfdae4537cedbb55c7d1ee8b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/GaloisConnection/Basic.c": {
        "c_sha256": "43bc8427b27b11717923767babe075a3463d335f5fac477eccc71b0ffb1c5c1a",
        "object_sha256": "ddd3ffea21f49f6365e4a2efd06a52b7e74e2064c36f5956b40bcd644774cac5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompleteLattice/Basic.c": {
        "c_sha256": "20463d32513b59b2a3185c5c8780d21996d8fa5b6755108be5a158d71622e547",
        "object_sha256": "348656711a151ea0785198da272f4e9f190a6c99f283c6ce45c79070be7433b6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompleteLattice/Defs.c": {
        "c_sha256": "8c5e016bf7fe53e5191e9ff0e2b8385ad6897492dea1cc3a1dd3a75398dcc2ed",
        "object_sha256": "5758a9be5c9791f57274c254c184d58bdd2ac3267732f04da9b937e0bbb32ee7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/ULift.c": {
        "c_sha256": "df15502066ac01e71443b2c5edfaf5f3f834c1cc131617aa8091a451d6ba1cd8",
        "object_sha256": "34e6ff625454bdfa4d41a2c4a6be50d6bda393df8469dfe6469e4d02c1129f0a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/ULift.c": {
        "c_sha256": "033d16144805e6cc0856570fb1aa24c308b93d09f108a0903a893ce4544ee823",
        "object_sha256": "bfb59449dc1823a697d5b0d71fa3336a6a1e497dbf69797505ff404009ed8bbf"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/NAry.c": {
        "c_sha256": "a8d1d7e40f5755d1b474703146c1722291201e0b49f9850d91dacc399d0ee512",
        "object_sha256": "ff807277e88e71598e6f7c34786d1f30f5cebbc9ff9c4c0a7c3ea4fb16732ff3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Bounds/Image.c": {
        "c_sha256": "346f17573ed8329100758b01b46fea59c35a9d0d80d8c247ece73d7f04e5434d",
        "object_sha256": "e397ccd49fdfd36ee5710f27d61cb8cef931b5749d3821660df4500afb829c9b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompleteLattice/Lemmas.c": {
        "c_sha256": "0b58a62bbb458b590fe3e28e26e75a81d68587b9aae2332fec985e7b949c6c08",
        "object_sha256": "b04a8bbaec37652f0762756b13e95d1cf3a7d9db09ddca02db07c3b171af4e9e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Set.c": {
        "c_sha256": "9362c98df2a7bee2ff60e73c73c7c999772ee35a7392852b3dd40d6a6c89497d",
        "object_sha256": "1e10d52827c90abab3175a9ab843c7f75b759a530cb845ce58c09928de80bd1b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Bool/Set.c": {
        "c_sha256": "f88a03037b6e83aa2f9e934f84c9d226df7eac9debe82dec1cf04e2c95c12163",
        "object_sha256": "cbcf159f9d898656e9c5164aaa6fe62cbf2517372b986808a1102d731b659aa1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Field/Canonical.c": {
        "c_sha256": "2787d738b3733fc13f6934987e5ab88dc704ec462b97f13d16965c67b739866d",
        "object_sha256": "162a10e5eb87d9aa33554d70a0fd96c6f100309f393df5553b7f3d055b39ab69"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Canonical.c": {
        "c_sha256": "1eb3d581d26dd60a34264eabb9467a4b889c27719b1cf11c1d977ea37d9b6533",
        "object_sha256": "c0c9da14e2f3b1dc9730f31f84f6f141fc97f017e43daa90b16a8c58b0883fbe"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Field/Defs.c": {
        "c_sha256": "996cffc1daf32f50abd42af864c738ff6cb6af90e551f2ae76af24efb26722fc",
        "object_sha256": "e5c72ec6cb4e89d8a36f65c7d03d49a89640218cc902f96df7e3fa9480b910c8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/DivMod.c": {
        "c_sha256": "56dd0c1ca7e1007a58d4e83bdcfbf6826d8b05ab2d1e31fcf20704e27dd4c7bc",
        "object_sha256": "d5036f9fe8b57ff312bf4ff28bcd7f291222594686d0d176f4528ee0acfd1d19"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/Ineq.c": {
        "c_sha256": "1c0bc09d0949bb57441b2c47044eb119a9ac3a1771b5b015669cd9ccee9f1a9a",
        "object_sha256": "bf1e34660ef171454dfeb48ab8ed3b75b5417564b7a87701160273758d858351"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/Eq.c": {
        "c_sha256": "7e92b677cb2d42038090924d84e3561909c9c5ec872364ff2eacbc2e349d24e8",
        "object_sha256": "065ee0502ba45f9af852d88bffc25691a70e25d5bc45d5bb18d58f1d612119e9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/Inv.c": {
        "c_sha256": "6aecfd4878e4d60d3ec8cd80f2f73dbb1d85431c780c4c427286758fb243ce17",
        "object_sha256": "508d72ad6924a45b6d1dce86cb2f5a27746dd5ba6a434bbb5bb3e33053656e61"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/Basic.c": {
        "c_sha256": "5990abf02abd50728de89a7320a22a632e93f7112fb9ad79e09597afc7c0060a",
        "object_sha256": "69d0fd5fdeb0810570c5f4b9dde495070f71e10e65c01b335ef7d17803d037d4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/Pow.c": {
        "c_sha256": "a899eddb7e87146153517f7d629bd5c573bbc625660f41e1ad06ef256349d85d",
        "object_sha256": "cb7e048b3d55f719ea519243aa5861420a3ad5ab7e1e17ad01419be8e54dfa23"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/NormNum/OfScientific.c": {
        "c_sha256": "eb7e5773a11c0b3b6cbe2252c9418d23f95224004bb78dea2ab138109bc9598f",
        "object_sha256": "3a81f1429969269b13f482f7dcf7871991eb6476d5329e30e0c10200b20782d6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Rat/Cast/Lemmas.c": {
        "c_sha256": "3353879bb2b2f1dab57acb6f00a5f1e18e6107e8fc6a17ece069188682af3b8f",
        "object_sha256": "3a85ae2ec6c8fa976110be1e71fd8ad9ad7f29141366c9b44ce463a149fa1c7c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Positivity/Basic.c": {
        "c_sha256": "6a6b588339a67456c28443305e95175351c8edb88276e9db046d0af18a4a04c8",
        "object_sha256": "13c4d5ae8b8021b7c41002abd1e1d389d580e2fe5676012c74c1099aa80db1a6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Factorial/Basic.c": {
        "c_sha256": "d6678156fcfcdd97fa936c7ae669cbd87b08168fb819dc2fe657a588ed36138a",
        "object_sha256": "8e731901b399ffb2dcd176eefc85e03f8916ff5f7024c791c85ada0f16af1a02"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/CharZero.c": {
        "c_sha256": "cdf6ed6fff2218be9aac360f9df84da6f07e3ebec5f6847c3d6ac9185b462398",
        "object_sha256": "a1a80efa2c47609cee37907d3846e35e6c0b3a2984f479636dfd7d174d42f1f0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Cast/Pi.c": {
        "c_sha256": "3449d6aa735bf8efdec8b1ee89816a1ee7e66e806b130120bbaafe6b80b696e5",
        "object_sha256": "e70217794d02939d1737a8517b5de26937c12498cbc32ae21da3f8b2130086ef"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Cast/Field.c": {
        "c_sha256": "bfde0123ee21003bd99c0148424109655e0e78b8b5b68a2fa4a67965338b001d",
        "object_sha256": "2078f26aadc70401cf284ffcc98fba06df370e3602ce66a1727913219922147e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Support.c": {
        "c_sha256": "96a89e1db0d1081f26d7f4477f3442a2b2361b634f439055f16bdc189588c693",
        "object_sha256": "5a9c065b49e3dd8e5cd7fa089c42b89200a4e658360c29e193612879f73da3d6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Notation/Prod.c": {
        "c_sha256": "d45250c3527fcf95b2389dc0e174a8bffaaabdfca48121bd8455bc9993ba5f73",
        "object_sha256": "f898ed13cc5a785a29d8abffacf7f9819c4cee9710f8930fd9e336d4c33886b3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Ring/Basic.c": {
        "c_sha256": "4aac77f29c4889fdc1bcda9528e9865985ce926c4d5f417b359f91c51e4b2cc5",
        "object_sha256": "c7db8c4268139647393b7a28429a3a464fa06a9aecfeec7e64ec70030ac7b2ad"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/PosPart.c": {
        "c_sha256": "6e92a96417387d78bb8f1d4161474fd4f16d21c82722b3ce4e8c6ce629668fc5",
        "object_sha256": "a7656cfb74d933fe911af61ac2bf7aac0ca548e25a9d3472c86aac29fdb65d57"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Notation.c": {
        "c_sha256": "493aeb4ec362f361010ed3875281f5ecfbbe527bec0d4f438e57e0ec0caf56cd",
        "object_sha256": "0d2f6b22f2bb7c80ace625e838fbc0ce5b17ac18cfade58ecd64e1ff4ee81294"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Frontend.c": {
        "c_sha256": "a1c084f24beb3bbf0bac2822f0f3dadedc6cd366f612ed104165146461456560",
        "object_sha256": "eccf0b9da4b38463926470081c16cee907d7bd9e62bc43a97ac937a8125bd366"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Ring/Basic.c": {
        "c_sha256": "b88d590f97cbcbfd22376da5e4a242ccd0baf3efadba50ad14bfdfac432794a6",
        "object_sha256": "df11335f9823023a715a16fa9e7c0f17eb4e25ad52d0e0aa83972978d6e5100b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/AtomM.c": {
        "c_sha256": "e56f5b53c85d10c89b8e038abf3ce6f8f9995d8820ea0455b1c2267f93331903",
        "object_sha256": "3e79e3e82f6e157e24a251d04e916ebbffb169c2bf044b8f5cba654ed2e6ccc0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Oracle/SimplexAlgorithm.c": {
        "c_sha256": "2c32e6b166d18495a927a552c69f35bd13ca3f2aa5a5a8fbddb1c6998870f0df",
        "object_sha256": "9018f915eb0635bdbb0f0152175fcc8fcadb4a56a8a0c35ac4436a99fe63fbd2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Oracle/SimplexAlgorithm/PositiveVector.c": {
        "c_sha256": "4a477c56ef2dccaed3b508bb205c0fb1a4e24c5387614081a99e3c6274efa4bd",
        "object_sha256": "c53712bc22c27c8616fd04fbc968a46b57fd2577bc129c8ef172ab0b7a888dfb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Oracle/SimplexAlgorithm/Gauss.c": {
        "c_sha256": "9906acc04f001350683fef98766647e6ee6356302102694263e5911acc3d86c1",
        "object_sha256": "d72d1c26331d6bc06628be64532ad4157a31e9b6fedfda64b54d989356fbf05a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Oracle/SimplexAlgorithm/Datatypes.c": {
        "c_sha256": "3bdaf3cd801d924b2d030d861d199966cc79e1c3effd191690fc877ba3f081d1",
        "object_sha256": "e451cb9404a0426fdf748a0dec6ebae0cd16980386a3a14a359b36dcc23d3c65"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Oracle/SimplexAlgorithm/SimplexAlgorithm.c": {
        "c_sha256": "e37f0db660b1c1eb5931dbdf712ce2b3c2c331dab446066b6c10852a2cffb140",
        "object_sha256": "8e67c52aa82455c8902e703d1b6aa18e98c839894505571247952963a10b6cc3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Datatypes.c": {
        "c_sha256": "8b17c710deb584eeda486400f797a40afe1d269cfe961a85cd97cb5c2523dbf5",
        "object_sha256": "c48c86389448d7779e362de002e57e9eee1e416595e0221c53c0a541a73c5000"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Util/SynthesizeUsing.c": {
        "c_sha256": "9f6cca4d6290d3f97826e7cfa7f9c0e4859e1aa838bc46a8161d0716cbd7298e",
        "object_sha256": "36811cf3705eaaf9d439c46f6bea6cc640d530ecbdae9be18a18d61377e61a0a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Lemmas.c": {
        "c_sha256": "52ad8fa6413a68969f896ff8f6b8182f22751aa060bff9a799ff6d7f5939baff",
        "object_sha256": "810bc920882e870c5da6183bb19777461c241a05b923ccab678b7afcaf041fba"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Ineq.c": {
        "c_sha256": "375a778caa15ab59281ecc0c824646ada47f65d8d00816c952da4d7dc2ba6cd9",
        "object_sha256": "9d2eca59c7a67fd308ddf0747f5e101bf1cf97aca8dcc7bd361472fc695f9dc6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Preprocessing.c": {
        "c_sha256": "cdd7b0b2c76b8dd8bc79f7bb82c60e3d5d4dc75f7d9f63b57a9b3c445c546b62",
        "object_sha256": "6dedb3e7c17889c7483755ba8779f1b0e5485e28c955f37822f56418ce5eb183"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/CancelDenoms/Core.c": {
        "c_sha256": "f8cd73f4e2b4a3b1ff530b054fa0b554a3565a2218b62eecd9719c681274e143",
        "object_sha256": "cbe5f09b3f2a4bfaf6232444838dfc5dc8f31794950019101468fe75b593263a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Tree/Basic.c": {
        "c_sha256": "e67780d5e94946156dc1da3338c144c9ac85f973962360c2147a9f9832154205",
        "object_sha256": "48547ae251a9a86ff80be42f3d0a5f785af57a5ae6b21265158a7806bfa76701"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Zify.c": {
        "c_sha256": "0507f9cc3b731a9be2efe2c91aba1c37092253721c883d009624706bb5dae3e0",
        "object_sha256": "20ca25b4c826c764edbb4131f5ecf9ed45009e27b8dfc2a358794f8584582b1b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Verification.c": {
        "c_sha256": "d36a8d92f1ce161dec8305ac4bde1a22ce991acae1d5de582a1dafadd54a71b9",
        "object_sha256": "18d1d56d90c03c6624107773d10460f99d33bd843b2bcc888905eec815edc74c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Linarith/Parsing.c": {
        "c_sha256": "400ef336211c789ce171f50e38fad92cb827d866bb9c9e2c33f7d1e1824044c7",
        "object_sha256": "319b1a52c758a95b926b32e8169855e644c71061f6fd5728b3e275f756027bcb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Union.c": {
        "c_sha256": "4cacdb45d0fb718f022205263ab5d90f9deab6e079ba6432d573d4aecd4625f4",
        "object_sha256": "1c07e77b9a79d85769c7f732b67bebc36d80484be9adede2b2d6e64bfb681fbb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Bind.c": {
        "c_sha256": "6434bc9f93390848c881defb5ba0cd1e975805764d74c0f753f308c26e72a4a9",
        "object_sha256": "b67bd29a119894b070e9fa3dec7c3791fecd0c679c09367f1c7e30c26df86e79"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Multiset/Basic.c": {
        "c_sha256": "3cd1ec9776e6aa5f840f2139fc403b0f493b38a6136dc9a9f44a139f7352d935",
        "object_sha256": "213bb79248645d7c6a4a9e658e45c25080d4ff60196a9d32ad9de47e613b9bbd"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Group/Multiset.c": {
        "c_sha256": "4ab293dfc148be14fdc2d718005cb82c026e5b281ae7a0f8ca40819c28a9f529",
        "object_sha256": "08a32268df379472fb95eb83cd65d5bdfe54118324193436bd62dd8676d5b8c8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Fold.c": {
        "c_sha256": "456b03c07219b49cb9bb07378521b50c9ee6aca57f054547b5a454a3208ec659",
        "object_sha256": "f1082035ea99a6a6b86bb4e00fae4ad90014b5bf75eef6f78982bf818df6b4d6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Dedup.c": {
        "c_sha256": "4923e423d9d8cd72935a0174d7a30adba52dd0f21bbac3b2ea4dde8aa94159ec",
        "object_sha256": "9da6a8fe0ccc7a10368cdc02a783d9ffa03bcff8aecef83abaa8bd94357d8dc2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/UnionInter.c": {
        "c_sha256": "5c59023603d5b4d37809bec8806761abb45fe58bd05f6acd269ac4a87f0348d0",
        "object_sha256": "4d69973f86410baffd8a02392717753e13f472d0967de761d12d88040b868f9b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Filter.c": {
        "c_sha256": "aa189f8c1efa41f9f77bc6b013d028badf80b2691aa6429ddb370ad9ae93e151",
        "object_sha256": "5977f19f2f2d05507e364dffe12b61f07b409c9e3f27ab83cc41c3b2154d7dc1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/MapFold.c": {
        "c_sha256": "fa0656d7c61e9caf1ed099601e7e68c609b6c095741ae6a26ef0d522014b1ede",
        "object_sha256": "42aafd4c980e02baa67096a31ba832409afac97f1ee9ac36f229740da0540865"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/List.c": {
        "c_sha256": "929288eaeeab69b38618e486a8af36b2db09b2d08c419b1213c57573a4cbcb06",
        "object_sha256": "9e03789754ef096a4135ffe5f61ac18bb5f63e1903f22190ef8179b6b0ee38a6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Replicate.c": {
        "c_sha256": "f5238465dcd13ee55ec70133e614c6e95470395ddc87dc9df8573221eaf69c0d",
        "object_sha256": "8591775d55261a7421065e490cf8d84f8df4dd6c3de8bdc28f292d564189e5c3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/AddSub.c": {
        "c_sha256": "fc325ea248d1ed34d927f7a21e2eb83b65eff7cc84a7e469b918b8156aa79875",
        "object_sha256": "eab76df032aab2281294f24c4c18b8e785dd659b184776bb3496132a41f1e83c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Count.c": {
        "c_sha256": "b0cecc8473203b0d05ea69aa434d557e6a8b0c30b6a9fb97835c78420fc1f5b9",
        "object_sha256": "ec86ccf8f44d7c3cea3eed13d542adcb5205b628c0fe65d561cc3fac3a94fedc"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/List/Perm.c": {
        "c_sha256": "9f8ecb896ef2c343417d4d289e3af54fabe397111a076f5dfda52c61b8820ec3",
        "object_sha256": "6366ab6dbbac6da5ff85ef322da5607ce5ab7c269b7289a33faa587702ee71e7"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/List/Pairwise.c": {
        "c_sha256": "046f12a87c33b4a982337959ab1b13973cd79d7e6fb0c868ada4df4133081dbb",
        "object_sha256": "363389f2cb3e8f230172a9eb30482c7ee2def6076b0240d5381a09aeffc3cca4"
      },
      "proof/.lake/packages/batteries/.lake/build/ir/Batteries/Data/List/Count.c": {
        "c_sha256": "5e89b8d005492be00b54e5bc7a9b9bed257265892e0e89cc58dabb09ddda6d7b",
        "object_sha256": "2bbd90214a806a11132e8f881eb37f074759a56e06a6096cf249018b5a2ec9bb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Count.c": {
        "c_sha256": "4c6f233b96577763b40486b37950b69ca4514886a369da822dff6c93b3ea58b4",
        "object_sha256": "da5b9a176d0deda3b7adf11974e9215e38aa0c7ed8d0abeb3d1219dfe8627498"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/ZeroCons.c": {
        "c_sha256": "450162a8d637339efe2a03fe15fdd99656c7b39bab7ca2b8cb20d90ebdeba77e",
        "object_sha256": "dd605f4659c1418cebc637802a075caaae95972c94d6ef3fd47e025128d287cc"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Defs.c": {
        "c_sha256": "b872e594e5d23b58c2dfd81f78a7f3910665698e518231cf3ca1d326701065dd",
        "object_sha256": "c4a9b413e51646147563e6485f2fd5d5a27c9663cf7c6ab3a6b2304ba6148378"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Perm/Subperm.c": {
        "c_sha256": "25ab62c755b6e1dfe6bbc5d2c9a15d9cbcce445d3378df16c3ef359e46cb1893",
        "object_sha256": "3b378df50ce5dd36c583a6a4ab866c5e4276216d8abc8f67ae0911bcbe22be53"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Basic.c": {
        "c_sha256": "e72d7e36441d91a1bd4acb824589b18b02062bb4709704bd668171126fc18478",
        "object_sha256": "3fc2366e071bc96c136f7a57bda6288f1da0894c300fa20364428e36f53a4735"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Monad.c": {
        "c_sha256": "8ad02677885cd7a0cae70711c8c964e9a59af9dbec5d06e2ec082d1ace0d025e",
        "object_sha256": "6c3a6738842f365b351e3cc37a5589cca055e20ce4fa69bb50a1e9dd7b353153"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Nodup.c": {
        "c_sha256": "38d9d7810a9e324ec7cba553766e6149b9c97babec3c28e6565adab4075b4f63",
        "object_sha256": "9da09ad23c8643fef0f82c58d0c495904ce1d067128683f466825bb125c73fdd"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Forall2.c": {
        "c_sha256": "7211a21bc0bd20d37570edabb93557eb0a9878ea8440e372db090a841f56afb9",
        "object_sha256": "52ed7b5a649678ccfa5ce439a1cf25410b01153993d17794b5ee78814aa8a4ee"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Perm/Basic.c": {
        "c_sha256": "953c25ed087519538901420285e51c883e37d43f1ce6345017329ed7186e3133",
        "object_sha256": "528b53f73ff5b3a0f5902ba1cb1667bff96b547eb12032bf9c3dc0c6d21a1755"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/InsertIdx.c": {
        "c_sha256": "7dcbdbf1caafeba2b50c99b425e56f6b57f5f1149d4e9b49f1fc249e8b5623dd",
        "object_sha256": "f0a14c65a6ff2fcdba2a15e9ad2d1dcf3b4fe5335231a1a87c476e1fd7596c27"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Perm/Lattice.c": {
        "c_sha256": "b4d2cc501fdc5f9ad89f81cfc829b60e0b0046992b81fa6840d49e64b4244029",
        "object_sha256": "ab7bb75f47e95f0490f0d63cae4fecb515d4ab4d45399a8bb55e4a580c195d9c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Lattice.c": {
        "c_sha256": "45ebb968296efcca1bd693364b4c9912da269249548c23b077b2187747824019",
        "object_sha256": "fbf47ae6b233ddbda915b0b3101e58e1d7db95e5d804de2334ece7398480c4a8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Dedup.c": {
        "c_sha256": "cfa5c3a594b79c5104334b9eb31044ea228a3bd19fb0ed87ab78320e7feef57d",
        "object_sha256": "51830e018c6ab0010b66570e192c29df5b64d2e9502fd11bcc3b7f2424f51122"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Prod.c": {
        "c_sha256": "a70b54d10d783b5aa920178f44f8feb65622762a3d9af590b47af539f4f6b9a0",
        "object_sha256": "9f27d69dc799aede6799a50998f61ec919601ccc17ac895026e2ef19f01eb12d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Multiset/Defs.c": {
        "c_sha256": "2cdf841365005ac0f7b981e1e1c2942dfdd19754562903e70d1e69f134536193",
        "object_sha256": "d812d805500c781fb18698be37c71790efb4153b42e0a45c9bc1b0336068ab77"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Basic.c": {
        "c_sha256": "2794f6f58c8712f38746280efc5533ac8c86d0f7e167bb6d7ce9d65b1e52f08e",
        "object_sha256": "19b99a04399465812cb567c8e14831fc31178d827f01055fd3df1a33b028939a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/List/Defs.c": {
        "c_sha256": "df75b6aa0ce14ce92288d52c3be409fb0fd9984b9e604d41bb22af84a41fec8a",
        "object_sha256": "8925b8b3695df94922497f710ae7afb928ceab0de913f0c6bc0adf3b4331682b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/List/Lemmas.c": {
        "c_sha256": "f6cf757c7cfd731cef0e44d55d434db62d6e18b215763030e79908e7267c8412",
        "object_sha256": "c68a691ef6fa0a9f0ec5c93d9833083ba460db44da2414c27fa00c43b7dfd0dd"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/ProdSigma.c": {
        "c_sha256": "60095ae278496d7be8e509be0998b1245bbb60ec61379ed661f1e86319be915e",
        "object_sha256": "b903bf67ea3c5df46602188460981c3accdaa86814e195431a17d710963096e9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Rotate.c": {
        "c_sha256": "76c005e15c4e7fc4c5887bbc90cf8592dc4590b19cc39437b25fa53fd0366749",
        "object_sha256": "568026325a0048d6f7d6ec265272415d140744b1a98d3f88a0e98e528a588546"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Infix.c": {
        "c_sha256": "25577b5ac5dc1d408b537797ee21e6c15c97142f042f8ab64090ff6321650413",
        "object_sha256": "dd55401f14df79fe183aac8c169d1dee21471da5bc8c781e98e79efd5cb86b1e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Induction.c": {
        "c_sha256": "727423c53b322f548f12f7ca7681676de628e35505a112dce621ce31e8d7ad4f",
        "object_sha256": "6c41b096bd28632ce1b95f3800d0baf0676be9511bc4cb709646c66d53d51366"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Range.c": {
        "c_sha256": "171da8eba36c26547f82c445c0b2e62136355a546ad11167fcd5bc4d61d87c1a",
        "object_sha256": "67b1037a32e4ca89bb39bdc7432e9d73bd6f09144c442d27a6dc515711453873"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Chain.c": {
        "c_sha256": "e097cf89063ae6abcab266c052f3d30abcea0729c823f02829a47c6dcc2403a3",
        "object_sha256": "27ee25ffc33bfa3b6c636b6ac4094591fa6be85909723b4f8b5e971e238a6d59"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Lex.c": {
        "c_sha256": "a3ab781fbe959f2d8807dfba4cca81768cdd88a0fdb5b538bb39bf6da0eccc96",
        "object_sha256": "0a0c77f900db7499ee03fd7ee0142cdc80649a3236629cd30976e8b3530743f7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Pairwise.c": {
        "c_sha256": "fc6f0df282e5e286a2794736df110ad3a4b20e210d3e67d48930955768f0b2c5",
        "object_sha256": "e8ff7fcbfc7dd57d9a308b6eb9fb47cc3b675a0939781e6c6bb339bacc26d6b1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Flatten.c": {
        "c_sha256": "b46bc7aa830d26a37db647cfa8cfc06965c71af83aa5218ee78afbad1d3571fc",
        "object_sha256": "765979b4f87637817dcc0f96072ad1b9616ca15611d5b9162c7a83da05aa283f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Int/Units.c": {
        "c_sha256": "b3170a91374ed090c8c6d1ecf01a62e1c8a2c7ff687a4dcac1035f73d4bba254",
        "object_sha256": "e74afa68067b71eae64d3214940b4ae1a660087add035b6e0e3645609183714c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Nat/Units.c": {
        "c_sha256": "05ce0cb4e6cf0544e36a82f89e52e77492743d4237343dcbc5f0c09cd0b880f5",
        "object_sha256": "736f8abb403d3e0531ee1cad586ee66e3dd9731fccba79f410931f9e0da41b68"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/List/Basic.c": {
        "c_sha256": "d2c91da28f431dca57ab55bb4276fdff2f3b28168971b93aed064c7571ec6c86",
        "object_sha256": "051424ba4a359eb1a884a8878a60f1eaedec97befaee45197a919e68c5b0e218"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Fold.c": {
        "c_sha256": "ea7529288fa06a8b81262d4fbfe269ae65ae2c946a94c536e4b64461df0dbb93",
        "object_sha256": "fcd396e518ed677490b22ca283d98a27840d9b1cc677f6097e4aca5cf4054548"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Image.c": {
        "c_sha256": "40786d64c0cfe28fb2d5f03a47b5ad5c283bbf9d03d8d7f993535a515f54c6ae",
        "object_sha256": "44ea0d32ad8455d745a0c4e8b4c7f60fb8eecafb39b5d7c8f2d42d1e5f73409e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/SDiff.c": {
        "c_sha256": "857b77430fb96b055e6fe7552e1aa8d431e6ef09a2095e5853d2532af7072134",
        "object_sha256": "eae77c0d9e1bb27465b2d13459212b650150765f4725a5c6215b29be85594e01"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Lattice/Lemmas.c": {
        "c_sha256": "21e4d8d2fb3f2b496beef83503e6b2b998beb9c0016993e323539d6e043b8659",
        "object_sha256": "8428a71767ed079bffc9b4e24e99a187f1b0a942ccc1b299de73479159708a28"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Lattice/Basic.c": {
        "c_sha256": "0195b1817bd5223b66f0d39b7a1d14e0b029d6652ce99866ed28d0f341483638",
        "object_sha256": "307a7cec1b89401e69b3a266fbd3ab0812db2151a32d70475b44e8c9ae931579"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/FinsetOps.c": {
        "c_sha256": "1559f11e6efeda9a35620495a4da454a7608eef16034996ad1a304408c4f4817",
        "object_sha256": "001ae97c74e27e30c1be4401ca04589c34d6ae4d698a09405cb67abcd238d283"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Defs.c": {
        "c_sha256": "0671d316dd83bf75f7de630f3fac470fcc639185b4e1c0c9ff0a95d9a55a2694",
        "object_sha256": "27c383342ceb02bfac62e14b430260d9ee377195f48706823f5c9d8416ea14e5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Insert.c": {
        "c_sha256": "b174bffba7bc395fba95991b1834ed974ce62e26564e956089557a70e3ee3151",
        "object_sha256": "b6f23e0d0921ae37d84e1d70db3e8ba10d82c1359b6c425ba3b7748ca349fe03"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Empty.c": {
        "c_sha256": "1fa93c06d7b4077bcdb6311f109be2167c3cc5fe4d88f3c3f5795a6fa2aacf8d",
        "object_sha256": "49d999c5f40577feff22b25e57305c76583e36f526b4cfc2b6745fe0db2e1974"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Dedup.c": {
        "c_sha256": "6729c3d5a2c1f45a5a9b5708edf5bc4f408d90c91bd753283a9f75c0d1aff844",
        "object_sha256": "dedf63dd2924a3cf99be1b5e0cb1496606588360c12ea5a1de28a26626b87b86"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Attr.c": {
        "c_sha256": "5c7376c84f2a305630adc00432dee83150b52eaf180b4f49f2c129fea02b85a4",
        "object_sha256": "8e57f289ce6fc9e0a446b3fc32b359e75459406f42fa8252af0b434460dc19e5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Range.c": {
        "c_sha256": "7b01b574f7f79418babec2f0041078fe9969b10a251c4da9f7236128e58ee414",
        "object_sha256": "7362f0c14ae455d1bd86822f8a92cf8865f0b436f2e7d90bd5452f76c00c83b5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Range.c": {
        "c_sha256": "9891105309932f8f9fe233913092eaa5ccbfc98e0ad4b0ee54bca6fbf72bf7e6",
        "object_sha256": "95b3174f8bb986ff1e99b5bc1204ee1beff0220a6661c4254dfa7754b17c2f2c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Filter.c": {
        "c_sha256": "f4f7b1ececf27aeeb6ec8ed76167c1adbeed28ee9a6c0484529d6877c28e3961",
        "object_sha256": "7d94570e8fc0126f56cb37e001bd25aa7423d04e1676a116e51ae196a9b2556e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Erase.c": {
        "c_sha256": "5e5e72b3c64000686dac568ece0ca21630f978e2fa20ec2892ab75be951bc93b",
        "object_sha256": "81c1de13ad6d36f5c4d99b85b12989a48fc0891978e41b1525c9f76440f44a6b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Disjoint.c": {
        "c_sha256": "93091d54f49bb087a239661e60c0f1fa1e6d44dc30fc08f7bb4994d288c71709",
        "object_sha256": "052e2f474cadf362a940ca1e515377d1835bbec3f2a407d235370f3599338922"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Attach.c": {
        "c_sha256": "0bfa6ed11cf6f7caee61cd0e29d86be268bbcba5d9e8d08e53751a84f3bb4a03",
        "object_sha256": "e86780665a075ef49e60c7e28ebe356537e62bc52671650fe887f3bcf9fe8550"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Basic.c": {
        "c_sha256": "28cbd250331a7ba088933fb58be4b1e9c58f219160f1744dff9aa1b02eed07e1",
        "object_sha256": "3070eed38889e18e495681d74dd8a34a1ef0e7df384a2fbed62291bc2e6ed26f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Matrix/Basic.c": {
        "c_sha256": "32b480d47fd7deb0c7fa5a432b049b81df2805f6ac382f40dd2855861aabff47",
        "object_sha256": "e3faf62f0638c1a7e75806075de87e31d6d233daca64831731b07c247e348fde"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/LinearAlgebra/Pi.c": {
        "c_sha256": "e46390a2aadc5349a86842ac0f976f0bad70bdd8e50a296fbbb92f78ce99919e",
        "object_sha256": "ff697a4b63000db3a1318403d2b5dd6fafb6abcb611ac620abe76356e47914f7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Option.c": {
        "c_sha256": "599f660c756d806117ed6eedaf46db96c5f8dd9a6ff28347817d4814979c2668",
        "object_sha256": "aa778174bedc4deb155195f1b1958aac4e5c71f633bd3e124abc48cdd6faabc4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Option.c": {
        "c_sha256": "38445bdb4853c5c1edcf2a5ea74faabdf1f650cee6b707d19721a542e5a9a688",
        "object_sha256": "0b2cd09e98874d5f242ec6d1d77cbab0738f1c567a0411ed42b73387d3af44aa"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Card.c": {
        "c_sha256": "4ca4d8dd3730a29b215e0c7b6daeff66fbc4c373f1ce84987adacde76927e05e",
        "object_sha256": "2981dc1ebde4edd83f83e966134afde1a5ddd9e24a017969ccf207808a8731fe"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/EquivFin.c": {
        "c_sha256": "348f34325c3cfaca0695fc09a061e22317250e2d55c239f4e9fd387d303d1c3c",
        "object_sha256": "d8b5d7195b61a97f82e1736811dedf701dfcfda883a97c6790b90dfd743c9b3e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/NodupEquivFin.c": {
        "c_sha256": "077c7160cc84607f71b6c04861226368f5469d363c5e12fb3ca9e06be66bcddb",
        "object_sha256": "ef5aba2d6126ceb934453fa4099834d2b62b859aab268b5e83bd2bec21def468"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Sort.c": {
        "c_sha256": "1c9a6ba8de648a6eb3de3e89d1a2dab9807d317e8a9609b0eee576a415e0dd47",
        "object_sha256": "c74a1922d571e361970a14ab041cb4ca1d95999fa361d212429d61a2d8ae31dc"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Fin/Basic.c": {
        "c_sha256": "aa1100e0de876d5a23c73bddc07c93bba736edd32a500269e0e91a018ef4923b",
        "object_sha256": "e05c9c6fac44c9f5a8f4591e1dc24d82bbd525bb5b0e023fb23b858668d3b465"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fin/Rev.c": {
        "c_sha256": "e3dc10b67a52f9c85980f5c5815db2932725e6ccb477673cc3a6d164df4b681b",
        "object_sha256": "298b7e67f01e7cfba8e36439a5e528eb6f585b47051e77f329ac803cb40b0308"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fin/Basic.c": {
        "c_sha256": "e3943061ba7f67d08ef2c7bf7c9bdfeb8c83f6148ce8d5f29760983a9c233635",
        "object_sha256": "2dda3f1b929288acff9768a86ad46f39569c4240bf25f028627e713d055e8530"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/DivMod.c": {
        "c_sha256": "c310b160323c6285e88c55008454bba216f35131a8441f790db1ea444dee95b8",
        "object_sha256": "1e4a2c1a651c99700dfccf8ae52a4a2402da5caa934812366e9d06e8fff92b31"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/TakeWhile.c": {
        "c_sha256": "1466fe1aa583fd711de60904b606d42cbe5cf663ce2d611719693f2f7ad0beb8",
        "object_sha256": "d8a531b6fe01734acaca20ef2ad98b7cad7baa7a050f4e5bac253c2e5e72885d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/OfFn.c": {
        "c_sha256": "7afeb3196b1b5dae69bd92ae27be24ce41e7361fae45d36280c896ac20c5f622",
        "object_sha256": "2d3313e07152fca3008eb939b79eb73323312fd1304f3a3589110ca46860300b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fin/Tuple/Basic.c": {
        "c_sha256": "dbcea1a221b12397311cc3560c40d7a897b5531a45f60871e420a4d6ae045ad1",
        "object_sha256": "4ef5c397bef1c5bd940a9612603f80b99d48a158579954966fe2b263fc7d61e2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Duplicate.c": {
        "c_sha256": "8de2151ca4698ca897dfac7ae21f901bd9e8196bc748ae9e936eb21086dd273b",
        "object_sha256": "d2e23d959c2f58a06d9fc10ef12de9a249e2e177071fab5ff6bffd20b02f3caa"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Card.c": {
        "c_sha256": "d4279d828d5be665a522fa329bd6fc0f7f183cb1a039f3f4514c7922d9dba10f",
        "object_sha256": "ffb71eeec95c169c91a3dcf564bfc4f5ff0d52f1ab811d23fe8e3ca617accee1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Basic.c": {
        "c_sha256": "aebbd9c788970b631a3129fcf3ae501ec35015dcb974df688f70d3a4fcdff996",
        "object_sha256": "aaf336c4080b2f4b42d4d6346d1da1dc7bc2d615d719613372bfedc6c1c56139"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/FinRange.c": {
        "c_sha256": "1d87002d91e02bd7d9cd7e2a5d32177bd33c8fd23c2c4558fc9d547f8f64408a",
        "object_sha256": "3c2cc2484ea0910c13520b737924ca23845a956e08f3437aafc19d305fbe7b66"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Sets.c": {
        "c_sha256": "bbe33a6d45e66ca42b06448f1ee1e74fd6230cb26e8e887d9d505c04f04daa45",
        "object_sha256": "8773740033695f0faf0e5aafe5fb661e2688acc3359eeaaed40baed7cf1d8437"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/OfMap.c": {
        "c_sha256": "e352650e50d6c83ac2f4821ca75d83101620db69a08152420a6c743b3535166c",
        "object_sha256": "ca7b195129de23c44046543dff2b40d7ea50f5b008a09c25e48fbf19f5c94d4e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Defs.c": {
        "c_sha256": "ff50186dcfe5dce404115c51713d3335c2402c3cbd6fb013fe556b5ae5ac7a6c",
        "object_sha256": "6a0e2f6098fd1eb79144166bcb7abfde9e17766b112e7c3d6c306c281291dd4f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finite/Defs.c": {
        "c_sha256": "0c6544e9c9dd579d1d73d9224892560e8024ddce0cc9f123d230fe309a3e0c0a",
        "object_sha256": "63bc1b0fa11e4e4bbc8a053f9fbd1589aae935df19d4ef2336b7565d8de2fbdc"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/SymmDiff.c": {
        "c_sha256": "0c9c2f00f10ac043ac0c1edf280a8ee53acee15cfa68e0f9392310a3cf98d1e9",
        "object_sha256": "35bf71b8e784c957085d5a09ec8a924b88df374894a36db176cb3d8e537de1bb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/BooleanAlgebra.c": {
        "c_sha256": "a00f59c3650f0fe9a49ef9d088320280b62bc90a2a3d95b59484085e162116ed",
        "object_sha256": "9f03c2e26d05cc20ef7b2872daaf1a7a687039bad104213eaaa93230b93eaeb9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/LinearAlgebra/Prod.c": {
        "c_sha256": "d6e6ef036f3a89c0a55bc2869f93660b1241d3a369cef8199b982ba3c57dcb3b",
        "object_sha256": "9fb886abc1de3a875caccadb3d660c936d101996ca95069bf7ec8d6faccdeaf5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/LinearAlgebra/Span/Basic.c": {
        "c_sha256": "c9acf19a722d6c0b3470c42167f0b1a6836709e06d80290c262f2d054a8dc1b0",
        "object_sha256": "121eb97b79f1bdc6deb4cb038a808af2837c9feacdbc643ee77223c6d82d9936"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/OmegaCompletePartialOrder.c": {
        "c_sha256": "7d73ff87b7325e48a1ac2926afb81c2eda227f4164a6f295bc9a8b9718f1c843",
        "object_sha256": "8be2c7fc8d2b2434f4f9c1ffd620dca9b08b660458a277794296d049320daaa3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/ScottContinuity.c": {
        "c_sha256": "c57375a61cf28172dc545ba1eeb48994fbe43a650c6628b54c1f5003a27bc617",
        "object_sha256": "333d05802e2093ec09cd988745cabe27cc3dd878bab9009c49cbc2617166797f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Part.c": {
        "c_sha256": "d4fd71eb4814fa293c1c79c69dfd1553ae9592cbbf49122a10d67737f7613573",
        "object_sha256": "be97f7763cb4050f2362360307120d9268f5eb8106817b2f547cfdfc617e2794"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Part.c": {
        "c_sha256": "aa85e276b3aee4eae600700c33c81a4a526b7d90f452ca11e3fa6189d79f8a85",
        "object_sha256": "3fbe6a5bbe512fdd4fae4cec1d878cb524ad9c780c788a15c7681876605a3fa2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Iterate.c": {
        "c_sha256": "adf5f52430a7ccf56dfee161cb68646f0f3b32ca680f712faffda65396aa0e72",
        "object_sha256": "67c236f97c4ab2f60850cdd87a399cda3b07b5035cb2a55928e634c75f124402"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Dynamics/FixedPoints/Basic.c": {
        "c_sha256": "d49fec07202326d4b722fa5b2833882043c8478a1c7a2be4170955744b74179f",
        "object_sha256": "928d0942b03e5eb1ecfca0fe8061341845f337f6c5ff2be5f3df5adf6fbea0b0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/End.c": {
        "c_sha256": "34ada0152eb6c9dbf5ec2adfb379dd9a4abc893a1dd1d87d9466e6a58850d7c7",
        "object_sha256": "145ac3eb0830296f5f038631ac0a024475833dab46cefa8006e010464d28be87"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Equiv/TypeTags.c": {
        "c_sha256": "fa5ebbfcf019befbdd3f3ed45cc83931b1a87641fa2c67776a78b28fabe5f966",
        "object_sha256": "4a5676740df253a698bc5fbecc1445032147c4ad57903ff1391a75dc11cf562f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/Monad/Basic.c": {
        "c_sha256": "c7a8481ff8d21cbde0abd749ebc6b32b05644929bdfa2027385a1f6dc08206e1",
        "object_sha256": "608a3fab9c676fe818fc4c5c07102ce82512da6e1e2da901ed50fe3fcad82605"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompactlyGenerated/Basic.c": {
        "c_sha256": "4e85209512ad17b23decb6f2c5c2cdd94e227bb5c64f8f4e7b05ae60b8068bd8",
        "object_sha256": "40bd2da006bec561a6f1a7e65e387f571c9cc0d8dc3a55098e6cf4fe786785f0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/TFAE.c": {
        "c_sha256": "00068e3ba742558c8e2d237cfe7f6c12c8634518b826129892be7bc2e2ec1e05",
        "object_sha256": "f4e7f185d6e9dd5847e4748b051247073c7f4e5077dc9a06552a382e9bd158cf"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/TFAE.c": {
        "c_sha256": "1f917b57c4a54b1747cef38607d1f2ca1854f3423b500e3230d3e55909aef285",
        "object_sha256": "7d25b0885a3d3730addc5b6bfbd9319b10538cf96ac2bc85e3694558c24ec29f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finite/Set.c": {
        "c_sha256": "5031dec3bc8841f5cde9b5435c63885ce1bacefac4eb5cdb05ac6fd9d256c6a1",
        "object_sha256": "011bec1b2101b68a1136a6e634340f150a31ee5339962903a55a258f38c9a49c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/OrderIso.c": {
        "c_sha256": "df41ee07a201c6333f1dea0e9d8730c8cfd88cf555a18d92d05e35f899878b6f",
        "object_sha256": "f664440a6bd104648801a080a984b2d5a3784fab248eaec970d2e83b6a457d26"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Order.c": {
        "c_sha256": "566ccccfebfea0280e7e8f0ff3c8227ab2848341d48bb9ffdd410265d4cd9913",
        "object_sha256": "f9613ef4ce44d0ed899261eb8684605e164ab7e5e2dbc0e81deb74fc319e877f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Zorn.c": {
        "c_sha256": "a48af62230b0f6add49a871b3908830cfcfd2a2a0dfe789f92c2181762e389c5",
        "object_sha256": "6aeed6b702da3889052df0d96f441f5c6859465e15883d266c8e8abc367fa8b4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Minimal.c": {
        "c_sha256": "fd4f125e9ecf8874238cd1d1a39f5719847846dc0387d135b0ca45c88b8dc101",
        "object_sha256": "a36a988e59bbb4e9f54d256dbcccea94370d4f139701f900345cc0203a42a907"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompleteLattice/Chain.c": {
        "c_sha256": "3f09a98102c2fdf17c1fb6c8f060b327d602b1a33266533968aa0cdb34b2c290",
        "object_sha256": "8738daef615cc30b75f86e996194a9b2bf9b67bc8b3c446bfa3be96de8db810e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/SupIndep.c": {
        "c_sha256": "e25dc6669d1138929ad577c380f10e170af33fa816bd6140add1169a32e8aa46",
        "object_sha256": "b47253a0343797542b70c348305459b6c53bda4a747faad59cfd36693c333f50"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Sigma.c": {
        "c_sha256": "23dfa333d89459d0aa87c3144c36eb39bbde17f740e806bac803f7138485f0ba",
        "object_sha256": "92b81747ce0715c8eb447e8df7b6162217b68c56373ba54adedc3720bdaa66e7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/CompleteLattice/Finset.c": {
        "c_sha256": "93bf9178badb4ef004aa4eedc1177a676509c976d648bb7bfae0ca994738760f",
        "object_sha256": "e50698d5d687f9f3a322bf1d9a564313c3f14c05ecc7c9ce974ee5020280940d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Lattice/Image.c": {
        "c_sha256": "26f2402a1cf68ba4577def15153785e73159f0568f8caaf32f1e8fe9a36d169a",
        "object_sha256": "b150c92d6a0e1bd1e161311b5ef4625a58b3c9c1ee920a9ac84e30595e8f3ea0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Sigma.c": {
        "c_sha256": "454c1061f4279c1e2137399584c612b49020bc830286bd4369180a0ebb0f66ba",
        "object_sha256": "a7272a0640845c97b0e04aac77b43e73f4ddf795449b262c87cacd993df5d3e2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Lattice/Fold.c": {
        "c_sha256": "a091ddb3564a3fbbc381dc92ad933b72c15b12a6f741de51619d4fd31d0724dc",
        "object_sha256": "df08d43b8405984ef8f14c5924a79ac5f7585dcf43cde074dd72c516f4910561"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Hom/BoundedLattice.c": {
        "c_sha256": "38ec82ea95a00a2514d009af5e5b392de2d843fe4c364363dd328867e54557f6",
        "object_sha256": "9453def5b7ee62a56974b986d319811d46a374caea6279623f3cd93bb3bddd23"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Hom/Lattice.c": {
        "c_sha256": "e57ec3e91ef43d575a676e6fe5e7797a0b1904c6c60c8a642f9b5d14729ae892",
        "object_sha256": "81dff5b0a6ba72e5e0cc96388ef72550af71e2cd4191a613583b590579477931"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Hom/Bounded.c": {
        "c_sha256": "cf4fce4381eee26d2afddac13a6f42dd18a49457bd6a4af53a1f65ea7386b328",
        "object_sha256": "227c4b48711f88e6f04e1e24f58dcd8d8bfd0a8924a0784bdb1b9b019ecb973c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Lattice.c": {
        "c_sha256": "a74fc6262256f735dfb59de7db93d4e1438f89f7f337dcef08c54e036e451c95",
        "object_sha256": "2faa2f3742a2dc200f50f51edb7e334495217226daa68daca803685ce8cde9d8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Sum.c": {
        "c_sha256": "cef1be78b1228c47dc3a2c6b145c702f47c3af8e6d2133217a9ee43cb3428967",
        "object_sha256": "db2cd46c8a24df4e84ae8a0044ff9aaaa48fcbe0a1f64afdf133b7631296870d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Sum.c": {
        "c_sha256": "2018975086b69bf17d3bc1e458a28c0e9934f7029213a866e880ea39ab746fec",
        "object_sha256": "db43b4b65f6ea1f5e6d8ed7d876986d8a31923d041911cf96a9f5371b05341c5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Prod.c": {
        "c_sha256": "c75c880cc97aedd2f01f6ba7193153762471c91079dd2007f52b44f377645615",
        "object_sha256": "06bfe308bec4c776c180fbcf5c395f00baa36e60162c926d36388bbc8432e719"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Pairwise.c": {
        "c_sha256": "fcdf35c8e8f433e436b4742f03e0ec34c4c468713173bc33866d6f15519396c1",
        "object_sha256": "e1f51bc2307b476586d03f6974cf246c0c8fd0ad17909c0fc5c72204afb26c55"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Pairwise/List.c": {
        "c_sha256": "40f5ea1c5c5d21c654399ac3ad1a8ed740aa8435e240e1a3c28c7b18b0b0d208",
        "object_sha256": "97787754f54502447cdbbc74fc08ff37081be3091784c4b133330ecf1d2b5d02"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Lattice/Union.c": {
        "c_sha256": "3a04ff32d0571087fac14002a7354531e325926243ac6cf1960868d5373e9757",
        "object_sha256": "cddb35a72b1233e00fbb2efc0258d8f961475d11d385e2c49e4083c0ca9e7a9d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/SupClosed.c": {
        "c_sha256": "61bad4caa0d687760036e49774f10e1808d4398b9c0f72b20461e45c2cb60aea",
        "object_sha256": "9417da11be379fe5ef14edbb5785ab151a7576988305b6fc501ba04c4f986f9e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/ConditionallyCompleteLattice/Finset.c": {
        "c_sha256": "89de2c58185a406eceb727cc334a70016e8c5ea48f6309d78107f093e8c8e8e5",
        "object_sha256": "9e9649c304e2f0096f8f8a917e568d2e164423e3d3dd001692b038220b0a8db1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/ConditionallyCompleteLattice/Indexed.c": {
        "c_sha256": "11e7cb244b9b6b66b86c491ec60b494a5ac7045dd5726be57b8fd1600fac6a67",
        "object_sha256": "f6472a3a07227fa316993a4cba07b242c638ff7c50f4881dad916b755ce1bd27"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Finite/Lattice.c": {
        "c_sha256": "c43c597ef743aa8a8da39c9bb1101dfe30b7e6b00740d6ffb71b3c8a109d8666",
        "object_sha256": "296ba04ad29fb90da518243925d5d6fedb15355ba61f4727d8fc26bebe529435"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Finite/Range.c": {
        "c_sha256": "12021618597647d5fcfa53472900f2ddb74bb61ebb1389e0785d1232c3934e96",
        "object_sha256": "ac77f85895a370de79d06ec4450f36beee31013b2c79bd0627719493b58a03dc"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Finite/Powerset.c": {
        "c_sha256": "a4e43a3ae0ef301c0ede5827659db44c0e4c307edf1af915ce6ad1fc117fbaf3",
        "object_sha256": "ee05b25e159bde251044b0397dbceaac0765d74f4ba604e51ecc6ddd2828b9b7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Finite/Basic.c": {
        "c_sha256": "46ccea24f518c1976387ddc1a90e489ea7c540d8a44fc1b298ec05abc8ca2207",
        "object_sha256": "019b23928c9ca8f82e528c9c571918ce122e125d5ab19129816283d81a2e4b11"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Powerset.c": {
        "c_sha256": "60cfb1aac07fa79c1114b815ff0af3120243b1ac21f1c09c038690500648d75e",
        "object_sha256": "adb6d1237fd170f602c5eab311d39d6f3b64922b7ca3402d53cf58cdb26d3a55"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Pairwise/Lattice.c": {
        "c_sha256": "e0e8ba17a0641f15d72881961d334ce68da77b2d08d2e3eb7cea671ddb68db72",
        "object_sha256": "574b0a2f2ecd782720b650614b343d6a3aa20e1dc20872ab94578e98677038c3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Powerset.c": {
        "c_sha256": "b05abfdf6c4c5aa6180a7bef58986a3f5265aa7f24c295184091cafd56135c7b",
        "object_sha256": "e2a78cfd66b28632e7da4bf0c005147715c270d4b8d0ab13568eb19e43f756d7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Zip.c": {
        "c_sha256": "1f38b3e3d086b9e9d9616d80c213a5c9cc621d7675cab29f4590ce482debafcb",
        "object_sha256": "e6b6bd3a393b92c7f1e2c6d5d3674a17aa5a7ca9ce5bc9dace997c1a929bf262"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Sublists.c": {
        "c_sha256": "5239d76cee118af8c5cb149470efd01159e0e26a66b19c7f872472904dce7787",
        "object_sha256": "b2cee781d08c7c644aeea4a1cd7d7c7fc7f14c69547974de07b5265b4a697ccb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Choose/Basic.c": {
        "c_sha256": "db86edaf5650b5373f397498c03626af13e5a1d826b801931466b7fa078e0f9a",
        "object_sha256": "967f46b51a8b2d720dd96b7649498e7f488b4a327d844041822636ddb4269e0e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finite/Sigma.c": {
        "c_sha256": "631fbf2213b3508ccd5d6deb7dbb0243abec509b1cf053798f4381f9be932779",
        "object_sha256": "c4c5d9c843dccc18a651c0de7df922de0b9537acac33d58772e42850379eb535"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Sigma.c": {
        "c_sha256": "9b9612682dad443d544eb00ed5c22313afb5cdeeadda1e16db953155078c66cd",
        "object_sha256": "2805f72c333c7dfb7f234f0b6ac34436871e965ad9d7e635dfac3cc597b1e419"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Max.c": {
        "c_sha256": "24a904d0a5fbcc59f9caec6d5a65a5789e708cef38c17113cd1254ac5037db1d",
        "object_sha256": "aee60076330e90c555a85c99aeec3bc6ef88b19617fceee80a1238c1888d1a86"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Closure.c": {
        "c_sha256": "32ca28035650c319dc2b34e11559b351218af36ee0e5b711d3bd6540a90f6615",
        "object_sha256": "953e3a30a7fd54268d62b18470d0656485241961d66c826734b86fa05ab6a6db"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Lattice/Prod.c": {
        "c_sha256": "50a48003cb79303edd423f6f4ba6b221594799f09169180489395b84f43424e9",
        "object_sha256": "54157a120ed885d88ae4ea574cbb23c07be8e834c8ac05c59e71fd5bfccebebb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/RelIso/Set.c": {
        "c_sha256": "a7858fc73905ba5a110d99997038a8aac42f53f061c149ee91bb509ea63a0008",
        "object_sha256": "9ebde6ded36691a594be90b18f2b0daf4155cdd33d89ba3e92188153a852a99e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Embedding/Set.c": {
        "c_sha256": "07d3584a02c32647d9d9a36db92bb9ddbb4cd9769cb428876f746241dc8d0ecf",
        "object_sha256": "d358293be6d67eacd35fa27339f544f62f2fe6c004c6cb5710130b0db8343ad9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Notation.c": {
        "c_sha256": "450a35997f204d7c748d287758d6c79e2fc0665b15e25f73a4229c8e995411dd",
        "object_sha256": "610431ed681a79629e55198c89ef307f1f050cccd903990878109d859c13ee55"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Lean/Expr/ExtraRecognizers.c": {
        "c_sha256": "41787097b6ab6c94b74cc8e1ccc83d2714cf4d71edc6b7bff1284ed3411ffd30",
        "object_sha256": "59c3f43ec9c27022e39b073e04ee84eeff82f8a1ff6272d9958cd554cc5a4c55"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/OrderIsoNat.c": {
        "c_sha256": "dbe1427cffffc467ae80547f850a7df108a1e55469fc0e100f7855c251414e79",
        "object_sha256": "da8f357a377aaa8d6886ad46c65f58d598a7814cef7a27e08e6d41aff857edf0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Denumerable.c": {
        "c_sha256": "dda4390aa3a50e5a16a9ddce88952b00d6715c1de78d2064f15a32f65c6249f9",
        "object_sha256": "4b2d7f49c1c7b886f3a9ca603e7057be52c6b02a54f494337eac5afd9b78bd5e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Encodable/Basic.c": {
        "c_sha256": "503e738eda9bd82936eb384fc1ba2bcf1319d924f5aeb68d7698c7cbe1058cce",
        "object_sha256": "df3346dfc2f26876be6801b9b787a7a084989e84d35ada36ff2a9d435c965650"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Nat.c": {
        "c_sha256": "5a58b4110c361304ae7518343f5392ed5d1fb0decaa0e00214166787d582269b",
        "object_sha256": "e5caaa1045067f76dd7b1cfd61b18d06f46c7e37f98f65ae9c55c734f588d60c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Pairing.c": {
        "c_sha256": "b8e7af4d659eec09e86d9ce95710f0f96c58da7a518b7b35d69cc5f842bd458f",
        "object_sha256": "f7ed8d06ea479796050e4c64770850565c9a31bdf9df8e99062ba3f2b2574c90"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Bits.c": {
        "c_sha256": "e620d82c37b29d1389f39b619937f121ee1b1156fc7c1a855c3666778866b98c",
        "object_sha256": "c2e6028cc3f58d4992388a361c902cd82c2f1b0f23ba15be22c0ad37f85f6d45"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/PNat/Equiv.c": {
        "c_sha256": "54fc5b0d52f4070535ce7a6d198466129adc402f726a9169b7cb253264a98cca",
        "object_sha256": "da3e4aa3e18815c4a918e56ab000660372fab88a3342dd212d0834a0a75cdae0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Countable/Defs.c": {
        "c_sha256": "2bec28c747cc5e128e5eab27d74ff175cdf2713217e6ee091fbfb452c98b2bcd",
        "object_sha256": "2f449b1ddc6efbd8f002b33eb1711ef8379e95cd3f65853f5ce9424b095b9c92"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Order/Lemmas.c": {
        "c_sha256": "e4c19be1bc78bc06d4576380b9748b13cb77cdcd4666f5f2e87c2e3651f2dcef",
        "object_sha256": "ffb535feee5fffcc2ea612b9a5bb18da293288945f87d9f65e4528b87551ffb3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/MinMax.c": {
        "c_sha256": "96006f78689ad1b7ca6c2ec9d09ecc121d31c7a1e35eda74a05d0cef3bb0d9d1",
        "object_sha256": "f3d6be7cc47804ae414fc2776162bfefc9efce80032a0e030dc874eae6903215"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Lattice.c": {
        "c_sha256": "4f14f3916068942121859861c4dc2e03e0ebdf25e92c3ce26c9e45a6312af091",
        "object_sha256": "6b7c835fb866510d0127a2636045de525c8ad659122bee9708193b5e34d2e1bf"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Finset/Nat.c": {
        "c_sha256": "dc6628bbba3a3dd5dc35f20a1b74ad601f547521471ec24ddf6fd3bd6cf0686e",
        "object_sha256": "a81700d2f307beec86c80f37cd864c9d8f52013b420aa90dfc7c1ab8ff1fbbb1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Multiset.c": {
        "c_sha256": "07bc71b33eb05e667c3b10eccb4cb249ef205d88408afbeed8c2f9903d5d5dd8",
        "object_sha256": "e04114152798b0efcf0cd2a4803620bd06cb221f47baa4246435daff65a7d5bb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Finset/Basic.c": {
        "c_sha256": "60c21dbd1af72c6786fcf6ddb218d2ea476fc8959605c80ea459c9216fdb2aca",
        "object_sha256": "32ea9f751503d1c01c82a5e2ce5a78ce468d2dad279d573696b8d1ff977a96d8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Finset/Defs.c": {
        "c_sha256": "c1541874e3c280ebc7a1697d2ed2dfbc04ce8575a798b797618c0ca2ac9c2938",
        "object_sha256": "1c1d3d9e00bf59e0d05452143fff83884bdc177907d5ff248fbc6438231c0ab6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Hom/WithTopBot.c": {
        "c_sha256": "3c447e0f5e4dd6b266e992d4f6783744279f11f753d2dbca9588277051ca4e9c",
        "object_sha256": "ff665a9254c6e562ff4455e236dbcb4e2bb69a87db1a5434e6a8cad042d750c8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Preimage.c": {
        "c_sha256": "988345bd4eae57c242df94660e3a30eeb0da0c03046b681d91c5768a07acbbc4",
        "object_sha256": "9eb9c17d99f9873afd24c0c6e041d7191c6e02ea1b0dd21ce8c69998f08bc310"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Pi.c": {
        "c_sha256": "5a6868bc5b578bb927987e71683ae48cadb4f1baa6521e37fc3202c3b1b55a25",
        "object_sha256": "f97ac65e527d83a451a56116ca49118fddea485d9ee0f64074288688d04c87cf"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Function/DependsOn.c": {
        "c_sha256": "83059b1b5771c67d98f3d7d25141f4a79cf85ba652da897fb11ea75c076ceddf",
        "object_sha256": "9c00470aa42e6c95032232880e71f8daac3446ff02965481fbdb539dc228c8a8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Pi.c": {
        "c_sha256": "6e04956834805c715e01fee496c55c0af4cdf567dfab81665e863bd8adb5e84b",
        "object_sha256": "a65f48e8fcb8fccb8e9cff118ffd9414b5c3b13bf481ee0be4e800a3e19ce61b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Cover.c": {
        "c_sha256": "0dafed791e06c1aec88358d23caf96a2dc5e6040d695deb8a5ededa8783913ae",
        "object_sha256": "a76f5e6ece70d3acadaea35e5414dea023e740449d91ee69214c196aae8d6c15"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/WithBotTop.c": {
        "c_sha256": "f5428b64604a7843eb881ef4a434329bcabfe9075957e95b4781eaaebb3315e9",
        "object_sha256": "6e0a9b79a6f055c6dd120984f069f1765fb0e5ad87922ae1d31d6199bd5219de"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Antisymmetrization.c": {
        "c_sha256": "0bbe6c5d2b547c2373302e590759d4651861c50ced78670fa6458a1ba17f6145",
        "object_sha256": "b9c1674bffc2e9f68eedce1a39b872f48c3a883f46659683f6038595968409fe"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Embedding.c": {
        "c_sha256": "2b44525b33a936dd521e58956e4207e5050522eec3983e0be8383956630f28e9",
        "object_sha256": "e0e5086fa793f897737db99be3edf3930697f0b46b42fc0e94e30fc409995b87"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Accumulate.c": {
        "c_sha256": "9a56bf8f95e2aa3cb580ba04795ba36b710d4fd67e6eaa341013acbe99fcff1c",
        "object_sha256": "c4033f583e613081455e0cda0a5f5a58dfe71bee89e9d7f549578b27bc2532bb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Atoms.c": {
        "c_sha256": "38efa758c74f0c54e9b35ec8db70fe9dc34d4aa44d7b890e5caeb8063c488aca",
        "object_sha256": "3dc1b99c0842908c1b02d4af25903addae4af9a1c5a018fcb46287b01aec8091"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/SuccPred/Basic.c": {
        "c_sha256": "ccfeb6f22255ad7c06d4bc319fdfd1d04662cd1dcc9c0b6df6a99e9366d15f96",
        "object_sha256": "c0cee951509385429437a30a904c9ba854b1638d8b024d29f95ffe46436f8ee6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/ModularLattice.c": {
        "c_sha256": "96411f7b64645d55b3b18ab54c455de36d8df6df5875dd88e17c2aae40d3cb63",
        "object_sha256": "ed77b183374e089252c578da237dce713b17094a1f87ae40575ef1e2300425ad"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/LinearAlgebra/Span/Defs.c": {
        "c_sha256": "1e96b78b87dcd5f88ff41f6842c67c30250ef726d59e3c75b0a2524a5d0c2bc5",
        "object_sha256": "faecb1498ca5ca7ecb5500a8654726f554edb8d1b6b454c59be847763e7606c1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Pointwise/Set/Basic.c": {
        "c_sha256": "e2db56557e362c401772b72b2de5e0a66a70313663287583d37142b23897ab61",
        "object_sha256": "470f63ce0e61865fa10af013e47ed33c91227124304b69e178e284a73c7d5160"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/Lattice.c": {
        "c_sha256": "f246b9bdd99a65d12072abd3fd99184c9487eee553ffc43f35a3f22ab22a9747",
        "object_sha256": "4c33ba2f6af4e99b5b633f6981794dc083c9f492dda5492a79a74337943e8774"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/PUnit.c": {
        "c_sha256": "334264c338fe3cbdc2fd7b4acbf3e753cd8e56722e06bce56be54e92d5f88361",
        "object_sha256": "88ca50b8f92ddf6058cde731c42ab2c1a9adc24512082e9f7d8b2576eb4898ad"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/PUnit.c": {
        "c_sha256": "faa6844118b1a657b566657f2d5f566bcd6342b58692aa7376495761dcef2a3c",
        "object_sha256": "4bbd7849a8136c75ed652f44047a5c9236a2023d0bc12f47a75166af59bda6c0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/PUnit.c": {
        "c_sha256": "fdfdb4fb83f0c9eb3b8f133c6d54e0d8469f40a8354d670e98379b58c4d17906",
        "object_sha256": "4787d3aec5c83642746f21f28ef1865d828f63102cc04c8caf708cb2265908a0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Action/Basic.c": {
        "c_sha256": "cbcf357fa6d273cc6f39a1a4e2e47a19315be54ef578f4b610511ae109feceb4",
        "object_sha256": "6d0317bcffc4d36af6a3428b3f6ed91bbad7cf055494aa8a4e41f553e5c1b72e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Action/End.c": {
        "c_sha256": "bb39d6e5c724e6d87ab188251585caf221c2cfe78ba631ae15cebc2c570790fc",
        "object_sha256": "d7884b26f2171496937a35dde13d9388abf470dbb9e95a11468debe8f2dc9293"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Action/Units.c": {
        "c_sha256": "94e00ef762ab1887f5438a15169f8e56c89bd8948f1db6a64a3c160346ee6453",
        "object_sha256": "c08543cfe03c29ffecfab77aa44a7db46055ee2f9aaa051705d5fa49275f138a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Action/Defs.c": {
        "c_sha256": "d5ca558cb2510e6216a262aa31980b8ee3656d18807cd3273a8cdea54928d854",
        "object_sha256": "3b01f85fcd515a5274a7255c192920fb7f6e6e9c2a57b9594da6736a60bb119d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Opposite.c": {
        "c_sha256": "ff73a9c75cbeac4a7fec5c7716ed0760839a7a14b35537746c698e2a9f55e6b5",
        "object_sha256": "ad4bb9ee7baa800cd2c8f64e03a175ceb960c3c49d8ff0d3000d4edea9d23f0f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Opposite.c": {
        "c_sha256": "4ece297c75f06796cd8a844e86b50712cc816103cc2a286e457c3428bdd3204c",
        "object_sha256": "ae2bda803cb62472cdc271969c5933a35bd11706d5633b29e19b5798c8318bc5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Defs.c": {
        "c_sha256": "394519b5ca3938158f3df1812186799c9fda2600279e1db544112838cb33457d",
        "object_sha256": "e8eb0d15ab9f3bff0bc1edcf85ff1d6318cac6d4aaa1ee9821b002afc94fe9e3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Units.c": {
        "c_sha256": "9f67d1d73a185b1fdcbb6e1ada629e9a85775088e46214d12e94af2c370057ee",
        "object_sha256": "196795309177dcaf1b8b309037c3fda70eacc540c1dc87a8adbb0d550bde81e2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Faithful.c": {
        "c_sha256": "0f824c702b4e3ea6ba24e062385481f66b5980267056f83922edfe0e3bf0aa04",
        "object_sha256": "198dc2cd9dbd83d7fc0684bf73feace3881747439b564a2157593f1b85a32c49"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Hom.c": {
        "c_sha256": "04fbebde550fda8d7b0d47bc4d0229e9a0a967b688dd99f72307cf547288dd0c",
        "object_sha256": "c09831733980164a420ded98f67ce92347bd0dc80a9f7614e8f23581ab5d4aa9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Pretransitive.c": {
        "c_sha256": "f8f38f2869bd6bb1b30a3fc21168afb9cdf292e91ee8d673e6e1ee02e76592b0",
        "object_sha256": "9faa7846c2f9dcc24fe395c4d7f03822ca456a63d6b09f77d864f57aeaf7a020"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/TypeTags.c": {
        "c_sha256": "562e5d04663637a975f82482ded88d23ba901916ac126242f65bc0b9518d8761",
        "object_sha256": "98a59b3c1d1d7d452d314345ec4d93cdda9d1f10bd5eec5fd2bfb29d0b4fa657"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Basic.c": {
        "c_sha256": "5e562947a24693d1d4ce93b003f45be11ff814cbd3b8e153a012a2bc6e081674",
        "object_sha256": "3256ac8dc820adedf3dcd8cf3e5f2daa8878cccf277a0c65ece771e877aae2f9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Defs.c": {
        "c_sha256": "1298be27d7031a5829b8bbe14a38b7f4c0cab3a436471ebe3204376efe1dbfb4",
        "object_sha256": "e4d90bbc4c54a84020b89187d3f5e058b404d1972a13b8c01adba4cbcf794cc1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Equiv/Defs.c": {
        "c_sha256": "d0b862fb632f49b45b594ea33f33e9f41fb5a8bc938e8f64872c7517013ca5ca",
        "object_sha256": "fc0914f60b09f09f66d52f402d1c6c4918f9fbaf79432ccb59847320c2eb9697"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/LinearMap/Defs.c": {
        "c_sha256": "a3904be68277c256cd655022681731f7d340248a2949e169ea2705aed3b54e31",
        "object_sha256": "d77ed005410e8d8a1df5d0888b293de982e2246b73f11ae99f99aeb7b461e51e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/GroupAction/Hom.c": {
        "c_sha256": "ec84b77e8e59c8201cdb9396312bd017c15e1c45e298434a2ec45afe9e6f1c1b",
        "object_sha256": "3bc62f2a015c527f28e1879f5c2ef7ed083d03c24b782ed8ffbc5ffb2f0db2c9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Hom/CompTypeclasses.c": {
        "c_sha256": "c5c23468105b7a08c9b277bb0f4fb7d5bdfe478040a0ebab5d727fdc046649ce",
        "object_sha256": "7a844f8400c59309cb1cd205e13b6c8fd5679bf46d5979a6ffbee7709d3b1456"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Function/CompTypeclasses.c": {
        "c_sha256": "82dfc539131de5305fa9abb85a618b5e9872b73a9ac884d403fa4b358e547876",
        "object_sha256": "993bcdb826d7540a684d99b3156f252d624be2a861f1b4f6b06a96501fc5c913"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/CompTypeclasses.c": {
        "c_sha256": "0a7ef9c729f96903575a36d1c894c96be41b963d6f90adf46db6bfdba46e4dfa",
        "object_sha256": "4890d7cf9609e1da35fe411ddc0a10b2a541d77c26418d9f2ded04291f3fa360"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Equiv.c": {
        "c_sha256": "a52c22eef34f0183650ebcf79d529afaccd6e58ebfcb5ef13a2d8b245835d0a0",
        "object_sha256": "d8874adc69dd97efc075cb4a02cde5f1343ab1d4c6d97811b032274658e966d2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/RingHom.c": {
        "c_sha256": "ceca3a0a2f1fc99aa8658b7c1a8829d9ac70a02b803482a9634855190e813e1c",
        "object_sha256": "daeb5f397a48247ab051ad6707e2900166ee20c8462a29a4da2f39cb275e2329"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/NatInt.c": {
        "c_sha256": "8a6abd3ba4fd929bbf871d4eacf6bc1e4e663f20897aa9a570aded25f47bc1f6",
        "object_sha256": "1f09dd3e47142184a45655bf1f998c055729ad4b8f02026cb982c99dcdc87228"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Hom/Instances.c": {
        "c_sha256": "34974b4eb011b13621badd4e4aa04ad156fe40e4b205b40e035d14b8586a20a3",
        "object_sha256": "aa1d42ac5129e604ce3686c1e041d8ee0b0e674fd718efe2e2c09c18370e37be"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/Defs.c": {
        "c_sha256": "6bd481de71a1e018e31c526e7a210eee758a9192e8a02882cf4c29e0928ed192",
        "object_sha256": "3dc2cb1ab1c77b6e7a91e4f43e4c82e2da01e393ad5696d3cedb1bb3f99512a0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/Basic.c": {
        "c_sha256": "a6b2aa04a54794a315ad1b41d51c713115e08ab6943bcf3d09176365d8ff4834",
        "object_sha256": "3e03f064df2b2216828fa7559cb3804257358eb35a77a6206c76553a92d87465"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subsemigroup/Basic.c": {
        "c_sha256": "8ae7364ad460e6506ab387b496ffe61b3b334a31c16fa194f67f06e4a30793df",
        "object_sha256": "55118d32e7306bef1627d12a67e4e80e2c2326a3f3cbcd1bd8a73cc1f72501f5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subsemigroup/Defs.c": {
        "c_sha256": "ee3817cbd8e2ee5bb0e84542559f9e607e6d0f378cbec3ff88a77d25dfade440",
        "object_sha256": "d296a22bead901542a21298f3b366151a67293c7a510eaa8ac5cf1c75d375680"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/Defs.c": {
        "c_sha256": "0f0374bc86a167b028b9ca96bf9d4328ed1321bbc01ae910ee2a4e66fb1ce806",
        "object_sha256": "f68b8d5e3028551330b814a197ba01f49b0e10631d42f064bf8f53845ec6a547"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/GroupAction/SubMulAction.c": {
        "c_sha256": "254c071109ef4a30255e9c403ca6cf8f13cd854cfd072720a50000345265e3f6",
        "object_sha256": "340c142313b8bd4cb5d620de0df26356e116b66c115cd3a431ba575ad65258b8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/GroupAction/Defs.c": {
        "c_sha256": "e7e5bc01019956dc504465e49b2e906109547c72abe4a4d0dcbb2bf27ae82a1a",
        "object_sha256": "433058240554aba3afd145939e65ca3b2c1f3189ca94887f95cc5ffce7e0322d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/MulAction.c": {
        "c_sha256": "fbaf5638f6dd7d19b9a3d7ecfe2b1276d31410972097dbc7c953e3387bfd541c",
        "object_sha256": "52b104bcbb54c03f06aa944c2680d4f65342148e2e6f023a018b3a84ee82a958"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subgroup/Defs.c": {
        "c_sha256": "f84dec1745f33e6d4641af5e1cc8abbd7fdf87c2c39c98c3b8d195afbd13e957",
        "object_sha256": "10454d367e70569ba32d471575c58d89c251d0bc6ad77e24cdb70cb9169c2b65"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Pointwise/Set/Scalar.c": {
        "c_sha256": "4429d01fc714faa90d7e26ac2b9fa172ff9669bc7e55cdb3e7e719cefb7af18d",
        "object_sha256": "c39f192e0cf436dc1466e4f5e8f52b49af2becc833ba83efa78db1c20872dd76"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Setoid/Basic.c": {
        "c_sha256": "c8a295eeb734a07c86632d22ebc5566e9a816e64879f51b654f0c948f085f974",
        "object_sha256": "d039f4e756ed8f24355864db2690cf684b19bbf1afe044ada3f3270cd436429e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/BigOperators.c": {
        "c_sha256": "179c18477c477f11983909e35d2ce9b5ee3dd691b0fdeeb1a3d43f373d4ee2e8",
        "object_sha256": "8023fc0e16ca09a06efa9d2c24f898f3771faaa2c67bf7e2336b2977fdef07db"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/NoncommProd.c": {
        "c_sha256": "65228697964f6f80c1c98cce64899ecd6ab15b227aae87f26753f9a5608bfb22",
        "object_sha256": "a6f46be60713ae68b007aab2f5de001a347dfb04517805cd8794f7310995d315"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Pi/Lemmas.c": {
        "c_sha256": "f236a5a53d963ee75cabedb567f885416cfbe4b08a343be0927f030e7532f8fd",
        "object_sha256": "a315d3fe85cd9866a4a0320071b6e0d152f73e8e1e12ca38f9d1878d67ef34c3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Set/Piecewise.c": {
        "c_sha256": "bb9e8b1b0a58bfcc6254c73fe2a9165472119ef39090934822785fda84d4daae",
        "object_sha256": "613e97260d0c8fd77c0aa4d3058a1f188cec5deecb9cad4f38bacb724d1e12af"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Commute/Hom.c": {
        "c_sha256": "9fb1204149e6cf03b7e1f8cffdf11fd71b56b453fa73f670ce2648eef79659a0",
        "object_sha256": "4e64b197425b64f6e3260cbdb8bc5ee2acd5fd6cc471141f11f44bfea21712bc"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Finset/Basic.c": {
        "c_sha256": "5fc653a2ea413ca8461ba4793eb371674f10149040fa3f579864a85d75bb3745",
        "object_sha256": "e39caed815fdcb2ebdf2140cf8a16ca1ccdab310f48e32cb67b4f3d2e20a994e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Finset/Defs.c": {
        "c_sha256": "b9b698f8e2ae22b3a2081971fd0193fad713e1206941ebf77a18f4bbe8e9613c",
        "object_sha256": "b3ee69d0d41338bd83b0778045dcf13f7297d30232fcab0de23dbf3c8b80339c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/Membership.c": {
        "c_sha256": "5017e6c7c27f119dd65e5a247aafc08d0191c485ba63ca01e7f2dd10dbc9a031",
        "object_sha256": "36c871260b872fc4fa1bef7da56904b92823592cb26359fe2cbbe30bbd837af3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/Operations.c": {
        "c_sha256": "28556c1db8d9396cb2ba2d7011c6e1830027372c757a8f560522fe36985c27ae",
        "object_sha256": "91f7a28d4922056fbd1bf7103f4c00cdecae99ea9e91333f036b1c251931bd7f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/MulOpposite.c": {
        "c_sha256": "a30b67e0a59f765a6322693c99e53a01bc1f4e88109eec2e84f9a800061d7b99",
        "object_sha256": "77536c13acc3529f9b1d0ca564ce8ddf147b74c9a81a2b815e34f2a2227cf3f8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Idempotent.c": {
        "c_sha256": "08794278ddd77f8a8993eeb8548acb0335c3ac734fa92cd8420ae0a21dc37847",
        "object_sha256": "2e879f2bdfbd854df644fa0986fec721238544adb33f81c955e60fcfe00299be"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/FreeMonoid/Basic.c": {
        "c_sha256": "0764d024885ebe7fe35e4590a163d1205c3209b0c7a78446fbdb9512202df010",
        "object_sha256": "5519165a1d8b1d04b9e939aeeb38642583494996bbb7b92e682ae8c68eb46987"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subgroup/Lattice.c": {
        "c_sha256": "6b68e9fc98a5e2b49e97ebf721c17d8a3b368f79284a0c702d6a5939c7cc247a",
        "object_sha256": "c1989d77d2dc8cde4b9eac6c4e8b13cae5353e3f7f322cb252403702ddba2ca8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/NoZeroSMulDivisors/Basic.c": {
        "c_sha256": "72355068922b16baeda8bdc9b99caef1ba492ceba31cb4a93622639afe52e52b",
        "object_sha256": "671930f8c9b54068f57f0dff4e2b05189df245e79199fb0707fb26b30574dc1a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/NoZeroSMulDivisors/Defs.c": {
        "c_sha256": "acf5044b530cadf1aa8a0bc3ff432f2bfb58a4165385d4abfdd8c3cc2334e2a4",
        "object_sha256": "f63c754aeaf17c37b39908b0714ed22bcb6a408f74b94188a479c2b048ba30ff"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/End.c": {
        "c_sha256": "d177a68d283baf974c3834d84632da63fd4e180f68d80f7d82b045bb96a2a0a6",
        "object_sha256": "a2e36b2056cdba9fa73f8b6d4807fb3bac7697906b230f38755ecfe7669f2ff4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Hom/End.c": {
        "c_sha256": "3792095f3afb9bd2ec5bc49fa756cdf2c3e1333868a18ad760b563d28ddd2c16",
        "object_sha256": "58f7adf45f8ad7e8287cf08c615b9c9d364927f5ee416f7b627496e2ba69b31c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/RestrictScalars.c": {
        "c_sha256": "7677150157051a504868477a522af9635ae25cf8c12e3705bb9272606d00e0d7",
        "object_sha256": "a2507853d8baa0f1a8c5f3b054de471bf4813574719009387720457d4b5eb489"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Hom/CompleteLattice.c": {
        "c_sha256": "af76e5cebf0b1ab79bb32557c8e970417c2ccec560c6a009d4093cd37d0951e4",
        "object_sha256": "f92472e43a0fbfe7d7f6bc96f55f312656db3a6fd0e8c19b953034bd73d7e723"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/Equiv.c": {
        "c_sha256": "55e17d8805e752506baf0e88f49e79a4f19672c40a859eee1e9e9bdde5f12605",
        "object_sha256": "0f91617d11b44674c3f412f1c146af49b6322fe87757396679abd450027d2ce6"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/Range.c": {
        "c_sha256": "272cbbbbf919354d98e34e72cb85364b0fbd6da2c42e936143e8fd7f520e4400",
        "object_sha256": "41d0961d5d731fb142c8e5c90e66328b3c99d93e551447494bea8f0d6720ad7e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/Ker.c": {
        "c_sha256": "b292b9b8932593efbf2ac344b34c48bbd2f7d087532166d0447ac1725818154d",
        "object_sha256": "7e081460075177f756ba64568058f77db0c12e7b43d46cba7c3055247ab4c0b5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/Map.c": {
        "c_sha256": "0eac41e3f1d7925606d5ca2c8676542e282d6002fa951a256317e1e39904f608",
        "object_sha256": "68054bfc155d2b8d7b97c501688fe591e4c486bc67bc2a786c2bf084aeb7899f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/LinearMap.c": {
        "c_sha256": "572dd07cf4b3a1469791583ef4603bd73b30656e57f0ad9218b81b14cf82f791",
        "object_sha256": "7131ee06c05422c5480786252f7629e94205480c8a308597b6f6fe835cbf1dea"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/LinearMap/End.c": {
        "c_sha256": "afb9fdcd581918daee5d0d6e42c8145e88a3607d2e6436a2092f0ec3a5d37dd5",
        "object_sha256": "c0ebd84e3689458bccae1cbd47cfde9280d845469a920447a309856070c57a32"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Equiv/Opposite.c": {
        "c_sha256": "5997e4ea0ca6f59ca07dcd0ed41baf8504aef4c0df608ae5d3c70da6b38e3c1a",
        "object_sha256": "99407fb944208c8f446fdb6a3eef7c54acdcafb8c31839f1720ee900adda13b1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Opposite.c": {
        "c_sha256": "1db05c470632333bc771b3b9319369b6c0bf59c0fd8f61d66c15503d26e047af",
        "object_sha256": "ba0078849467fcf6c24441b1b5ce484012fddb50feff5d7a5d0cdcd086929a2c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Opposite.c": {
        "c_sha256": "a87f8d0932f8868b0ccdb5fc6f3fe8aadb2baae3b8f7588181e77e690708839d",
        "object_sha256": "d4b150ecb9aa5896f484abb01467dd5f463e6fcf65b977f092f58e3e0f53e9af"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Action/Opposite.c": {
        "c_sha256": "70a5aa701b917ab39ed04b77774f2c8d084c375b79ca585a1ecb3521bc0b72d4",
        "object_sha256": "328fbfe67021097d4562cad4027623e8a3110aa6fb636294a559232ae31554f3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/Basic.c": {
        "c_sha256": "289339d55bacef41b8249a5b74a8940a18a52d9241877dac43453a40335465cf",
        "object_sha256": "510490e483b2ee51ab4eac5b76bf05c879dc4e83d2aa815503aee42810c7eb9f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subgroup/Map.c": {
        "c_sha256": "a3e71dc71edd8ec3d7c952c4c4ded136193d9403507f51f9e8e66b3f1052dd27",
        "object_sha256": "cb2a9bdb5f20c0d57c6bdb32900dd4c877e90da4cb7410d16901ab445f2d4b51"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subgroup/Ker.c": {
        "c_sha256": "d49cae91d40f6476f634a83305ac6166045fee91225d74faa2fb74c321631019",
        "object_sha256": "873d09757a97c263731f2c2407990066be493a6856f3652d49ea443bf02f8531"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/ApplyFun.c": {
        "c_sha256": "cc45c050e3898f751943cea6942f683786bc8a422d15bb049d34c1da4ee0984b",
        "object_sha256": "d830f951bf4771d24c2dbafe3039a08b8c520c221a51a818513cc3738f254a8f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Submodule/EqLocus.c": {
        "c_sha256": "34af9b97bc43edb6a8dfc57612b886741e73d9c85133f5161dbaf8b5f3d35bf9",
        "object_sha256": "aa8acb7a8a4237e119134658cf47ea53b9e9d4c90513d944094c660daa1f7148"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Prod.c": {
        "c_sha256": "1e532e6dbe7871c10fb0a01c4e8ab5a2f8886708333aca5601ceb2c031722508",
        "object_sha256": "1516dd5a8a1dc8183fe0dc7c054922326549bed88fbdcedc6bdbc648fac69192"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Action/Prod.c": {
        "c_sha256": "0a093d955f82230a7eeddb7db6e5cd52f9338c50ad377688fb851d975228f6ee",
        "object_sha256": "5ec066bfadd2a9258241b7d7d3beeff4798057d595c91652a9744c385ce259c0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Prod.c": {
        "c_sha256": "09bfe3cde80eba0680b6a12f2375dd88a2b09da10a764d14d81dce69f9e5217c",
        "object_sha256": "e50eb927df921a8b34b56e5863529b21948505373262bafc62bcec64d03fd102"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Pointwise/Set/Basic.c": {
        "c_sha256": "d582e92163050486bfa88fcbb09b3d71111d2f5385acdc30db94e436ac5f8121",
        "object_sha256": "c2ed9de74de28b52a38ce57ba065accbad149f036877c74fe8c019ccc7ec3d53"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Graph.c": {
        "c_sha256": "a3f3d8a3a30e4c3d0089694da8a0250a2bc327995b6afae39ca9a050dbcb114e",
        "object_sha256": "5b41bb32f36a53eae7b9ebf12ede4f0766f303348a963ed7ff3d8da2612187ec"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Algebra/Prod.c": {
        "c_sha256": "5c35d004a968a5a4fc3b7ff4c4e1f47e41ed9f8b1e827a18c077aa41200219db",
        "object_sha256": "bc29ab349fe1a3b45d9390d7aaa1257fc86cd2b877e4c1209591703a8888f69c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Algebra/Hom.c": {
        "c_sha256": "658c3e505d520f8e0b35cd69ec413fdaaa93d507459bf0478e33a45f0e9b5976",
        "object_sha256": "ba7187aa21658ed5e5442d9c903bbb1108c5a96e4fa20ab377a8d6611fd046b1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Algebra/Basic.c": {
        "c_sha256": "18c59c5fdf15b68201c7807c359780023451996b251fd4ba15795868b878dc49",
        "object_sha256": "ba55f7eaba384a662bb72694860217d5c7a3b84af700c170a94a789088965576"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Subring/Basic.c": {
        "c_sha256": "21262499095d445c966d930d35b1df04d0207965b4448c47cb39dc9990a361b6",
        "object_sha256": "c341e18aa175556576c0e3cc3611c5cf1d65abdb71c3326c908e7ae90ca4cc84"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/RingTheory/NonUnitalSubring/Defs.c": {
        "c_sha256": "4784fa98ada3626721bb7832619f84912790e62d73ee318cf8b59cd5fb28bb12",
        "object_sha256": "fed4baaedf0aaf626d3cee3ca3c389322a355095400947b977247006509c8b8b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/RingTheory/NonUnitalSubsemiring/Defs.c": {
        "c_sha256": "35e7c61531ee74aa43e9cfd7aee2ce6587ab494dbf29fe585b01a987a6ebb72d",
        "object_sha256": "4cd8d28ebda4a7920bc4f2811117cb247850c11eb4d8fd8f0fe0fdfe710d2bb5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Subsemiring/Basic.c": {
        "c_sha256": "119e51655b313f00ac5a7efd4ae3b9528fc4d0371d5104798c0d91fd53661775",
        "object_sha256": "f51d4c5d41a3e151195e50b06692f70426a9672793c8c138737b624568e35b86"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/RingTheory/NonUnitalSubsemiring/Basic.c": {
        "c_sha256": "79ecdc1ea7b543527b5dd704432acdec125014532fd659e3381a175766b2f997",
        "object_sha256": "7a06790f5481f5bce6b4b40f544785cc12bf07fd35ecb617c246f6bd65d36946"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/Subsemigroup/Centralizer.c": {
        "c_sha256": "790c134e82fd410127800407b6ee20deac1bd874db0670dd49af8aeeec120895",
        "object_sha256": "cd7480f099e27df7742859892242808d5883b9790fd426b986edd3b3bbe33a3e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/Subsemigroup/Center.c": {
        "c_sha256": "cb7d95900747823d3e86a987ad248fbb85e64e27116ae11a36666875260eec39",
        "object_sha256": "d49c58123986bebfb3dcde0f00c8f4bcc3320399affd5c8e4d1460abc2d5056b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Center.c": {
        "c_sha256": "21ca5ceafa5287ace390a1c4515cfa700727bb17c06ba9ac73b97b863532670a",
        "object_sha256": "2db17778f1a81e4ce651a07827b6a46b535a97c2b37d3f138fea049ebedbef70"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/Submonoid/Center.c": {
        "c_sha256": "4f3754900158d4db577a3e01166c37ee12a1aadeb988d9d1732763a8f10ff13a",
        "object_sha256": "ae41fab5e7417adc32a02ddd7ad15a77f79bae401c1c4c4eee369109530db9fa"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Submonoid/Basic.c": {
        "c_sha256": "a1747874476d95e3fbb349734bbbb4e49a2ec72e4146e67eeb39ac1b986c89c3",
        "object_sha256": "b3f88e228c2aa1d418bb57e9c442392869f9f595ef339aa55dd64731623e2411"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Prod.c": {
        "c_sha256": "3a9a51a91240d50e39f940a278fbce69f5958d9707d9f2f689caa40d1e813dc7",
        "object_sha256": "6e670e28a49fc75d57c9d6d62fb0b586d85191b211a8e832c529fcf75097200d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Prod.c": {
        "c_sha256": "b11a202be3670e723e683c57b31f57b84c2f43fcf2a6509cd8d53728fb8f59eb",
        "object_sha256": "647056518ad11cf8c6aea746d4fe03f2a79c129d35ad464a1bc0f2304c37af27"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Int/Cast/Prod.c": {
        "c_sha256": "25664e6c2d816a175bdfce6a0cb1bd5d36a3fa6208d236ff2d7ee6c2e7384ff8",
        "object_sha256": "f38c40acdd2f2930954698f6da62b4166c9abad03b5bb2c37243f09104a58191"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Cast/Prod.c": {
        "c_sha256": "b8defff83007faa39081849efb08c26c120794585003c3d8beaa4ef931c885fd",
        "object_sha256": "9b02d12ba96cd3e8020c5c2a5045be53ce308b93513fc6531fa57147360ac948"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Centralizer.c": {
        "c_sha256": "6b612bf8b87550ab1b796d19806af5ae0245d458c7cb7b9fc8d650bdebfe130b",
        "object_sha256": "884f70f8a9a4ea237dc366d8d0ec14fd2cf19da0356da79ee2f307842636ee43"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Center.c": {
        "c_sha256": "2a8f159418aac18ae9f59b5363d3b7cd0edcf8411284a236835bbcc649c8dbee",
        "object_sha256": "40060947226eb5577dbd7c0e62b749a34f4b63005b65742e97fc93ce2672a77b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Center.c": {
        "c_sha256": "dd39afb8d3373fce35613eb3131d68926e2d6ec72300fdc81cce4b7f21004d10",
        "object_sha256": "a889cb61bb58c56cb11b4d8e480e3aa47eea71e3930a56dfed646976f5956070"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subsemigroup/Operations.c": {
        "c_sha256": "779fb85a7f92a6639fb3ab222fcd7b9e1cda23837172c625a49a2ce45b18e82d",
        "object_sha256": "33c24b347568a709bd6dbd7936dd77e6e1ad343a9a8f56a13a93c5c43e3db987"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subsemigroup/Membership.c": {
        "c_sha256": "51e052ce05f948ef50dcc67a806e9e42bd2636c333a258bb93c4083360bcb562",
        "object_sha256": "0282994ec9769141a2ba8a42e7a487d96eef187536c3aa09de3c9b286a655b6b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/Submonoid/Centralizer.c": {
        "c_sha256": "c0e4eb3dd15bde2de7af0b2599b246dcee44faf30a8ce89e7f18d8b604ead6db",
        "object_sha256": "d0df27bc1cd05d5cd5c83ab98e79383140e8d16ce3dee2cd5330cf5c49f3a497"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Subsemiring/Defs.c": {
        "c_sha256": "7df30e67b00d84383e366a2ee95a868fd918f41fc42251cdd44ff7a99a714c64",
        "object_sha256": "532cf0ca72ebf5b286d21fa854ffbd0bd773200ac772f8df01a9742aab27e7f0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Action/Subobjects.c": {
        "c_sha256": "082a32f49f71ba19a77a86b99f953b87084b07fac5cc0a2407857eced1841522",
        "object_sha256": "a376bd117f1bedb72b3ded152e4e9eb875abfc4e2ae1caf5cac02b2e7a157d54"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Submonoid/DistribMulAction.c": {
        "c_sha256": "7e74bec6b02c3192bfb1069c8e6d295379ef77d73df6b973b4d6b61fc0de57c2",
        "object_sha256": "8ccff586ce47bc387fdee28ce43e97636af80cccc6f17ccfdf234205d25a10e0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Subring/Defs.c": {
        "c_sha256": "ae9968ac6ce57d2d29801ba68cd29514d5090b427955ff584f2e9c1aac37cc6b",
        "object_sha256": "8dd88987fdfeb4be9b4cae9d8540771e55b356225a0e92e5cafc33cfc42fdba4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Subgroup/Basic.c": {
        "c_sha256": "d485f38a5158a67182777b3b0e3226c34514c3ce118e7452216d56a9e3b6734d",
        "object_sha256": "f8cbedc7fb51024425ee82979b55427616c508b2fad4a5f509c2a2978da37b09"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Conj.c": {
        "c_sha256": "726b993c05a8297cae31c1237ae18b004783db1b1ba6af8b5d46144feb2316b8",
        "object_sha256": "10ae96c75749b87f8f1b238e450cdd29097c6bc82bae60afcbc5d669b8f196f4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/CharZero.c": {
        "c_sha256": "6b21bb61e937a62a831d938622521965ef3d99d9fc9da5be1f4a8abec500eb0a",
        "object_sha256": "65732d564335b015c3d702c2deab1e09f0a9a7c50e7b1fd0a483ece96c46fcba"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/ULift.c": {
        "c_sha256": "866014139240d92eb28c8c77edcce98777cdb1932b56a9ddd4c86604a596a97c",
        "object_sha256": "b89c57794f87ccd28d3545768cda6cf2ae31211a1c4d426ded4004dd82d40db8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/ULift.c": {
        "c_sha256": "7e5e2e5e0761d9e8de7ecf67237ee5c1c036edb56743f7c0880c81de28c1edd7",
        "object_sha256": "a5d67976e99bad3da34910c65f44ae6cf8fdb1b10af4a7b6ddc751b43419fe23"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/ULift.c": {
        "c_sha256": "5898401c4f773926c92106d77870635751339bf20727a07a70e4f65fdbc119a4",
        "object_sha256": "718d851759b135260db266f755e41008594dd611e4dd8af5b78c6b3277698d61"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/ULift.c": {
        "c_sha256": "6538dbe153cc638929b6b1a0752ce6ee2975b972af3fc5ee9d78bc8047d3d934",
        "object_sha256": "8eea7cfde5f22202aa514257d716c332f850e5da9b26d70fea672e5f5dcbac0d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Equiv/Basic.c": {
        "c_sha256": "d4827e9196862552d2a4af692d7166379e23cb45a0a91dd9d1a2db234011b9c0",
        "object_sha256": "8ab00a79ca75f86db106cb19a166b264058ffa8f7a5c382a3df848e935d1cfd7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Pi.c": {
        "c_sha256": "b9bb287dcca70a72bdd646eea5dde562c687256fe020849abd93033181acd14e",
        "object_sha256": "e62c21f32dd4c83db368b3e0e874fe148f88ad3d36b925fd5c338f96a89a2589"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Pi.c": {
        "c_sha256": "12e156d334fac096fa8debd55eaa9587d4c0e65c06104ca2c6004bdc1d3915db",
        "object_sha256": "40c51e60c2212ba5cef5451a47e70ca86ec14b354ac8a142433f8a4843d3b920"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Pi.c": {
        "c_sha256": "c6e0eb6035376c76bb6880bee7265076fb1d9f9406660e6510d89e9c51f9c7fe",
        "object_sha256": "1662df86b234b18e6468d01db4565d68226c874de48bf5ad64d43c1939d0d743"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Regular/SMul.c": {
        "c_sha256": "bfa0adbe70d876f1db419ee71783e1feeb10fb1660d66a02718938a434fc6a43",
        "object_sha256": "c528ec8f81cf22b74943002bc225542aeb4c3d7fbdb0d13fac74d3fa4ac40f43"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Regular/Basic.c": {
        "c_sha256": "d104bc9b6c3f40f19551001aff0761f662d24cab0944f3dd0978760c92ccfc27",
        "object_sha256": "f6e4b980dc3409da9b93acbff662cc6929e7e1f51d2d73d139e0d34ccf8fd991"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Action/Pi.c": {
        "c_sha256": "a9ca646adaa0a3882126a3aec4d4a9d494f28a43ea9678ef336af7ed923740b8",
        "object_sha256": "ba9b820c28d9636b8af5ad647169fe180e3dde6c8109901372606cde8ad14f57"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/Pi.c": {
        "c_sha256": "e1b4c8a6fde1570867c254bb12cb731488150a8c345025b603713603a0184b09",
        "object_sha256": "7381759d655f9f6977a0a84b32ac27961e532b56207d9cdaabc7df6c73c8df2e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/LinearMap/Basic.c": {
        "c_sha256": "98501d957cf39b80ff88bbb07b1c5e460234e0c236d2d60214473a0019678d81",
        "object_sha256": "baae645cb4b783e6aa803f5468b6e046f15dc618ebe17c86c0a0f5fa8ded5f09"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/GroupTheory/GroupAction/DomAct/Basic.c": {
        "c_sha256": "65ce4e2f1c9f26f2ddee8cae44fff9a4fefc874e02e5a7edb3ba8554d4489fbc",
        "object_sha256": "17fe8cac570856f4e4f2e7358d972828145c77354f631caa4b748d9a0b1d0f46"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/NoZeroSMulDivisors/Pi.c": {
        "c_sha256": "d5e6aee6053728886465472c8cda4079699d80a3737af0d076b5a86d17447b81",
        "object_sha256": "7d7dc28b5a738c7d7a9993596c3e1f93e55f200a29af4923c66a6a21eaea677f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Module/Hom.c": {
        "c_sha256": "a37f40853b86acc3e2a47820f0cab158fa39680242b723c3cb7d45a939e63fc2",
        "object_sha256": "1deaa0c8a80746b206a5f899cae8aa85ac3f9a21380e1d72d304c064ef89c858"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/GroupWithZero/Action/Basic.c": {
        "c_sha256": "4b136ab1d3a6e7ccfc8ff5b402545d7353d9b61bd3d4bd09115de16b83b52049",
        "object_sha256": "800ec5c429f9f01c4037c50cd5ab8a648bbb750cff0a7b5ebb9d162acd4cdc45"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Action/End.c": {
        "c_sha256": "11efc9a93d2c4abbbb1cd81805f784b31784006d9633f5cdcbf5afb040c6a032",
        "object_sha256": "67b455766e763bd61c960e51934129788b582c206f7d1eadc3f84da12a45b25f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Algebra/Defs.c": {
        "c_sha256": "0db189a2146d67923f8010af2cefcf31dfc345e0780eae127270ecf790c32b3d",
        "object_sha256": "77ae160d3f424b39afda59c66746d9aae1009311b2a49f921f4a41e5f2f72e70"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Logic/Equiv/Fin/Basic.c": {
        "c_sha256": "9669fa0ac14844560c4d8e3381ccd96f08e10a737ad4c5f750a21d44f931774b",
        "object_sha256": "e0d8776684b3ee0f8c371c02acea7588914a9bf6aa6a86af5c8e5d20878093b0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fin/VecNotation.c": {
        "c_sha256": "e9fdc50d6e9c0c98ddf447fe0cdcb049dbd64dbdc0ec92763b051903d3ca9d49",
        "object_sha256": "7288820e0876a2ee9c9e05a302f447b6d361217422b0774eebae78cd9c2b6917"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Pi.c": {
        "c_sha256": "a9b31ad4fde0832fefe873ef68801a2397b51599f759e33f1595d682f12feb32",
        "object_sha256": "dd563c3b5e3fe8fc7a0730e463e0e43a98256cd26eeb86ebe07f62ea76fbea05"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Indicator.c": {
        "c_sha256": "68d10e30f6ad2dbecc385d028f75a476bd741266def66f97a16feb224d70a5bb",
        "object_sha256": "1a8c3d5b559144e59cc15a8d0feb694b056397d1036ec402a68866eea8756ed0"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/GroupWithZero/Finset.c": {
        "c_sha256": "a6cac03db90e8817f9eb67e69c1715c2e8f5ee32e937c0b580c3862ca860188b",
        "object_sha256": "cec21b5a28eb664a556192f70bc4de2e7aa309bb7b97cd0f8ad08340de8d677a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Finset/Piecewise.c": {
        "c_sha256": "4463bb8a604e0f7b19974e211bc3869fc60472880caca7b19fa7d0c98ca3d38a",
        "object_sha256": "e720cfeb8ef7a50bcff64a35527f6a051163e5500a91eb8279ed8765bbe9729b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Piecewise.c": {
        "c_sha256": "fc4d4518b8c8269e93be45e0e699d2f7b654c850428c0cfcb17a6667246e17cb",
        "object_sha256": "fcde487e3642868a81de0fb4ef5e9f8c465d263d8892e9831807cb4102345e3f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Finset/Lemmas.c": {
        "c_sha256": "8203d1a6e2c80dcb07685e8922ea15c9965aeaf083bc033345797113d2a62465",
        "object_sha256": "594018529b2f3be7975063b46178b12f2043e9d1aea58200318ad6f6b11aee68"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/GroupWithZero/Action.c": {
        "c_sha256": "a7bc08fc13d56c9db8fee37c30b1312c69c2bcf0c8d41fe4dd5293efbbe9cf15",
        "object_sha256": "5a0e97b65bff15330786864e6d8f72ce9b837b7907a5302897df30d1fabb8767"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Finprod.c": {
        "c_sha256": "2e6db587efb41169b2b9627e648e804a028ebcb6ba75d640b6ff2e56dcca85a0",
        "object_sha256": "882749e3809a917624f098cd2207f88a22bbf6d49fe9ad66d114b9787706d754"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/BigOperators/Group/Finset.c": {
        "c_sha256": "307273ce4a2c8d5a37420666053a9b3f7c566d1cb4602d2a3ffa1e6e60f15335",
        "object_sha256": "e746444cd0da3c67ad686f5b3fe388b2a5464db9fe5014f325d20e22041d4fde"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Finset/Sigma.c": {
        "c_sha256": "5fed6b21378bfdba8831c8269c20f7534ea7f1f887990929ac6f58d9568e4b3c",
        "object_sha256": "c0428fcf0bf9e2bf9ec5cef47873e2916110bf406e8cb7ec2923db837576cb8d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/OrderedMonoid.c": {
        "c_sha256": "7deb5b4ec74efd87485818b10f5f25cd00405ad1c762ad8c432d7e2301615019",
        "object_sha256": "e59436cd35fdbd6109be3dd172c70c7aff2d5b479b87edf4e4e0ce4d87e7f4c7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/BigOperators/Group/Multiset.c": {
        "c_sha256": "015d40a49e3c82e5812684cff08ce98d5df9e0918c839737946b6a8e0b89927a",
        "object_sha256": "bd17b1bda36c5d98a457a7150a0292aab32f1ab1e894af6862b710f6ea9393c4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/BigOperators/Group/List.c": {
        "c_sha256": "881e7d4960669873a9631901ba10139d4f406de8bc3d05c3749db7dc0e76535a",
        "object_sha256": "96c22e8e50429154cc566645f13155e383d946ce65ae062779eeffb49e817a89"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/FiniteSupport.c": {
        "c_sha256": "eb21ff7719c147e11b58632012f5ccd999961e80d4e0616405f890113eccbc75",
        "object_sha256": "bc184db358daee9d3afe99f1fb050542a28c9c48d73ebd2bcc0cbd69efb766dc"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Fin/Tuple.c": {
        "c_sha256": "0a94efd8e89725835c2e40566d1bff241ba3e5be9f4ad63f96a060025f904c90",
        "object_sha256": "9f690672dd5cbe6c771b0764f2595c4469ce543d6195bc84f9e6aadbcdc1a342"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Matrix/Mul.c": {
        "c_sha256": "77436d393126cb78f4d3468d282582256737f8ece7c58d06daecf2cb781a689d",
        "object_sha256": "2cbf9d4904e17e8dd635985c5f48ce282c350e83eeffbadebd821ff853f21189"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Matrix/Diagonal.c": {
        "c_sha256": "18af9f5387cec0e8020bdf61394374394d186963b360db75c15270a4172783bf",
        "object_sha256": "673cea18e2de073d3396e2a43957ae36f64a861b1603232a4e5a45473e06fd7e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Matrix/Defs.c": {
        "c_sha256": "4e52b313bf6ba43aaac5cfa3fc63797e7fc6bc266f984f10ad2e39dfa6a77157",
        "object_sha256": "ad8e8d79605de7774ab382ae02a658699a48659e8ceede67cf28a4de298e2ab7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/BigOperators.c": {
        "c_sha256": "d01e5c97c72773f2f5e9474c9f7c6844e36928a852f2a0a4a8051e7aecd917eb",
        "object_sha256": "048ec32647249ebfff37813eb482ece2f2c5036a9adf4096bc28d583ec9de681"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Vector.c": {
        "c_sha256": "944772123aca1ec21bc16d6cd4de10d1f84dbc4bd5339cb89b6ea94658fdd8f4",
        "object_sha256": "c3cf5f14bf1515d2077274842e5582789cb649d75962b45f55a392d1c53f9be8"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Sym/Basic.c": {
        "c_sha256": "5236efa26f3fc21671093f97ceb0a2c82ce02a22cc03776d8b659889ef5888b0",
        "object_sha256": "dfb26493027248829ecd5575c6e8792128c28f1183b846ee7d1b6bbb666b0e27"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Vector/Basic.c": {
        "c_sha256": "5acb91201560bf687c1dca49400fb6a7635cea9ad45c2e54031b0997a2cb86d0",
        "object_sha256": "1e1fcafdd6263e37d5a62df7bf8cc84f5bdaa70eeef13bab316929f57f5937a2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/Traversable/Basic.c": {
        "c_sha256": "a22a6dd7d5912c63bc824575debec5eeecc833ffa46af5403e7abf683902a465",
        "object_sha256": "2013fdef060ca57eed1429740c814d9cf19527e974ba77bb1bac76e9b06ba664"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Control/Applicative.c": {
        "c_sha256": "43df87e8e00a0cc9b0f7fc4026fdf20db99c248edd0f83eb6ef91b2816d9df0e",
        "object_sha256": "d9b95cc9370906dc6fdf5edd39f4d32955c73f1dd4f537f83d61e0deb7968ea3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/List/Scan.c": {
        "c_sha256": "157306306ba8ce5b84e84d25f78f77bab27f7ba7cd87b6d7d49962a42c62e18d",
        "object_sha256": "7975fc5955a23b7af8c59349eac536f90c2d4885e78107e96605ac71a533b0e5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Vector/Defs.c": {
        "c_sha256": "1291ad8f97ae225e7eba9bbc669a4808a570b61b73463d00bdfa71c3457b8049",
        "object_sha256": "b64083c2682efb5d9861cc284ad35d1946639cc65a5a1a32c60459b90e54c005"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Pi.c": {
        "c_sha256": "609faad1c928dd1214c67dcd5e9cd190023b1e7de8c55cd5823c74c5af0c18d6",
        "object_sha256": "ee51a9f942a3a54b61565d95011e7a83fb207c0cfbe2e6b04b6c0ed1e4fd262e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Sum.c": {
        "c_sha256": "ee654309a887a394a0e03c7a91bc4a7125b96eb8bf71bd85dd651b38faa5c7a3",
        "object_sha256": "f307e50ebc12df364928d2a7bff443a003635a0c529ef53221357390d2b3d0b2"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Prod.c": {
        "c_sha256": "aaa3127ed4d42a54871269b2077bed1b2aad2aca6facd3ca97bf8ebeb34d012c",
        "object_sha256": "c4778e24f2688d77bf9fcb6cf42b11123370c06d330abbfb6194b4fbc006f9f9"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Option.c": {
        "c_sha256": "27507f4ce2b9b879b62d5bff0e2b257a0fea76e55970323e853df5477cccc3d8",
        "object_sha256": "27e77e7bed7b8d8a997e6994a165c928cb35d11c47bf31109af461ea4505d753"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Ring/Finset.c": {
        "c_sha256": "a780daeec842d769fc47838837b6992acdfd33c1ed0739d73b88b52f477f3ff1",
        "object_sha256": "d53967f8f2e960a979105c62b95ac489961cf460835796d13d1300de87fbe69f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Powerset.c": {
        "c_sha256": "d2639a530e3090b30358c3794c1be26a5421856bdf374e5583d2f8a7e715aed6",
        "object_sha256": "bb3b5c594c18e877f24cf08c97775f57d36bb2fe54bda25e577a59a7ddcb94ec"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Ring/Multiset.c": {
        "c_sha256": "5df798daf91343f50902916958528396d9b4c35b4d7b77f3f3cf278c35eb5566",
        "object_sha256": "ebaf5c03f50f62aa05ff9a2edf43ebca7219308662bbda6873799189a8061000"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Sections.c": {
        "c_sha256": "0fe8b5768d24dd236599f7f0be97f925c9c7da0cfddb3efb18c87b63146c2ce4",
        "object_sha256": "60b2fa15261c16b59cfab8941f01d35c89f4eea2e4f24cb96f1ebbcb70dd36c7"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Antidiagonal.c": {
        "c_sha256": "adea8edf565535a47f888b5876ac0fa83b06ecde78b0cc883fbf9e6a9c49ad7b",
        "object_sha256": "7809cd1428f8cc1ca24c5242764e283d17bb35081b94d44b2fba7a2d5f4d6c5a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Ring/List.c": {
        "c_sha256": "0c69bb648158656b7e2288b94f85048d28ac1073b4fb15769483f5e4cef6b4dc",
        "object_sha256": "67f445fec6c9da2888bdabba2cfc71cefac39a7f06ccf6d30b311ca33810afc3"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Divisibility/Basic.c": {
        "c_sha256": "89c6da96f69ad5c0cc359378da8f15af4170871c2accd6ff7ef00ff062cb3fc1",
        "object_sha256": "b7ef4d05b4e25b44e15e157328bd856f7e2ccd2976ba92bb92ed92a2ef4610d5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Group/Finset/Pi.c": {
        "c_sha256": "1f344f82997aff096ed3fa1e8c161dd12f794010862d1bc52e95a9255abbad50",
        "object_sha256": "e3f7e09ac8902d67564d13b586b08bd8692e06f289008d9a0ac0721688126f28"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finite/Prod.c": {
        "c_sha256": "6a0a020897089d053389c49ad78d9a49784f103f38ed37f320d529a4ae0bc9b9",
        "object_sha256": "73c27203b9015863028a3343966cb5e79f31ae7a0a4ec88144497bdeb94abec5"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/RingEquiv.c": {
        "c_sha256": "b411b482c41860aff2b6122b555cfa4333e9828e917054a0ea48224b6f8dc1aa",
        "object_sha256": "65a61ec90d9c2698cc997bbb0bc24b44a3213613304c7255da390a65b04b945a"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Algebra/Pi.c": {
        "c_sha256": "eeda342923cbf24b3da4c9eb21836dc0d73923febe6021fd352401eae3b0c983",
        "object_sha256": "2aa889b90085db1729425db2207b948193bb1b0825cf8db27b73fec58868d84e"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Algebra/Equiv.c": {
        "c_sha256": "09a0d7c1fb200e648ab8cb904572cb0093436ae50a855e92d05015c7d825d850",
        "object_sha256": "a3c8584e023adc65f7b6142c3c4d5d509e1d876356003c9f669f846b4bce3c61"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Ring/Action/Group.c": {
        "c_sha256": "bf696c8b7deb132c43378124886e2617eae9474f0f6926fd95f675f8bc625d00",
        "object_sha256": "cd44ba3d8271af3f67079936c7a0f392b39c5036cf036aa10027c4b3c370d450"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Algebra/Opposite.c": {
        "c_sha256": "6322c04fa4866684c91c1aa98eafb82c201cbad5c8cc29fbc1657b94f43ad330",
        "object_sha256": "69b293e4243d8a71f87f8c4ab5737e12fd28d99a6dffc9d7c0b829180dd98250"
      },
      "proof/.lake/build/ir/Proof/Statement.c": {
        "c_sha256": "9963186e811026add0540e5db1aae7abe67617c9219e8104a7be11c544a930ad",
        "object_sha256": "35e7600afd58ffb401c271709b112a446c426187cc7fb8617f436c09de4b5177"
      },
      "proof/.lake/build/ir/Proof/CostTotalBounds.c": {
        "c_sha256": "f2e07687a8462d1fa1be925b998defd7375a15907fc92747706dc2489ce5e3b5",
        "object_sha256": "ca22a892e1755356804f79824170a3572aef154eb22fa70b3926efccc6cee3b1"
      },
      "proof/.lake/build/ir/Proof/CostDescentMatrix.c": {
        "c_sha256": "efbf407f0f24e462d5e6f18703976e964c1438cb39a10ce8104948be3ee8ca45",
        "object_sha256": "198760944385578181edaa27a9c44da1e65d401f1828cbfc7ca657125c83efa9"
      },
      "proof/.lake/build/ir/Proof/CostPrefix.c": {
        "c_sha256": "0088f7f960dcae00c1ce4f046d0e58b99e1b5fa0df84c5f5a0c631d66dc61795",
        "object_sha256": "1c41cbe31fac3bf0cb455f8e07469ad2c25bd087adb79c9d5e50e7d720c9ec3e"
      },
      "proof/.lake/build/ir/Proof/ConstructiveExtraction.c": {
        "c_sha256": "6a335a1d071ac88d1523c1fa2a31d9069987bbffc8a3f44349432d3e975785bd",
        "object_sha256": "ac7095fdf194fa59f5b3956cd90619610826679761e45b9cb5fb0287b44b6afb"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/BigOperators/Fin.c": {
        "c_sha256": "32f5c90c67282ca2c9c585e303ca4d12baaaa83f0a2fcc231413ef6c46a294ed",
        "object_sha256": "ec9d468fe89149fbb5dfed6bf005e282105a33bd625cd5bdd358cdfc1066068f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Fintype/Fin.c": {
        "c_sha256": "5bf49b0edf1f6738b3ccc531cd63809a3493cfd68224ad1ee8c09475790ecc6d",
        "object_sha256": "bf644128f9982105b0fb89b07066929bcf41d679772af73db66a557e89939e35"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Finset/Fin.c": {
        "c_sha256": "e0ea47b33d7cc4d002c8d11c9319b59597375926ff30f270d50e66b8e4c848eb",
        "object_sha256": "d007afe8246674d51e44e2b1167404b3b801a8d27a3a871e652f1d150fed4853"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Order/Interval/Set/Fin.c": {
        "c_sha256": "0da5ae74703bdfc79c81a3e6cbc2b71e4fb20d86cdab7b93d5278c81916d8826",
        "object_sha256": "7ccb7734e172f2846471327d49e67654f010be3b39ffa159344ac7520859782d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Fin.c": {
        "c_sha256": "860ed3152ee2815a688f96e1c171104ef32d3bdd7adfe08e08140ca8f51a25a0",
        "object_sha256": "4e9fc80760b37fbe3c12d8222d5f8147ee55f84c1605436aefa1337889a670df"
      },
      "proof/.lake/build/ir/Proof/MatrixCore.c": {
        "c_sha256": "bf4df2550768c0c7bd6a0485208394fd45b3f24b8ede36379d5fb9c97c31abe1",
        "object_sha256": "0870143683f2f490d78d86315b62c5dba6b3dbb62d29e82f10f78c6126fe2692"
      },
      "proof/.lake/build/ir/Proof/CostModel.c": {
        "c_sha256": "cf7a88cf45af498a2443bd93e3d68703a916ae118a838e200d2f68089a8cc1bd",
        "object_sha256": "7a0029c11c67a61a78a14a0f2c4e9db488373560a7cf6eb2613789190402143c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Ring.c": {
        "c_sha256": "ba515436006ed18f5700f1241c04da535092e03a6ac8613c12f1a378f8088bcd",
        "object_sha256": "e0700e3a09d6b964290f0dc39864217db6024c8712d2063fb963406555f7f97b"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Ring/PNat.c": {
        "c_sha256": "4e6619435f2c50610057a6cb0708eb07146ce9b2079611435b3efcd4e292c5c2",
        "object_sha256": "3016e5c7c43b0364a1f6f1e8032ffc2f7cf747359ddbb4ee3c592419c2f4451c"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/PNat/Basic.c": {
        "c_sha256": "86c71566a0e563346ab27f57d0df71fd113f84f98e796401ab9566dd2235be1f",
        "object_sha256": "31f9e2910c94c233966881f13b65d8fe492719c48280d51b00b10e9a2b509a49"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Order/Positive/Ring.c": {
        "c_sha256": "6b541f95e80d672c36c1ba6c68aaa8c43f5c3a549f38a610c02c8a04707a78e7",
        "object_sha256": "9ad450b242d6887822468baa4a99759ce1d6812956f3ca485e3dc42b3fcfd1ca"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/Ring/RingNF.c": {
        "c_sha256": "4f9e10949f0a44c83dd67f608d6647fc56ba39d78b757618c54304066d13e1d7",
        "object_sha256": "227d4d506fcd8188efd83cd15c2defaf01b1cb99aec3ebdbd51174b6b19da4e4"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Tactic/TryThis.c": {
        "c_sha256": "3a8219eb1bff2956f0c224c22745b3b613c0298591729fac12bb7429ed6fc652",
        "object_sha256": "4b390fda5473aaddc6f2dd9a84f8bdab80e6a8bdb76b468c503cef62e040f13d"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Nat/Size.c": {
        "c_sha256": "5809e884d4917b8285faf959ee1b183da61eb77458b06e772b2684756babd500",
        "object_sha256": "6cfd269509bb0e7fc2f943e3c2a2a9da80871c4d4b644bc688b3bb0f8f3d9d46"
      },
      "proof/.lake/build/ir/Proof/CostMatrix.c": {
        "c_sha256": "8d09ec41470007b9d01957db3b1c233fc683c0ece56d1138f4f6c5cceb0e3edb",
        "object_sha256": "bc05a6b0f7305d408c0343ed41018ed27634a54e795de4c9ac25c1cff6b66fbd"
      },
      "proof/.lake/build/ir/Proof/CostDescent.c": {
        "c_sha256": "8f74abdfae0f62d1e799e40753f145ef77a1b5dcc83c38d748212fb4442b2a78",
        "object_sha256": "5e249fb67a2e6520e2b7d21e41867c102918f1a01b1b2bbd66a6c5f5de634118"
      },
      "proof/.lake/build/ir/Proof/CostInitial.c": {
        "c_sha256": "c3f4a30646c6bc62ca099243e78c7668a1325817dc263310c24cd948b8594a82",
        "object_sha256": "e062cc7453fec185ed588c8f02e4384244502eafabac33c585ae19edf346e5c6"
      },
      "proof/.lake/build/ir/Proof/CostOutput.c": {
        "c_sha256": "64c867b3a26087b2e114ce846536996ae5e2da6cff81ddd3dcfa2d8adbbfbda5",
        "object_sha256": "69e9904eba5905ba392e1b5e1ea461bec6898d41d047184429b733b59bc089fa"
      },
      "proof/.lake/build/ir/Proof/QuadraticBound.c": {
        "c_sha256": "05e991b3a4cb7b9dd8c3f803e8cc97b76a28fb0af9cc11bf00102ac1a873717f",
        "object_sha256": "968712d484f0d866779d2e39a45e6863ca8327dc6e945977e9e0e452709f1457"
      },
      "proof/.lake/build/ir/Proof/ConstructiveDescent.c": {
        "c_sha256": "3e01d6fd3ca98964a26b2781b14f79f69bd7185652468bb42f826e3b2fa72ff3",
        "object_sha256": "af085c64ecca4367401b1f6fe877024eaceb93d2276371040984a28d94cfaa84"
      },
      "proof/.lake/build/ir/Proof/MassDecay.c": {
        "c_sha256": "82a4caa7097248b109bd06d3a567a95e4f611a73ad36e1e72b8d29734f258245",
        "object_sha256": "5de3c2c0081652d76050006a802a75749cf51f7e140447eb94feecc4ba9a3a68"
      },
      "proof/.lake/build/ir/Proof/LengthBound.c": {
        "c_sha256": "2638a29dcf4dab67990a0ed462a84ff55e822a7504cf9cbdd1ace0bcb368f5c4",
        "object_sha256": "b4fdcdda9c1ed161ec61fd54b0864eb9f4ee8278951525132c908e8c5ed09827"
      },
      "proof/.lake/build/ir/Proof/CodeDeficiency.c": {
        "c_sha256": "2ae743b9f8592c2a99efbcc1b8c5abf060666108e4cbbad97689cf5761ee6c11",
        "object_sha256": "0938bfcf53067ca66157dc55ad9bb5bc72c09ed79facaf58198a47ddc6179fcf"
      },
      "proof/.lake/build/ir/Proof/KraftDeficiency.c": {
        "c_sha256": "377b5a0cb351e986299c1690c182ea1648b42c9d659579b7feca80f9ce670d1a",
        "object_sha256": "a4414128dd57635fbda06b2f77b30a717fe8d0bcea82ff0d51951e6ea460b295"
      },
      "proof/.lake/build/ir/Proof/CycleCompression.c": {
        "c_sha256": "4cd22ceedb68e57e854ed7994d0688c1869b026f84d671909567efbe27ea313b",
        "object_sha256": "b9515368a42d31a73cc247172bfbabc6ad6bf3168e4e344fdc533e0879578fc9"
      },
      "proof/.lake/build/ir/Proof/CompressedFamily.c": {
        "c_sha256": "2ad3f9878399ad11e60a5a332d1ae8ae0bb952f3bebe21544a05016ef6ccf486",
        "object_sha256": "8698fb6c584b90794632be907723be5ad2c05856e225a7f1a6649e14fb9b075d"
      },
      "proof/.lake/build/ir/Proof/Padding.c": {
        "c_sha256": "0a7ed7de641cbb99929d748dc33755e873acbaa13e62f32e0ccd79492520df81",
        "object_sha256": "7403008b54ddfb86212cecadebc5f9492403d54f991508db9515115bb9cc8056"
      },
      "proof/.lake/build/ir/Proof/PurePowers.c": {
        "c_sha256": "ae289b0ed2bcb6794e7f2294df3654f01bcc2658d13b8b4747ff11892780e193",
        "object_sha256": "6308113dcc06f460d7810bc9447ee18dc5cf751ece3fcbf295ac5c31665c3893"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Algebra/Group/Fin/Basic.c": {
        "c_sha256": "845a309fc2b76845152b6ec5a7a23384cfa58703dd9a5d943eaedd3bd5764472",
        "object_sha256": "b36775383ec59343ea823b272c2e8ca028bd32ad598fac34fc73a3ef1ad737bc"
      },
      "proof/.lake/build/ir/Proof/KraftCompleteness.c": {
        "c_sha256": "123902a0531c83f7aedfe6138a17d0ade3de17ea48daf740b46b2f8d217e759b",
        "object_sha256": "59d55df1517af5a0a84fde2e8f2182458fc0b48351827508b7dc10b45e332996"
      },
      "proof/.lake/build/ir/Proof/FlowerRenewal.c": {
        "c_sha256": "16798d40df649f38cf857a4f45dcf903ad455af226b6aff441bac6b2e1e4ff33",
        "object_sha256": "61349d753f47b8d128b715208f39f1ab89b87afa9d123e065f61d5ba5d5a8cc2"
      },
      "proof/.lake/build/ir/Proof/CostPreprocess.c": {
        "c_sha256": "10f6bad807d1c1b063b02a0c71d0e1d498be57ac9d176863ceb9c7d189167bd6",
        "object_sha256": "f7ca839120139f44a7d5b03abd9449089f57e22591b25429237cd8f343b9281f"
      },
      "proof/.lake/build/ir/Proof/InputBounds.c": {
        "c_sha256": "d9320412fad0bb00cee34d5b4a88c1ca38de232ab103a3deae60673ed8de7a3d",
        "object_sha256": "78253bc9058dae123d2412e5bcda6be1b4a7d648c961ea0a35f0536dcb84ce7e"
      },
      "proof/.lake/build/ir/Proof/CachedCodeData.c": {
        "c_sha256": "1c31873ec3c9b4027cb78b46713409e04643535f6d441c38454c8a63f0a75a18",
        "object_sha256": "55199adccef8a4ee4198a2d5f1bfe26c8aaf0a33bf0544f850763c8c38226b35"
      },
      "proof/.lake/build/ir/Proof/CachedLinearAlgebra.c": {
        "c_sha256": "7a4fa912517ad5ab224c172f8e6aa931eeb7dc60e5fb9b648a987fac3a150942",
        "object_sha256": "43983b6a2f333619faafffcc595ec30a614a484775c7d5440460e26a1f95d9e1"
      },
      "proof/.lake/build/ir/Proof/FiniteCache.c": {
        "c_sha256": "e637adabac3915f3080762be60acb5328535ffabc55ce6353748d67207777284",
        "object_sha256": "029e252ffa4cd5a10dd8647f89b5f9aef0c7faa929743db48a05cf0da04436c1"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Finset/Sort.c": {
        "c_sha256": "6d1308c1e8dd62069f8e6211c2d629159f4d8311bbfc0b8eba5eae1d998b77c2",
        "object_sha256": "0ed27a299f762ea50d368899bc0dfd2daeffb2a23d57d390ecdddddd91e3056f"
      },
      "proof/.lake/packages/mathlib/.lake/build/ir/Mathlib/Data/Multiset/Sort.c": {
        "c_sha256": "8ebd35a5b4d03fe1df26d83e4a041bd13440d0d2856ad0528a2f0a6548c57b54",
        "object_sha256": "de21bce4ce52263702e3097b6e0fac973496ee4b4c9bc6629aa53e846ade8da1"
      },
      "proof/.lake/build/ir/Proof/CostPrefixPolynomial.c": {
        "c_sha256": "8347f98de4771488dc6d14b96ff1614b8fb51318f8aae00ace6cb2dfcce032c8",
        "object_sha256": "249f0d08c0d3dc6a86730be308fca6f78ef8e0c1ef18e2d9c4db80fcda17b29a"
      },
      "proof/.lake/build/ir/Proof/AlgorithmBounds.c": {
        "c_sha256": "c2cddf7e2662a3ebc91d99cef07852a8805c0c6ca3e43fa6d07b6653e5a93336",
        "object_sha256": "40fe168cab23982cb6acfb68995d64de0d488ce9905fde42cc9c023bc3b01b83"
      },
      "proof/.lake/build/ir/Proof/ExecutableSolver.c": {
        "c_sha256": "3a346c00e35ac86b1a2aba26a004a52b99fc0c5efbc043cf91551566598cab42",
        "object_sha256": "8aa7bcb9858873a73a4f98ffd30f005206e00b9a530836727c0b0a72e7025187"
      },
      "proof/.lake/build/ir/Proof/CachedDescent.c": {
        "c_sha256": "581179bc8dbb81147e78e56a9dd7f916899704f746b31e2f9f06b5e7132f3ea1",
        "object_sha256": "73fb05c25c8c2d495393b393c34122d36e3c6920c1407aa65b0b1885f375a84d"
      },
      "proof/.lake/build/ir/Proof/CostPrefixBounds.c": {
        "c_sha256": "fca717cb54ab9df101975ce2ade9a4964ddff3a65599ca217f0293e34028d877",
        "object_sha256": "72d8422413a6b631a421441af89d2ffc50b7813c75df4a6ab634915a2135b1c1"
      },
      "proof/.lake/build/ir/Proof/CostPrefixMatrix.c": {
        "c_sha256": "280ac665d1ac13699bbb4ff99e7b5ac6c16fdc5f0423caa23c66940e1a03928b",
        "object_sha256": "349c51accf44fca9ad6f142df7eb89208e2cd60484b3aeb387946955ae332385"
      },
      "proof/.lake/build/ir/Proof/CostPrefixTable.c": {
        "c_sha256": "16b557f63d0eb264dafebff19c2cea2027228b8ade98b4fac7585187390b90ef",
        "object_sha256": "7b37e3ae7a0cd0fff1f080e46deb000044038970fe8827f1c3e39e09c8a9a172"
      },
      "proof/.lake/build/ir/Proof/CostCompression.c": {
        "c_sha256": "f7d3a12e2ad02071e6f3497f4ffa8480007095bb043fe8d3646624fc4728a2fc",
        "object_sha256": "e547266d77de4292c79bab226101a9c90dcea2a5a6b27215c3c64ad9a2c5e59f"
      },
      "proof/.lake/build/ir/Proof/CostCodeData.c": {
        "c_sha256": "bcc35505c6caefd0072be799b93ed29811657217073fd8edd92e74f7fb898aed",
        "object_sha256": "dfd2f2efaee3126dddeb1e103e313d8b23f6a927f3f23b53edc975771641d9e4"
      },
      "proof/.lake/build/ir/Proof/ConcreteCycle.c": {
        "c_sha256": "3595cfbd0f58296a70f1c96cd80c83d7eec556cd283487903a7e6407b534e172",
        "object_sha256": "b943ba37c5d80aa287e1572960a0be224f42e941bed959c86df367e5e6c97111"
      },
      "proof/.lake/build/ir/Proof/CostCycleSolver.c": {
        "c_sha256": "9c47b868f87655b62227a7adf997caef5b151b508d5bb192484acc28fc0cf8ac",
        "object_sha256": "9db16ca0993914ddf2ef8bf72c6e7b4f4013a2b4f788f2466c91f296995720ae"
      },
      "proof/.lake/build/ir/Proof/StoredCodeBridge.c": {
        "c_sha256": "63318136434b1a0ad79463e36dcebdb1dda62d73b679ae2a72c937f7b418755c",
        "object_sha256": "e943060114355ae34b433c242a85c3e11dc9bb291ef22316654f55ef25100233"
      },
      "proof/.lake/build/ir/Proof/ReindexExtraction.c": {
        "c_sha256": "0a9f25e76b431d0f08dd75d77cd34f7a35dd2aa9a34062c2eb8f70c74cf38f9b",
        "object_sha256": "4f0f0f03fb72177416d5385be3849fd335a3bca0f980bdd93fd0812c8cfd4f1f"
      }
    },
    "scope": "Unchanged compiled solver; C ABI adapter and external input validation are not formally verified."
  },
  "schedule": [
    [
      "ternary-complete",
      "lean",
      1
    ],
    [
      "ternary-complete",
      "bfs",
      0
    ],
    [
      "prefix-k3-s53",
      "lean",
      3
    ],
    [
      "ud-k3-s11",
      "lean",
      1
    ],
    [
      "prefix-k7-s53",
      "km",
      1
    ],
    [
      "ud-k5-s53",
      "bfs",
      4
    ],
    [
      "prefix-k7-s37",
      "bfs",
      1
    ],
    [
      "unary-complete",
      "km",
      3
    ],
    [
      "ud-k3-s23",
      "lean",
      1
    ],
    [
      "ud-k3-s71",
      "km",
      1
    ],
    [
      "composed-t2-s11",
      "lean",
      3
    ],
    [
      "prefix-k5-s71",
      "bfs",
      0
    ],
    [
      "prefix-k3-s53",
      "lean",
      0
    ],
    [
      "ud-k4-s71",
      "lean",
      4
    ],
    [
      "composed-t3-s71",
      "bfs",
      4
    ],
    [
      "ternary-complete",
      "lean",
      2
    ],
    [
      "ud-k4-s37",
      "lean",
      1
    ],
    [
      "uniform-complete-k4",
      "km",
      3
    ],
    [
      "prefix-k7-s71",
      "km",
      2
    ],
    [
      "ud-k3-s71",
      "bfs",
      3
    ],
    [
      "composed-t2-s11",
      "lean",
      4
    ],
    [
      "ud-k4-s53",
      "km",
      3
    ],
    [
      "composed-t2-s11",
      "bfs",
      1
    ],
    [
      "missing-pure-k5-s11",
      "km",
      2
    ],
    [
      "missing-pure-k5-s71",
      "km",
      0
    ],
    [
      "ud-k4-s23",
      "bfs",
      4
    ],
    [
      "ud-k5-s23",
      "km",
      1
    ],
    [
      "prefix-k3-s23",
      "lean",
      4
    ],
    [
      "composed-t3-s71",
      "lean",
      3
    ],
    [
      "composed-t2-s53",
      "lean",
      0
    ],
    [
      "ud-k4-s53",
      "bfs",
      3
    ],
    [
      "uniform-complete-k4",
      "km",
      4
    ],
    [
      "prefix-k7-s37",
      "km",
      2
    ],
    [
      "ud-k5-s71",
      "bfs",
      3
    ],
    [
      "uniform-missing-k4",
      "bfs",
      0
    ],
    [
      "prefix-k7-s23",
      "bfs",
      1
    ],
    [
      "ud-k3-s23",
      "bfs",
      4
    ],
    [
      "ud-k4-s71",
      "bfs",
      2
    ],
    [
      "composed-t2-s71",
      "bfs",
      1
    ],
    [
      "ud-k3-s37",
      "bfs",
      2
    ],
    [
      "prefix-k5-s53",
      "lean",
      3
    ],
    [
      "uniform-missing-k6",
      "lean",
      4
    ],
    [
      "uniform-missing-k5",
      "bfs",
      1
    ],
    [
      "composed-t3-s23",
      "lean",
      3
    ],
    [
      "prefix-k7-s23",
      "km",
      0
    ],
    [
      "uniform-missing-k3",
      "km",
      0
    ],
    [
      "composed-t3-s11",
      "lean",
      1
    ],
    [
      "ud-k5-s71",
      "km",
      3
    ],
    [
      "prefix-k5-s11",
      "lean",
      1
    ],
    [
      "missing-pure-k5-s53",
      "lean",
      1
    ],
    [
      "ud-k3-s71",
      "bfs",
      2
    ],
    [
      "prefix-k5-s53",
      "lean",
      0
    ],
    [
      "prefix-k5-s53",
      "km",
      3
    ],
    [
      "composed-t3-s71",
      "km",
      1
    ],
    [
      "composed-t3-s37",
      "km",
      0
    ],
    [
      "uniform-complete-k4",
      "km",
      0
    ],
    [
      "composed-t2-s23",
      "lean",
      1
    ],
    [
      "ternary-incomplete",
      "lean",
      1
    ],
    [
      "ud-k4-s11",
      "lean",
      1
    ],
    [
      "uniform-missing-k5",
      "lean",
      2
    ],
    [
      "ud-k3-s37",
      "bfs",
      3
    ],
    [
      "paper-example",
      "lean",
      0
    ],
    [
      "prefix-k3-s23",
      "km",
      4
    ],
    [
      "composed-t3-s11",
      "km",
      4
    ],
    [
      "prefix-k3-s37",
      "km",
      1
    ],
    [
      "ud-k3-s37",
      "lean",
      4
    ],
    [
      "ud-k5-s23",
      "lean",
      4
    ],
    [
      "missing-pure-k5-s23",
      "bfs",
      3
    ],
    [
      "prefix-k5-s71",
      "bfs",
      3
    ],
    [
      "missing-pure-k5-s23",
      "bfs",
      2
    ],
    [
      "prefix-k7-s53",
      "bfs",
      3
    ],
    [
      "missing-pure-k5-s71",
      "km",
      4
    ],
    [
      "missing-pure-k5-s71",
      "lean",
      1
    ],
    [
      "composed-t3-s23",
      "lean",
      1
    ],
    [
      "unary-complete",
      "km",
      1
    ],
    [
      "ud-k5-s37",
      "lean",
      2
    ],
    [
      "composed-t3-s37",
      "km",
      4
    ],
    [
      "prefix-k5-s11",
      "bfs",
      0
    ],
    [
      "composed-t2-s71",
      "bfs",
      3
    ],
    [
      "ud-k5-s53",
      "bfs",
      2
    ],
    [
      "ud-k5-s71",
      "bfs",
      2
    ],
    [
      "ud-k5-s11",
      "km",
      3
    ],
    [
      "missing-pure-k5-s23",
      "lean",
      1
    ],
    [
      "composed-t3-s71",
      "lean",
      0
    ],
    [
      "prefix-k7-s71",
      "km",
      0
    ],
    [
      "ud-k3-s53",
      "bfs",
      1
    ],
    [
      "ud-k5-s23",
      "lean",
      0
    ],
    [
      "ud-k4-s37",
      "lean",
      2
    ],
    [
      "ud-k4-s11",
      "km",
      4
    ],
    [
      "prefix-k3-s11",
      "lean",
      0
    ],
    [
      "ud-k3-s23",
      "km",
      3
    ],
    [
      "prefix-k5-s71",
      "bfs",
      4
    ],
    [
      "ud-k5-s23",
      "km",
      4
    ],
    [
      "prefix-k5-s71",
      "lean",
      2
    ],
    [
      "composed-t3-s53",
      "bfs",
      4
    ],
    [
      "missing-pure-k5-s71",
      "bfs",
      1
    ],
    [
      "uniform-complete-k2",
      "km",
      0
    ],
    [
      "missing-pure-k5-s11",
      "bfs",
      2
    ],
    [
      "missing-pure-k5-s37",
      "lean",
      2
    ],
    [
      "uniform-complete-k3",
      "bfs",
      1
    ],
    [
      "prefix-k3-s11",
      "bfs",
      1
    ],
    [
      "ud-k5-s37",
      "bfs",
      1
    ],
    [
      "composed-t2-s37",
      "bfs",
      0
    ],
    [
      "missing-pure-k5-s71",
      "bfs",
      2
    ],
    [
      "unary-complete",
      "bfs",
      3
    ],
    [
      "missing-pure-k5-s53",
      "bfs",
      3
    ],
    [
      "cycle-singleton",
      "lean",
      1
    ],
    [
      "ud-k5-s11",
      "bfs",
      2
    ],
    [
      "ud-k5-s53",
      "km",
      3
    ],
    [
      "prefix-k7-s23",
      "bfs",
      2
    ],
    [
      "missing-pure-k5-s37",
      "km",
      0
    ],
    [
      "composed-t3-s23",
      "bfs",
      4
    ],
    [
      "prefix-k5-s37",
      "km",
      2
    ],
    [
      "ud-k3-s53",
      "lean",
      1
    ],
    [
      "prefix-k3-s37",
      "lean",
      1
    ],
    [
      "uniform-complete-k2",
      "bfs",
      3
    ],
    [
      "ud-k4-s23",
      "km",
      4
    ],
    [
      "unary-complete",
      "lean",
      4
    ],
    [
      "ud-k3-s23",
      "lean",
      4
    ],
    [
      "composed-t2-s11",
      "lean",
      2
    ],
    [
      "ud-k5-s11",
      "lean",
      2
    ],
    [
      "prefix-k7-s11",
      "km",
      0
    ],
    [
      "infinite-delay",
      "km",
      2
    ],
    [
      "prefix-k7-s23",
      "km",
      3
    ],
    [
      "composed-t2-s53",
      "lean",
      3
    ],
    [
      "composed-t2-s11",
      "lean",
      1
    ],
    [
      "composed-t2-s23",
      "lean",
      0
    ],
    [
      "uniform-missing-k2",
      "km",
      2
    ],
    [
      "missing-pure-k5-s23",
      "lean",
      0
    ],
    [
      "cycle-singleton",
      "km",
      0
    ],
    [
      "cycle-singleton",
      "bfs",
      1
    ],
    [
      "prefix-k3-s11",
      "lean",
      4
    ],
    [
      "ternary-complete",
      "km",
      0
    ],
    [
      "composed-t3-s23",
      "km",
      0
    ],
    [
      "ud-k5-s11",
      "bfs",
      0
    ],
    [
      "prefix-k3-s53",
      "bfs",
      4
    ],
    [
      "ud-k5-s71",
      "km",
      2
    ],
    [
      "prefix-k3-s53",
      "lean",
      4
    ],
    [
      "uniform-missing-k6",
      "km",
      1
    ],
    [
      "missing-pure-k5-s37",
      "km",
      2
    ],
    [
      "uniform-complete-k3",
      "km",
      3
    ],
    [
      "composed-t2-s11",
      "bfs",
      3
    ],
    [
      "missing-pure-k5-s71",
      "km",
      3
    ],
    [
      "prefix-k7-s37",
      "bfs",
      2
    ],
    [
      "composed-t3-s53",
      "km",
      2
    ],
    [
      "ud-k5-s53",
      "km",
      0
    ],
    [
      "ud-k5-s53",
      "bfs",
      3
    ],
    [
      "composed-t3-s11",
      "km",
      3
    ],
    [
      "ud-k3-s23",
      "km",
      1
    ],
    [
      "uniform-missing-k4",
      "bfs",
      3
    ],
    [
      "composed-t3-s71",
      "lean",
      1
    ],
    [
      "composed-t2-s23",
      "km",
      0
    ],
    [
      "infinite-delay",
      "lean",
      3
    ],
    [
      "missing-pure-singleton",
      "km",
      0
    ],
    [
      "prefix-k3-s71",
      "km",
      1
    ],
    [
      "composed-t2-s23",
      "bfs",
      4
    ],
    [
      "prefix-k3-s53",
      "lean",
      1
    ],
    [
      "uniform-missing-k6",
      "km",
      2
    ],
    [
      "ud-k3-s53",
      "bfs",
      0
    ],
    [
      "uniform-complete-k4",
      "bfs",
      0
    ],
    [
      "uniform-complete-k3",
      "km",
      0
    ],
    [
      "uniform-missing-k3",
      "lean",
      1
    ],
    [
      "complete-singletons",
      "lean",
      2
    ],
    [
      "ternary-complete",
      "km",
      4
    ],
    [
      "prefix-k3-s71",
      "bfs",
      2
    ],
    [
      "complete-singletons",
      "km",
      1
    ],
    [
      "composed-t3-s71",
      "km",
      0
    ],
    [
      "prefix-k7-s53",
      "bfs",
      0
    ],
    [
      "ud-k3-s71",
      "lean",
      0
    ],
    [
      "uniform-missing-k2",
      "bfs",
      4
    ],
    [
      "uniform-missing-k3",
      "km",
      4
    ],
    [
      "prefix-k7-s23",
      "bfs",
      3
    ],
    [
      "missing-pure-singleton",
      "km",
      3
    ],
    [
      "ud-k5-s53",
      "lean",
      2
    ],
    [
      "composed-t3-s53",
      "km",
      1
    ],
    [
      "prefix-k7-s37",
      "lean",
      3
    ],
    [
      "uniform-complete-k3",
      "km",
      1
    ],
    [
      "unary-complete",
      "lean",
      1
    ],
    [
      "uniform-missing-k6",
      "bfs",
      0
    ],
    [
      "missing-pure-k5-s11",
      "km",
      0
    ],
    [
      "uniform-missing-k6",
      "bfs",
      4
    ],
    [
      "missing-pure-k5-s37",
      "bfs",
      3
    ],
    [
      "cycle-singleton",
      "bfs",
      0
    ],
    [
      "composed-t3-s37",
      "lean",
      4
    ],
    [
      "missing-pure-singleton",
      "bfs",
      3
    ],
    [
      "ud-k4-s71",
      "km",
      2
    ],
    [
      "ud-k5-s53",
      "lean",
      0
    ],
    [
      "missing-pure-k5-s71",
      "km",
      2
    ],
    [
      "prefix-k5-s53",
      "bfs",
      3
    ],
    [
      "ud-k4-s71",
      "lean",
      1
    ],
    [
      "uniform-missing-k3",
      "bfs",
      1
    ],
    [
      "complete-singletons",
      "lean",
      4
    ],
    [
      "ud-k4-s53",
      "lean",
      2
    ],
    [
      "uniform-complete-k2",
      "km",
      4
    ],
    [
      "prefix-k3-s23",
      "lean",
      3
    ],
    [
      "ud-k4-s23",
      "km",
      3
    ],
    [
      "uniform-complete-k4",
      "bfs",
      3
    ],
    [
      "composed-t2-s53",
      "lean",
      4
    ],
    [
      "prefix-k7-s11",
      "bfs",
      4
    ],
    [
      "composed-t3-s23",
      "lean",
      0
    ],
    [
      "composed-t3-s37",
      "lean",
      0
    ],
    [
      "composed-t3-s37",
      "km",
      1
    ],
    [
      "composed-t2-s11",
      "km",
      4
    ],
    [
      "composed-t2-s11",
      "km",
      0
    ],
    [
      "ud-k4-s23",
      "km",
      1
    ],
    [
      "uniform-missing-k2",
      "bfs",
      0
    ],
    [
      "missing-pure-k5-s71",
      "lean",
      4
    ],
    [
      "composed-t3-s71",
      "bfs",
      1
    ],
    [
      "ud-k3-s53",
      "lean",
      4
    ],
    [
      "prefix-k5-s23",
      "lean",
      3
    ],
    [
      "missing-pure-k5-s37",
      "bfs",
      1
    ],
    [
      "uniform-missing-k4",
      "km",
      0
    ],
    [
      "uniform-complete-k3",
      "lean",
      0
    ],
    [
      "prefix-k3-s53",
      "lean",
      2
    ],
    [
      "ud-k3-s37",
      "km",
      2
    ],
    [
      "uniform-missing-k3",
      "bfs",
      3
    ],
    [
      "ud-k4-s53",
      "lean",
      4
    ],
    [
      "prefix-k5-s11",
      "lean",
      4
    ],
    [
      "missing-pure-k5-s23",
      "bfs",
      0
    ],
    [
      "ud-k4-s37",
      "lean",
      0
    ],
    [
      "prefix-k3-s23",
      "km",
      3
    ],
    [
      "ternary-incomplete",
      "bfs",
      1
    ],
    [
      "ud-k5-s11",
      "bfs",
      3
    ],
    [
      "composed-t2-s37",
      "km",
      1
    ],
    [
      "composed-t2-s23",
      "km",
      1
    ],
    [
      "ud-k4-s37",
      "km",
      4
    ],
    [
      "ud-k3-s37",
      "km",
      0
    ],
    [
      "cycle-singleton",
      "km",
      2
    ],
    [
      "uniform-missing-k5",
      "km",
      0
    ],
    [
      "unary-complete",
      "bfs",
      1
    ],
    [
      "prefix-k7-s37",
      "bfs",
      4
    ],
    [
      "ternary-complete",
      "bfs",
      3
    ],
    [
      "ud-k4-s37",
      "km",
      3
    ],
    [
      "ud-k4-s37",
      "km",
      0
    ],
    [
      "unary-complete",
      "km",
      0
    ],
    [
      "prefix-k3-s11",
      "km",
      0
    ],
    [
      "missing-pure-k5-s53",
      "km",
      1
    ],
    [
      "ud-k5-s37",
      "km",
      2
    ],
    [
      "missing-pure-k5-s23",
      "lean",
      4
    ],
    [
      "prefix-k7-s71",
      "lean",
      4
    ],
    [
      "ud-k5-s23",
      "lean",
      1
    ],
    [
      "unary-complete",
      "lean",
      3
    ],
    [
      "uniform-missing-k4",
      "km",
      4
    ],
    [
      "uniform-missing-k6",
      "lean",
      3
    ],
    [
      "prefix-k5-s53",
      "lean",
      1
    ],
    [
      "prefix-k3-s53",
      "km",
      1
    ],
    [
      "composed-t3-s23",
      "bfs",
      2
    ],
    [
      "missing-pure-k5-s37",
      "bfs",
      0
    ],
    [
      "uniform-missing-k4",
      "lean",
      1
    ],
    [
      "ternary-complete",
      "lean",
      4
    ],
    [
      "missing-pure-k5-s23",
      "lean",
      2
    ],
    [
      "prefix-k7-s71",
      "bfs",
      3
    ],
    [
      "prefix-k3-s71",
      "lean",
      4
    ],
    [
      "ud-k3-s53",
      "km",
      0
    ],
    [
      "missing-pure-k5-s71",
      "lean",
      3
    ],
    [
      "composed-t2-s11",
      "lean",
      0
    ],
    [
      "prefix-k7-s53",
      "lean",
      0
    ],
    [
      "prefix-k7-s11",
      "lean",
      2
    ],
    [
      "unary-complete",
      "bfs",
      2
    ],
    [
      "missing-pure-k5-s23",
      "km",
      0
    ],
    [
      "missing-pure-k5-s11",
      "lean",
      0
    ],
    [
      "uniform-missing-k5",
      "lean",
      0
    ],
    [
      "prefix-k5-s11",
      "bfs",
      4
    ],
    [
      "prefix-k5-s37",
      "km",
      4
    ],
    [
      "uniform-missing-k6",
      "bfs",
      1
    ],
    [
      "composed-t3-s37",
      "lean",
      2
    ],
    [
      "prefix-k3-s37",
      "lean",
      3
    ],
    [
      "missing-pure-singleton",
      "bfs",
      1
    ],
    [
      "ud-k5-s23",
      "bfs",
      1
    ],
    [
      "infinite-delay",
      "lean",
      4
    ],
    [
      "ud-k5-s53",
      "bfs",
      1
    ],
    [
      "missing-pure-singleton",
      "lean",
      2
    ],
    [
      "ud-k4-s23",
      "lean",
      3
    ],
    [
      "ud-k4-s37",
      "lean",
      3
    ],
    [
      "ud-k4-s23",
      "bfs",
      3
    ],
    [
      "complete-singletons",
      "lean",
      1
    ],
    [
      "prefix-k7-s37",
      "lean",
      1
    ],
    [
      "prefix-k5-s11",
      "lean",
      0
    ],
    [
      "composed-t3-s37",
      "bfs",
      3
    ],
    [
      "ud-k3-s23",
      "bfs",
      1
    ],
    [
      "ud-k3-s71",
      "km",
      2
    ],
    [
      "uniform-missing-k2",
      "bfs",
      2
    ],
    [
      "composed-t2-s71",
      "lean",
      4
    ],
    [
      "complete-singletons",
      "lean",
      3
    ],
    [
      "missing-pure-k5-s53",
      "lean",
      4
    ],
    [
      "composed-t3-s11",
      "km",
      1
    ],
    [
      "uniform-complete-k2",
      "lean",
      2
    ],
    [
      "ud-k3-s23",
      "bfs",
      3
    ],
    [
      "ud-k3-s53",
      "lean",
      0
    ],
    [
      "prefix-k5-s23",
      "km",
      4
    ],
    [
      "ud-k4-s37",
      "bfs",
      0
    ],
    [
      "cycle-singleton",
      "bfs",
      3
    ],
    [
      "composed-t2-s23",
      "km",
      3
    ],
    [
      "complete-singletons",
      "bfs",
      4
    ],
    [
      "unary-complete",
      "bfs",
      0
    ],
    [
      "ud-k5-s71",
      "lean",
      1
    ],
    [
      "ud-k5-s71",
      "km",
      4
    ],
    [
      "ud-k5-s23",
      "bfs",
      3
    ],
    [
      "prefix-k3-s23",
      "bfs",
      4
    ],
    [
      "uniform-missing-k2",
      "bfs",
      3
    ],
    [
      "ternary-incomplete",
      "lean",
      3
    ],
    [
      "prefix-k5-s37",
      "bfs",
      3
    ],
    [
      "prefix-k7-s71",
      "km",
      3
    ],
    [
      "prefix-k7-s37",
      "km",
      0
    ],
    [
      "prefix-k5-s53",
      "km",
      1
    ],
    [
      "uniform-complete-k4",
      "lean",
      3
    ],
    [
      "paper-example",
      "bfs",
      2
    ],
    [
      "uniform-missing-k3",
      "bfs",
      4
    ],
    [
      "uniform-missing-k3",
      "bfs",
      0
    ],
    [
      "uniform-missing-k6",
      "bfs",
      2
    ],
    [
      "prefix-k5-s71",
      "bfs",
      2
    ],
    [
      "prefix-k3-s71",
      "km",
      3
    ],
    [
      "prefix-k5-s11",
      "lean",
      3
    ],
    [
      "composed-t2-s71",
      "km",
      3
    ],
    [
      "uniform-missing-k2",
      "lean",
      1
    ],
    [
      "prefix-k5-s71",
      "lean",
      4
    ],
    [
      "prefix-k7-s11",
      "km",
      2
    ],
    [
      "composed-t3-s53",
      "km",
      3
    ],
    [
      "uniform-missing-k6",
      "lean",
      2
    ],
    [
      "prefix-k5-s37",
      "lean",
      2
    ],
    [
      "prefix-k7-s11",
      "bfs",
      1
    ],
    [
      "composed-t2-s23",
      "bfs",
      1
    ],
    [
      "prefix-k7-s53",
      "bfs",
      2
    ],
    [
      "ud-k5-s23",
      "bfs",
      2
    ],
    [
      "missing-pure-k5-s53",
      "km",
      4
    ],
    [
      "prefix-k5-s71",
      "km",
      3
    ],
    [
      "ud-k3-s11",
      "bfs",
      3
    ],
    [
      "missing-pure-k5-s53",
      "bfs",
      2
    ],
    [
      "composed-t3-s37",
      "bfs",
      0
    ],
    [
      "prefix-k7-s71",
      "lean",
      0
    ],
    [
      "ud-k3-s23",
      "km",
      2
    ],
    [
      "composed-t2-s23",
      "km",
      2
    ],
    [
      "prefix-k3-s23",
      "lean",
      2
    ],
    [
      "composed-t3-s11",
      "lean",
      0
    ],
    [
      "ud-k5-s53",
      "lean",
      4
    ],
    [
      "ud-k4-s71",
      "lean",
      2
    ],
    [
      "ud-k4-s53",
      "bfs",
      0
    ],
    [
      "prefix-k7-s23",
      "lean",
      3
    ],
    [
      "cycle-singleton",
      "km",
      1
    ],
    [
      "ud-k5-s11",
      "km",
      1
    ],
    [
      "ud-k5-s37",
      "lean",
      0
    ],
    [
      "prefix-k5-s11",
      "km",
      3
    ],
    [
      "prefix-k3-s11",
      "bfs",
      0
    ],
    [
      "missing-pure-k5-s11",
      "km",
      1
    ],
    [
      "prefix-k5-s37",
      "bfs",
      0
    ],
    [
      "prefix-k5-s37",
      "bfs",
      1
    ],
    [
      "uniform-complete-k2",
      "bfs",
      2
    ],
    [
      "ud-k4-s37",
      "bfs",
      3
    ],
    [
      "missing-pure-k5-s71",
      "bfs",
      0
    ],
    [
      "composed-t3-s71",
      "lean",
      4
    ],
    [
      "composed-t2-s37",
      "bfs",
      2
    ],
    [
      "uniform-missing-k5",
      "lean",
      4
    ],
    [
      "ud-k4-s53",
      "bfs",
      1
    ],
    [
      "prefix-k7-s11",
      "lean",
      0
    ],
    [
      "missing-pure-singleton",
      "bfs",
      0
    ],
    [
      "prefix-k5-s53",
      "bfs",
      0
    ],
    [
      "prefix-k5-s11",
      "km",
      4
    ],
    [
      "prefix-k3-s37",
      "km",
      2
    ],
    [
      "composed-t2-s53",
      "bfs",
      3
    ],
    [
      "cycle-singleton",
      "lean",
      3
    ],
    [
      "composed-t3-s71",
      "km",
      4
    ],
    [
      "composed-t3-s23",
      "bfs",
      1
    ],
    [
      "uniform-complete-k3",
      "bfs",
      4
    ],
    [
      "prefix-k3-s71",
      "bfs",
      4
    ],
    [
      "uniform-missing-k6",
      "bfs",
      3
    ],
    [
      "ud-k5-s23",
      "km",
      2
    ],
    [
      "composed-t2-s71",
      "km",
      0
    ],
    [
      "ud-k3-s71",
      "bfs",
      1
    ],
    [
      "complete-singletons",
      "km",
      0
    ],
    [
      "composed-t2-s71",
      "bfs",
      4
    ],
    [
      "ud-k4-s71",
      "bfs",
      3
    ],
    [
      "ud-k3-s71",
      "bfs",
      0
    ],
    [
      "ud-k3-s23",
      "lean",
      2
    ],
    [
      "missing-pure-singleton",
      "bfs",
      2
    ],
    [
      "uniform-missing-k5",
      "km",
      1
    ],
    [
      "uniform-missing-k4",
      "km",
      1
    ],
    [
      "uniform-complete-k4",
      "bfs",
      4
    ],
    [
      "composed-t3-s11",
      "bfs",
      0
    ],
    [
      "composed-t2-s53",
      "bfs",
      4
    ],
    [
      "prefix-k7-s71",
      "lean",
      3
    ],
    [
      "ud-k5-s37",
      "bfs",
      3
    ],
    [
      "ud-k3-s71",
      "km",
      0
    ],
    [
      "ud-k4-s11",
      "bfs",
      0
    ],
    [
      "composed-t2-s23",
      "km",
      4
    ],
    [
      "prefix-k7-s11",
      "lean",
      4
    ],
    [
      "ud-k4-s53",
      "bfs",
      4
    ],
    [
      "composed-t2-s37",
      "km",
      4
    ],
    [
      "prefix-k3-s37",
      "bfs",
      3
    ],
    [
      "composed-t3-s37",
      "km",
      2
    ],
    [
      "prefix-k7-s37",
      "km",
      4
    ],
    [
      "ternary-incomplete",
      "km",
      4
    ],
    [
      "ud-k4-s53",
      "km",
      1
    ],
    [
      "ud-k3-s11",
      "lean",
      3
    ],
    [
      "prefix-k3-s23",
      "lean",
      1
    ],
    [
      "ternary-incomplete",
      "lean",
      2
    ],
    [
      "composed-t2-s23",
      "lean",
      2
    ],
    [
      "ud-k5-s23",
      "km",
      3
    ],
    [
      "composed-t3-s37",
      "lean",
      3
    ],
    [
      "missing-pure-k5-s53",
      "bfs",
      0
    ],
    [
      "ud-k4-s23",
      "bfs",
      2
    ],
    [
      "prefix-k3-s37",
      "km",
      3
    ],
    [
      "composed-t3-s71",
      "km",
      2
    ],
    [
      "ud-k3-s53",
      "km",
      4
    ],
    [
      "composed-t3-s11",
      "lean",
      2
    ],
    [
      "composed-t2-s37",
      "bfs",
      1
    ],
    [
      "composed-t3-s53",
      "lean",
      0
    ],
    [
      "uniform-missing-k4",
      "lean",
      4
    ],
    [
      "ud-k3-s71",
      "km",
      4
    ],
    [
      "missing-pure-k5-s71",
      "km",
      1
    ],
    [
      "composed-t3-s53",
      "bfs",
      1
    ],
    [
      "prefix-k3-s11",
      "km",
      1
    ],
    [
      "prefix-k5-s71",
      "km",
      1
    ],
    [
      "missing-pure-singleton",
      "lean",
      1
    ],
    [
      "uniform-complete-k4",
      "bfs",
      2
    ],
    [
      "ud-k5-s71",
      "lean",
      0
    ],
    [
      "prefix-k3-s23",
      "km",
      1
    ],
    [
      "missing-pure-k5-s11",
      "lean",
      1
    ],
    [
      "composed-t2-s37",
      "km",
      0
    ],
    [
      "missing-pure-k5-s11",
      "bfs",
      4
    ],
    [
      "paper-example",
      "km",
      0
    ],
    [
      "composed-t2-s53",
      "bfs",
      0
    ],
    [
      "composed-t3-s53",
      "km",
      0
    ],
    [
      "prefix-k7-s23",
      "km",
      2
    ],
    [
      "prefix-k5-s11",
      "bfs",
      3
    ],
    [
      "uniform-complete-k3",
      "bfs",
      3
    ],
    [
      "missing-pure-k5-s71",
      "bfs",
      3
    ],
    [
      "uniform-missing-k2",
      "km",
      4
    ],
    [
      "prefix-k7-s11",
      "km",
      4
    ],
    [
      "prefix-k5-s37",
      "km",
      1
    ],
    [
      "missing-pure-k5-s11",
      "bfs",
      3
    ],
    [
      "missing-pure-singleton",
      "km",
      1
    ],
    [
      "paper-example",
      "lean",
      1
    ],
    [
      "uniform-missing-k2",
      "lean",
      2
    ],
    [
      "paper-example",
      "km",
      4
    ],
    [
      "ud-k3-s53",
      "lean",
      2
    ],
    [
      "uniform-missing-k2",
      "bfs",
      1
    ],
    [
      "composed-t2-s11",
      "km",
      2
    ],
    [
      "composed-t3-s71",
      "bfs",
      0
    ],
    [
      "ud-k4-s53",
      "bfs",
      2
    ],
    [
      "composed-t2-s37",
      "lean",
      4
    ],
    [
      "ud-k5-s11",
      "lean",
      4
    ],
    [
      "composed-t2-s37",
      "lean",
      2
    ],
    [
      "composed-t2-s53",
      "km",
      3
    ],
    [
      "prefix-k5-s71",
      "bfs",
      1
    ],
    [
      "missing-pure-k5-s53",
      "lean",
      0
    ],
    [
      "composed-t2-s11",
      "km",
      3
    ],
    [
      "ud-k3-s11",
      "km",
      1
    ],
    [
      "ud-k5-s11",
      "bfs",
      1
    ],
    [
      "prefix-k7-s23",
      "lean",
      4
    ],
    [
      "uniform-missing-k2",
      "km",
      1
    ],
    [
      "uniform-missing-k3",
      "lean",
      2
    ],
    [
      "uniform-missing-k3",
      "lean",
      3
    ],
    [
      "ud-k3-s23",
      "lean",
      0
    ],
    [
      "uniform-missing-k5",
      "bfs",
      0
    ],
    [
      "ud-k4-s11",
      "bfs",
      4
    ],
    [
      "uniform-complete-k4",
      "km",
      2
    ],
    [
      "prefix-k5-s23",
      "bfs",
      2
    ],
    [
      "uniform-missing-k5",
      "km",
      3
    ],
    [
      "unary-complete",
      "lean",
      2
    ],
    [
      "ud-k3-s37",
      "lean",
      2
    ],
    [
      "prefix-k5-s71",
      "lean",
      0
    ],
    [
      "prefix-k3-s71",
      "lean",
      0
    ],
    [
      "composed-t2-s71",
      "km",
      4
    ],
    [
      "ud-k4-s11",
      "lean",
      2
    ],
    [
      "missing-pure-singleton",
      "lean",
      4
    ],
    [
      "complete-singletons",
      "km",
      4
    ],
    [
      "prefix-k7-s23",
      "bfs",
      0
    ],
    [
      "prefix-k7-s23",
      "bfs",
      4
    ],
    [
      "uniform-complete-k3",
      "lean",
      2
    ],
    [
      "uniform-missing-k2",
      "lean",
      3
    ],
    [
      "prefix-k3-s11",
      "km",
      2
    ],
    [
      "ud-k3-s11",
      "bfs",
      2
    ],
    [
      "cycle-singleton",
      "bfs",
      2
    ],
    [
      "prefix-k5-s23",
      "km",
      1
    ],
    [
      "composed-t3-s71",
      "bfs",
      3
    ],
    [
      "prefix-k3-s37",
      "km",
      4
    ],
    [
      "uniform-missing-k6",
      "km",
      0
    ],
    [
      "composed-t2-s11",
      "bfs",
      0
    ],
    [
      "prefix-k5-s23",
      "bfs",
      1
    ],
    [
      "ud-k5-s53",
      "lean",
      3
    ],
    [
      "ud-k4-s37",
      "bfs",
      1
    ],
    [
      "ud-k3-s53",
      "lean",
      3
    ],
    [
      "prefix-k3-s71",
      "km",
      2
    ],
    [
      "prefix-k5-s37",
      "km",
      3
    ],
    [
      "prefix-k5-s11",
      "bfs",
      1
    ],
    [
      "uniform-complete-k4",
      "lean",
      4
    ],
    [
      "composed-t3-s37",
      "bfs",
      4
    ],
    [
      "uniform-complete-k3",
      "km",
      4
    ],
    [
      "missing-pure-k5-s37",
      "km",
      4
    ],
    [
      "composed-t2-s37",
      "lean",
      3
    ],
    [
      "missing-pure-k5-s53",
      "km",
      2
    ],
    [
      "ud-k3-s71",
      "lean",
      2
    ],
    [
      "composed-t2-s37",
      "km",
      3
    ],
    [
      "ud-k4-s53",
      "km",
      4
    ],
    [
      "ternary-incomplete",
      "bfs",
      4
    ],
    [
      "composed-t3-s71",
      "bfs",
      2
    ],
    [
      "ud-k3-s23",
      "km",
      0
    ],
    [
      "prefix-k5-s11",
      "km",
      1
    ],
    [
      "uniform-missing-k5",
      "km",
      2
    ],
    [
      "uniform-missing-k4",
      "bfs",
      2
    ],
    [
      "composed-t2-s71",
      "lean",
      1
    ],
    [
      "uniform-missing-k2",
      "km",
      0
    ],
    [
      "ud-k4-s23",
      "lean",
      0
    ],
    [
      "ud-k5-s37",
      "lean",
      4
    ],
    [
      "missing-pure-k5-s53",
      "bfs",
      1
    ],
    [
      "prefix-k5-s71",
      "lean",
      1
    ],
    [
      "prefix-k7-s11",
      "bfs",
      0
    ],
    [
      "missing-pure-k5-s11",
      "bfs",
      1
    ],
    [
      "ud-k5-s37",
      "km",
      1
    ],
    [
      "composed-t3-s53",
      "lean",
      1
    ],
    [
      "composed-t3-s23",
      "lean",
      4
    ],
    [
      "uniform-missing-k4",
      "km",
      3
    ],
    [
      "paper-example",
      "bfs",
      3
    ],
    [
      "uniform-complete-k2",
      "km",
      2
    ],
    [
      "prefix-k3-s71",
      "km",
      4
    ],
    [
      "ud-k4-s11",
      "lean",
      4
    ],
    [
      "ud-k4-s23",
      "bfs",
      0
    ],
    [
      "composed-t2-s71",
      "bfs",
      2
    ],
    [
      "missing-pure-k5-s37",
      "lean",
      3
    ],
    [
      "ud-k5-s53",
      "bfs",
      0
    ],
    [
      "ternary-complete",
      "lean",
      3
    ],
    [
      "prefix-k3-s53",
      "km",
      4
    ],
    [
      "uniform-missing-k4",
      "lean",
      2
    ],
    [
      "missing-pure-singleton",
      "lean",
      0
    ],
    [
      "ud-k5-s23",
      "bfs",
      4
    ],
    [
      "prefix-k7-s53",
      "km",
      4
    ],
    [
      "prefix-k7-s37",
      "km",
      1
    ],
    [
      "uniform-missing-k6",
      "lean",
      1
    ],
    [
      "composed-t2-s37",
      "km",
      2
    ],
    [
      "missing-pure-singleton",
      "km",
      4
    ],
    [
      "composed-t3-s23",
      "km",
      4
    ],
    [
      "prefix-k5-s23",
      "bfs",
      4
    ],
    [
      "ud-k4-s71",
      "km",
      1
    ],
    [
      "missing-pure-k5-s53",
      "km",
      3
    ],
    [
      "complete-singletons",
      "km",
      2
    ],
    [
      "composed-t3-s53",
      "lean",
      2
    ],
    [
      "uniform-complete-k4",
      "lean",
      2
    ],
    [
      "prefix-k7-s37",
      "bfs",
      3
    ],
    [
      "uniform-missing-k3",
      "km",
      3
    ],
    [
      "missing-pure-k5-s37",
      "bfs",
      2
    ],
    [
      "ud-k5-s11",
      "lean",
      1
    ],
    [
      "ud-k3-s71",
      "km",
      3
    ],
    [
      "complete-singletons",
      "bfs",
      0
    ],
    [
      "ud-k3-s37",
      "lean",
      3
    ],
    [
      "ud-k3-s71",
      "lean",
      4
    ],
    [
      "prefix-k5-s37",
      "lean",
      3
    ],
    [
      "ternary-complete",
      "km",
      1
    ],
    [
      "uniform-complete-k3",
      "bfs",
      2
    ],
    [
      "ud-k3-s53",
      "bfs",
      4
    ],
    [
      "ud-k4-s11",
      "km",
      3
    ],
    [
      "prefix-k5-s53",
      "km",
      4
    ],
    [
      "composed-t3-s37",
      "bfs",
      2
    ],
    [
      "paper-example",
      "bfs",
      4
    ],
    [
      "composed-t2-s37",
      "bfs",
      4
    ],
    [
      "unary-complete",
      "bfs",
      4
    ],
    [
      "ud-k4-s71",
      "lean",
      0
    ],
    [
      "prefix-k7-s23",
      "km",
      4
    ],
    [
      "ud-k5-s71",
      "bfs",
      0
    ],
    [
      "ud-k3-s37",
      "km",
      1
    ],
    [
      "ud-k5-s23",
      "lean",
      3
    ],
    [
      "missing-pure-k5-s11",
      "lean",
      3
    ],
    [
      "ud-k5-s37",
      "lean",
      1
    ],
    [
      "ud-k3-s23",
      "lean",
      3
    ],
    [
      "uniform-missing-k4",
      "lean",
      0
    ],
    [
      "prefix-k3-s53",
      "bfs",
      0
    ],
    [
      "prefix-k7-s71",
      "km",
      1
    ],
    [
      "ternary-complete",
      "bfs",
      1
    ],
    [
      "ud-k5-s53",
      "km",
      1
    ],
    [
      "uniform-complete-k2",
      "bfs",
      4
    ],
    [
      "prefix-k3-s71",
      "bfs",
      0
    ],
    [
      "ud-k5-s71",
      "lean",
      3
    ],
    [
      "ud-k4-s53",
      "km",
      2
    ],
    [
      "ud-k5-s37",
      "km",
      3
    ],
    [
      "prefix-k5-s71",
      "km",
      4
    ],
    [
      "missing-pure-k5-s11",
      "km",
      4
    ],
    [
      "prefix-k3-s71",
      "bfs",
      3
    ],
    [
      "ud-k5-s71",
      "bfs",
      1
    ],
    [
      "infinite-delay",
      "lean",
      0
    ],
    [
      "prefix-k3-s23",
      "lean",
      0
    ],
    [
      "ud-k3-s53",
      "km",
      3
    ],
    [
      "ud-k5-s11",
      "km",
      0
    ],
    [
      "prefix-k7-s11",
      "lean",
      3
    ],
    [
      "ud-k4-s53",
      "lean",
      3
    ],
    [
      "composed-t3-s37",
      "bfs",
      1
    ],
    [
      "prefix-k5-s23",
      "km",
      2
    ],
    [
      "missing-pure-k5-s11",
      "lean",
      2
    ],
    [
      "ud-k4-s11",
      "lean",
      0
    ],
    [
      "composed-t2-s11",
      "bfs",
      2
    ],
    [
      "composed-t3-s53",
      "bfs",
      0
    ],
    [
      "uniform-missing-k4",
      "bfs",
      4
    ],
    [
      "complete-singletons",
      "bfs",
      1
    ],
    [
      "cycle-singleton",
      "lean",
      4
    ],
    [
      "composed-t3-s53",
      "km",
      4
    ],
    [
      "uniform-complete-k4",
      "lean",
      0
    ],
    [
      "prefix-k5-s23",
      "lean",
      0
    ],
    [
      "prefix-k5-s23",
      "km",
      3
    ],
    [
      "composed-t3-s37",
      "km",
      3
    ],
    [
      "uniform-complete-k4",
      "bfs",
      1
    ],
    [
      "ud-k5-s37",
      "km",
      0
    ],
    [
      "prefix-k5-s37",
      "lean",
      1
    ],
    [
      "ud-k4-s23",
      "km",
      2
    ],
    [
      "prefix-k7-s11",
      "km",
      1
    ],
    [
      "composed-t2-s53",
      "km",
      4
    ],
    [
      "ud-k4-s37",
      "bfs",
      2
    ],
    [
      "prefix-k3-s53",
      "bfs",
      3
    ],
    [
      "ud-k3-s11",
      "km",
      4
    ],
    [
      "prefix-k7-s23",
      "lean",
      1
    ],
    [
      "ud-k3-s11",
      "bfs",
      4
    ],
    [
      "prefix-k3-s23",
      "km",
      0
    ],
    [
      "prefix-k5-s11",
      "km",
      0
    ],
    [
      "composed-t2-s53",
      "km",
      1
    ],
    [
      "prefix-k3-s71",
      "lean",
      2
    ],
    [
      "missing-pure-singleton",
      "km",
      2
    ],
    [
      "prefix-k3-s11",
      "lean",
      2
    ],
    [
      "composed-t3-s11",
      "bfs",
      4
    ],
    [
      "infinite-delay",
      "bfs",
      1
    ],
    [
      "prefix-k3-s11",
      "bfs",
      3
    ],
    [
      "uniform-missing-k3",
      "lean",
      4
    ],
    [
      "uniform-missing-k2",
      "lean",
      4
    ],
    [
      "ud-k5-s23",
      "bfs",
      0
    ],
    [
      "prefix-k7-s53",
      "lean",
      1
    ],
    [
      "ud-k5-s11",
      "bfs",
      4
    ],
    [
      "uniform-missing-k3",
      "km",
      2
    ],
    [
      "ud-k3-s53",
      "bfs",
      2
    ],
    [
      "prefix-k7-s53",
      "bfs",
      4
    ],
    [
      "composed-t2-s71",
      "lean",
      3
    ],
    [
      "ud-k3-s11",
      "lean",
      4
    ],
    [
      "prefix-k7-s71",
      "bfs",
      2
    ],
    [
      "missing-pure-k5-s71",
      "lean",
      0
    ],
    [
      "prefix-k3-s53",
      "bfs",
      2
    ],
    [
      "prefix-k5-s11",
      "bfs",
      2
    ],
    [
      "missing-pure-singleton",
      "lean",
      3
    ],
    [
      "ud-k4-s37",
      "lean",
      4
    ],
    [
      "prefix-k7-s53",
      "km",
      3
    ],
    [
      "ud-k5-s53",
      "km",
      2
    ],
    [
      "composed-t2-s71",
      "lean",
      0
    ],
    [
      "prefix-k5-s53",
      "km",
      0
    ],
    [
      "composed-t3-s11",
      "bfs",
      2
    ],
    [
      "prefix-k3-s37",
      "bfs",
      0
    ],
    [
      "missing-pure-k5-s71",
      "bfs",
      4
    ],
    [
      "ud-k4-s71",
      "lean",
      3
    ],
    [
      "ud-k5-s71",
      "lean",
      2
    ],
    [
      "prefix-k5-s37",
      "lean",
      0
    ],
    [
      "prefix-k5-s23",
      "km",
      0
    ],
    [
      "prefix-k3-s11",
      "bfs",
      4
    ],
    [
      "missing-pure-k5-s23",
      "lean",
      3
    ],
    [
      "ud-k5-s11",
      "km",
      4
    ],
    [
      "prefix-k7-s71",
      "bfs",
      0
    ],
    [
      "ud-k3-s37",
      "km",
      4
    ],
    [
      "prefix-k7-s53",
      "bfs",
      1
    ],
    [
      "prefix-k5-s37",
      "lean",
      4
    ],
    [
      "uniform-missing-k4",
      "km",
      2
    ],
    [
      "prefix-k5-s53",
      "lean",
      2
    ],
    [
      "ud-k3-s71",
      "lean",
      1
    ],
    [
      "cycle-singleton",
      "km",
      4
    ],
    [
      "uniform-complete-k3",
      "bfs",
      0
    ],
    [
      "prefix-k3-s37",
      "lean",
      2
    ],
    [
      "composed-t3-s37",
      "lean",
      1
    ],
    [
      "ud-k4-s11",
      "bfs",
      3
    ],
    [
      "composed-t2-s71",
      "km",
      2
    ],
    [
      "cycle-singleton",
      "lean",
      0
    ],
    [
      "ud-k4-s23",
      "lean",
      4
    ],
    [
      "prefix-k3-s11",
      "bfs",
      2
    ],
    [
      "ud-k5-s37",
      "bfs",
      0
    ],
    [
      "missing-pure-k5-s71",
      "lean",
      2
    ],
    [
      "prefix-k5-s23",
      "bfs",
      0
    ],
    [
      "complete-singletons",
      "km",
      3
    ],
    [
      "ud-k4-s11",
      "km",
      1
    ],
    [
      "uniform-missing-k5",
      "lean",
      1
    ],
    [
      "missing-pure-k5-s53",
      "lean",
      3
    ],
    [
      "prefix-k5-s37",
      "bfs",
      2
    ],
    [
      "prefix-k7-s71",
      "lean",
      1
    ],
    [
      "ud-k4-s11",
      "bfs",
      2
    ],
    [
      "paper-example",
      "lean",
      2
    ],
    [
      "missing-pure-k5-s53",
      "bfs",
      4
    ],
    [
      "prefix-k3-s11",
      "km",
      3
    ],
    [
      "prefix-k3-s37",
      "km",
      0
    ],
    [
      "uniform-complete-k4",
      "km",
      1
    ],
    [
      "prefix-k3-s71",
      "lean",
      1
    ],
    [
      "composed-t3-s53",
      "lean",
      3
    ],
    [
      "uniform-missing-k5",
      "km",
      4
    ],
    [
      "prefix-k7-s37",
      "lean",
      4
    ],
    [
      "prefix-k7-s23",
      "lean",
      2
    ],
    [
      "composed-t3-s11",
      "km",
      0
    ],
    [
      "prefix-k3-s11",
      "lean",
      1
    ],
    [
      "prefix-k5-s71",
      "lean",
      3
    ],
    [
      "paper-example",
      "lean",
      3
    ],
    [
      "ud-k4-s11",
      "km",
      2
    ],
    [
      "ud-k5-s37",
      "bfs",
      2
    ],
    [
      "infinite-delay",
      "lean",
      1
    ],
    [
      "cycle-singleton",
      "lean",
      2
    ],
    [
      "prefix-k7-s11",
      "lean",
      1
    ],
    [
      "ternary-incomplete",
      "km",
      1
    ],
    [
      "missing-pure-k5-s37",
      "lean",
      4
    ],
    [
      "ud-k5-s11",
      "lean",
      0
    ],
    [
      "prefix-k5-s53",
      "lean",
      4
    ],
    [
      "prefix-k3-s37",
      "bfs",
      1
    ],
    [
      "ud-k3-s11",
      "lean",
      2
    ],
    [
      "ternary-incomplete",
      "bfs",
      2
    ],
    [
      "ud-k5-s53",
      "lean",
      1
    ],
    [
      "prefix-k3-s11",
      "lean",
      3
    ],
    [
      "prefix-k3-s37",
      "lean",
      0
    ],
    [
      "infinite-delay",
      "km",
      1
    ],
    [
      "uniform-missing-k6",
      "km",
      3
    ],
    [
      "prefix-k5-s23",
      "bfs",
      3
    ],
    [
      "missing-pure-k5-s23",
      "km",
      3
    ],
    [
      "ud-k4-s53",
      "km",
      0
    ],
    [
      "ud-k3-s37",
      "bfs",
      4
    ],
    [
      "ud-k5-s71",
      "lean",
      4
    ],
    [
      "ternary-complete",
      "lean",
      0
    ],
    [
      "infinite-delay",
      "bfs",
      0
    ],
    [
      "ud-k5-s71",
      "km",
      0
    ],
    [
      "ud-k4-s53",
      "lean",
      1
    ],
    [
      "prefix-k5-s11",
      "km",
      2
    ],
    [
      "missing-pure-k5-s37",
      "km",
      1
    ],
    [
      "ud-k3-s37",
      "lean",
      1
    ],
    [
      "uniform-missing-k4",
      "lean",
      3
    ],
    [
      "paper-example",
      "lean",
      4
    ],
    [
      "prefix-k3-s23",
      "bfs",
      1
    ],
    [
      "ud-k3-s23",
      "bfs",
      0
    ],
    [
      "ud-k4-s11",
      "lean",
      3
    ],
    [
      "uniform-missing-k5",
      "bfs",
      3
    ],
    [
      "prefix-k7-s53",
      "lean",
      2
    ],
    [
      "prefix-k5-s71",
      "km",
      0
    ],
    [
      "composed-t2-s23",
      "bfs",
      0
    ],
    [
      "prefix-k3-s71",
      "km",
      0
    ],
    [
      "prefix-k5-s53",
      "bfs",
      4
    ],
    [
      "ud-k3-s37",
      "km",
      3
    ],
    [
      "missing-pure-k5-s37",
      "lean",
      0
    ],
    [
      "prefix-k7-s71",
      "bfs",
      1
    ],
    [
      "ud-k3-s71",
      "bfs",
      4
    ],
    [
      "ud-k3-s11",
      "bfs",
      1
    ],
    [
      "composed-t2-s53",
      "lean",
      1
    ],
    [
      "missing-pure-singleton",
      "bfs",
      4
    ],
    [
      "ud-k3-s11",
      "lean",
      0
    ],
    [
      "composed-t2-s23",
      "bfs",
      2
    ],
    [
      "ud-k4-s71",
      "km",
      0
    ],
    [
      "ud-k4-s71",
      "km",
      4
    ],
    [
      "composed-t2-s23",
      "lean",
      3
    ],
    [
      "complete-singletons",
      "bfs",
      2
    ],
    [
      "uniform-missing-k3",
      "bfs",
      2
    ],
    [
      "prefix-k3-s23",
      "km",
      2
    ],
    [
      "prefix-k5-s23",
      "lean",
      2
    ],
    [
      "composed-t3-s23",
      "lean",
      2
    ],
    [
      "prefix-k7-s37",
      "bfs",
      0
    ],
    [
      "ternary-incomplete",
      "km",
      2
    ],
    [
      "prefix-k5-s53",
      "bfs",
      2
    ],
    [
      "ud-k3-s23",
      "km",
      4
    ],
    [
      "paper-example",
      "bfs",
      0
    ],
    [
      "ud-k3-s37",
      "bfs",
      1
    ],
    [
      "ud-k5-s37",
      "km",
      4
    ],
    [
      "ud-k4-s71",
      "bfs",
      4
    ],
    [
      "missing-pure-k5-s23",
      "bfs",
      4
    ],
    [
      "composed-t2-s71",
      "lean",
      2
    ],
    [
      "prefix-k7-s23",
      "lean",
      0
    ],
    [
      "prefix-k5-s37",
      "km",
      0
    ],
    [
      "paper-example",
      "km",
      1
    ],
    [
      "uniform-missing-k2",
      "km",
      3
    ],
    [
      "prefix-k7-s23",
      "km",
      1
    ],
    [
      "prefix-k7-s53",
      "lean",
      3
    ],
    [
      "prefix-k7-s11",
      "km",
      3
    ],
    [
      "uniform-complete-k2",
      "lean",
      1
    ],
    [
      "ud-k5-s23",
      "km",
      0
    ],
    [
      "composed-t2-s53",
      "lean",
      2
    ],
    [
      "uniform-complete-k2",
      "bfs",
      0
    ],
    [
      "ud-k3-s53",
      "bfs",
      3
    ],
    [
      "missing-pure-k5-s11",
      "bfs",
      0
    ],
    [
      "ud-k5-s71",
      "km",
      1
    ],
    [
      "prefix-k3-s53",
      "km",
      3
    ],
    [
      "missing-pure-k5-s37",
      "lean",
      1
    ],
    [
      "uniform-missing-k3",
      "lean",
      0
    ],
    [
      "composed-t2-s23",
      "bfs",
      3
    ],
    [
      "infinite-delay",
      "bfs",
      3
    ],
    [
      "ud-k5-s53",
      "km",
      4
    ],
    [
      "prefix-k5-s23",
      "lean",
      4
    ],
    [
      "prefix-k7-s53",
      "km",
      0
    ],
    [
      "ternary-incomplete",
      "lean",
      4
    ],
    [
      "prefix-k5-s71",
      "km",
      2
    ],
    [
      "ud-k3-s37",
      "bfs",
      0
    ],
    [
      "composed-t2-s11",
      "bfs",
      4
    ],
    [
      "prefix-k7-s71",
      "bfs",
      4
    ],
    [
      "uniform-missing-k4",
      "bfs",
      1
    ],
    [
      "composed-t3-s11",
      "bfs",
      3
    ],
    [
      "missing-pure-k5-s23",
      "km",
      4
    ],
    [
      "composed-t3-s53",
      "bfs",
      3
    ],
    [
      "composed-t3-s23",
      "bfs",
      0
    ],
    [
      "ternary-incomplete",
      "km",
      0
    ],
    [
      "composed-t2-s37",
      "lean",
      1
    ],
    [
      "missing-pure-k5-s53",
      "km",
      0
    ],
    [
      "complete-singletons",
      "lean",
      0
    ],
    [
      "composed-t3-s53",
      "bfs",
      2
    ],
    [
      "infinite-delay",
      "bfs",
      2
    ],
    [
      "uniform-complete-k3",
      "km",
      2
    ],
    [
      "prefix-k3-s71",
      "lean",
      3
    ],
    [
      "unary-complete",
      "km",
      4
    ],
    [
      "ud-k3-s71",
      "lean",
      3
    ],
    [
      "uniform-complete-k2",
      "lean",
      4
    ],
    [
      "ud-k3-s53",
      "km",
      1
    ],
    [
      "ud-k4-s37",
      "bfs",
      4
    ],
    [
      "composed-t3-s11",
      "bfs",
      1
    ],
    [
      "composed-t3-s71",
      "km",
      3
    ],
    [
      "missing-pure-k5-s11",
      "km",
      3
    ],
    [
      "ud-k3-s37",
      "lean",
      0
    ],
    [
      "ternary-incomplete",
      "lean",
      0
    ],
    [
      "uniform-complete-k2",
      "lean",
      3
    ],
    [
      "ternary-complete",
      "km",
      2
    ],
    [
      "prefix-k3-s53",
      "bfs",
      1
    ],
    [
      "composed-t3-s71",
      "lean",
      2
    ],
    [
      "uniform-missing-k5",
      "bfs",
      4
    ],
    [
      "prefix-k7-s37",
      "km",
      3
    ],
    [
      "ud-k4-s11",
      "km",
      0
    ],
    [
      "unary-complete",
      "km",
      2
    ],
    [
      "uniform-complete-k2",
      "bfs",
      1
    ],
    [
      "prefix-k7-s53",
      "km",
      2
    ],
    [
      "uniform-complete-k2",
      "km",
      1
    ],
    [
      "prefix-k3-s53",
      "km",
      2
    ],
    [
      "uniform-complete-k3",
      "lean",
      3
    ],
    [
      "composed-t2-s71",
      "km",
      1
    ],
    [
      "prefix-k3-s23",
      "bfs",
      3
    ],
    [
      "composed-t3-s23",
      "bfs",
      3
    ],
    [
      "ternary-complete",
      "km",
      3
    ],
    [
      "ternary-complete",
      "bfs",
      2
    ],
    [
      "paper-example",
      "bfs",
      1
    ],
    [
      "prefix-k5-s11",
      "lean",
      2
    ],
    [
      "prefix-k5-s53",
      "bfs",
      1
    ],
    [
      "infinite-delay",
      "km",
      0
    ],
    [
      "uniform-missing-k2",
      "lean",
      0
    ],
    [
      "ud-k4-s53",
      "lean",
      0
    ],
    [
      "prefix-k7-s71",
      "km",
      4
    ],
    [
      "prefix-k3-s53",
      "km",
      0
    ],
    [
      "prefix-k7-s37",
      "lean",
      0
    ],
    [
      "ud-k3-s11",
      "km",
      2
    ],
    [
      "ud-k4-s37",
      "km",
      1
    ],
    [
      "prefix-k7-s11",
      "bfs",
      3
    ],
    [
      "ud-k5-s71",
      "bfs",
      4
    ],
    [
      "uniform-complete-k4",
      "lean",
      1
    ],
    [
      "prefix-k5-s53",
      "km",
      2
    ],
    [
      "ternary-incomplete",
      "bfs",
      0
    ],
    [
      "ternary-complete",
      "bfs",
      4
    ],
    [
      "ud-k5-s37",
      "bfs",
      4
    ],
    [
      "ud-k4-s11",
      "bfs",
      1
    ],
    [
      "missing-pure-k5-s53",
      "lean",
      2
    ],
    [
      "ud-k5-s11",
      "km",
      2
    ],
    [
      "uniform-complete-k2",
      "km",
      3
    ],
    [
      "prefix-k7-s71",
      "lean",
      2
    ],
    [
      "composed-t2-s23",
      "lean",
      4
    ],
    [
      "missing-pure-k5-s23",
      "km",
      2
    ],
    [
      "composed-t2-s71",
      "bfs",
      0
    ],
    [
      "composed-t3-s53",
      "lean",
      4
    ],
    [
      "composed-t3-s23",
      "km",
      1
    ],
    [
      "composed-t2-s53",
      "bfs",
      2
    ],
    [
      "composed-t2-s37",
      "lean",
      0
    ],
    [
      "prefix-k7-s11",
      "bfs",
      2
    ],
    [
      "composed-t3-s11",
      "lean",
      3
    ],
    [
      "infinite-delay",
      "bfs",
      4
    ],
    [
      "composed-t2-s37",
      "bfs",
      3
    ],
    [
      "uniform-missing-k5",
      "bfs",
      2
    ],
    [
      "infinite-delay",
      "km",
      3
    ],
    [
      "ud-k4-s71",
      "bfs",
      0
    ],
    [
      "ternary-incomplete",
      "km",
      3
    ],
    [
      "prefix-k3-s37",
      "bfs",
      4
    ],
    [
      "uniform-complete-k2",
      "lean",
      0
    ],
    [
      "missing-pure-k5-s23",
      "km",
      1
    ],
    [
      "ud-k5-s23",
      "lean",
      2
    ],
    [
      "prefix-k3-s23",
      "bfs",
      2
    ],
    [
      "composed-t3-s23",
      "km",
      2
    ],
    [
      "prefix-k3-s37",
      "bfs",
      2
    ],
    [
      "ud-k3-s53",
      "km",
      2
    ],
    [
      "ud-k5-s11",
      "lean",
      3
    ],
    [
      "composed-t2-s53",
      "km",
      2
    ],
    [
      "uniform-complete-k3",
      "lean",
      1
    ],
    [
      "prefix-k7-s37",
      "lean",
      2
    ],
    [
      "prefix-k5-s23",
      "lean",
      1
    ],
    [
      "prefix-k3-s23",
      "bfs",
      0
    ],
    [
      "composed-t2-s53",
      "bfs",
      1
    ],
    [
      "uniform-complete-k3",
      "lean",
      4
    ],
    [
      "ud-k4-s37",
      "km",
      2
    ],
    [
      "composed-t3-s11",
      "lean",
      4
    ],
    [
      "infinite-delay",
      "lean",
      2
    ],
    [
      "ud-k3-s11",
      "km",
      3
    ],
    [
      "ud-k4-s23",
      "km",
      0
    ],
    [
      "uniform-missing-k6",
      "lean",
      0
    ],
    [
      "missing-pure-k5-s37",
      "bfs",
      4
    ],
    [
      "ud-k4-s23",
      "bfs",
      1
    ],
    [
      "uniform-missing-k3",
      "km",
      1
    ],
    [
      "ud-k4-s23",
      "lean",
      1
    ],
    [
      "ud-k3-s11",
      "bfs",
      0
    ],
    [
      "cycle-singleton",
      "bfs",
      4
    ],
    [
      "composed-t2-s11",
      "km",
      1
    ],
    [
      "cycle-singleton",
      "km",
      3
    ],
    [
      "ud-k3-s23",
      "bfs",
      2
    ],
    [
      "ud-k4-s71",
      "bfs",
      1
    ],
    [
      "prefix-k3-s71",
      "bfs",
      1
    ],
    [
      "complete-singletons",
      "bfs",
      3
    ],
    [
      "uniform-missing-k6",
      "km",
      4
    ],
    [
      "ud-k4-s23",
      "lean",
      2
    ],
    [
      "ud-k5-s37",
      "lean",
      3
    ],
    [
      "prefix-k3-s11",
      "km",
      4
    ],
    [
      "paper-example",
      "km",
      2
    ],
    [
      "missing-pure-k5-s23",
      "bfs",
      1
    ],
    [
      "composed-t3-s11",
      "km",
      2
    ],
    [
      "prefix-k7-s53",
      "lean",
      4
    ],
    [
      "ud-k3-s11",
      "km",
      0
    ],
    [
      "prefix-k3-s37",
      "lean",
      4
    ],
    [
      "infinite-delay",
      "km",
      4
    ],
    [
      "missing-pure-k5-s11",
      "lean",
      4
    ],
    [
      "uniform-missing-k5",
      "lean",
      3
    ],
    [
      "ternary-incomplete",
      "bfs",
      3
    ],
    [
      "composed-t2-s53",
      "km",
      0
    ],
    [
      "ud-k4-s71",
      "km",
      3
    ],
    [
      "composed-t3-s23",
      "km",
      3
    ],
    [
      "paper-example",
      "km",
      3
    ],
    [
      "missing-pure-k5-s37",
      "km",
      3
    ],
    [
      "prefix-k5-s37",
      "bfs",
      4
    ],
    [
      "unary-complete",
      "lean",
      0
    ]
  ],
  "scope": "Single-machine synthetic pilot; native instrumented Lean versus Python reference baselines."
}


==> anc/benchmarks/absent_word/results/pilot-v1/failures.json <==
[
  {
    "case_id": "uniform-missing-k6",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10004025333,
    "repeat": 4,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "uniform-missing-k6",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10003915417,
    "repeat": 3,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "uniform-missing-k6",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10004055333,
    "repeat": 2,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "uniform-missing-k6",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10005035750,
    "repeat": 1,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "uniform-missing-k6",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10004976417,
    "repeat": 0,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "composed-t3-s11",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10004157000,
    "repeat": 1,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "composed-t3-s11",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10004165500,
    "repeat": 0,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "composed-t3-s11",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10005830000,
    "repeat": 2,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "composed-t3-s11",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10005526083,
    "repeat": 3,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "composed-t3-s11",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10005688083,
    "repeat": 4,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "composed-t3-s23",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10004847875,
    "repeat": 3,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "composed-t3-s23",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10003394708,
    "repeat": 1,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "composed-t3-s23",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10004541750,
    "repeat": 0,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "composed-t3-s23",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10005103250,
    "repeat": 4,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "composed-t3-s23",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10004833417,
    "repeat": 2,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "composed-t3-s37",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10004560333,
    "repeat": 4,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "composed-t3-s37",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10003764917,
    "repeat": 0,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "composed-t3-s37",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10003641000,
    "repeat": 2,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "composed-t3-s37",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10005529875,
    "repeat": 3,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "composed-t3-s37",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10005080042,
    "repeat": 1,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "prefix-k7-s71",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10004085208,
    "repeat": 4,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "prefix-k7-s71",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10004102625,
    "repeat": 0,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "prefix-k7-s71",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10005168125,
    "repeat": 3,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "prefix-k7-s71",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10005212334,
    "repeat": 1,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  },
  {
    "case_id": "prefix-k7-s71",
    "cutoff_seconds": 10,
    "method": "lean",
    "process_ns": 10004913875,
    "repeat": 2,
    "status": "timeout",
    "stderr": "",
    "stdout": ""
  }
]


==> anc/benchmarks/absent_word/results/pilot-v1/native-toolchain-detail.json <==
{
  "scope": "Additional observed toolchain detail; original frozen environment.json is unchanged. The compiler_version field there identifies the C adapter compiler; generated Lean modules use the bundled compiler below.",
  "generated_c_compiler": "clang version 15.0.1 (https://github.com/llvm/llvm-project b73d2c8c720a8c8e6e73b11be4e27afa6cb75bdf)",
  "cost_final_compile_trace": {
    "log": [
      {
        "message": ".> /Users/sam/.elan/toolchains/leanprover--lean4---v4.19.0/bin/clang -c -o ././.lake/build/ir/Proof/CostFinal.c.o.export ././.lake/build/ir/Proof/CostFinal.c -I /Users/sam/.elan/toolchains/leanprover--lean4---v4.19.0/include -fstack-clash-protection -fwrapv -fvisibility=hidden -Wno-unused-command-line-argument --sysroot /Users/sam/.elan/toolchains/leanprover--lean4---v4.19.0 -nostdinc -isystem /Users/sam/.elan/toolchains/leanprover--lean4---v4.19.0/include/clang -O3 -DNDEBUG -DLEAN_EXPORTING",
        "level": "trace"
      }
    ],
    "depHash": "1570116771435464966"
  },
  "trace_sha256": "eaf48023082198ccf438e5f7af34bdc99ed1b0a2a949807365b9aa7537511e30"
}


==> anc/benchmarks/absent_word/results/pilot-v1/paper-table.json <==
{
  "source_summary_sha256": "98d1b5d0694721b34f7c88720180d6c9b3492c5ab51a7585c7029a587e4e0489",
  "generator_sha256": "b43d08306184fcd40d78ee1e1621d1a2ea42c63fa49efd730ddac9bf0c547ab0",
  "latex_sha256": "1c0e4e59a2ecf512b09044cc5019abd1bc0a3840200e5563cde4d256ce614e08",
  "rows": [
    {
      "branch": "complete",
      "method": "lean",
      "paired_ids": [
        "complete-singletons",
        "unary-complete",
        "ternary-complete",
        "uniform-complete-k2",
        "uniform-complete-k3",
        "uniform-complete-k4"
      ],
      "unique_cases": 6,
      "time_ms": 0.7005,
      "peak_mib": 49.5625,
      "length_ratio": null
    },
    {
      "branch": "complete",
      "method": "km",
      "paired_ids": [
        "complete-singletons",
        "unary-complete",
        "ternary-complete",
        "uniform-complete-k2",
        "uniform-complete-k3",
        "uniform-complete-k4"
      ],
      "unique_cases": 6,
      "time_ms": 0.0052295,
      "peak_mib": 15.2265625,
      "length_ratio": null
    },
    {
      "branch": "complete",
      "method": "bfs",
      "paired_ids": [
        "complete-singletons",
        "unary-complete",
        "ternary-complete",
        "uniform-complete-k2",
        "uniform-complete-k3",
        "uniform-complete-k4"
      ],
      "unique_cases": 6,
      "time_ms": 0.0168335,
      "peak_mib": 15.2265625,
      "length_ratio": null
    },
    {
      "branch": "cycle",
      "method": "lean",
      "paired_ids": [
        "cycle-singleton",
        "paper-example",
        "infinite-delay",
        "ternary-incomplete",
        "uniform-missing-k2",
        "uniform-missing-k3",
        "uniform-missing-k4",
        "uniform-missing-k5",
        "prefix-k3-s11",
        "prefix-k5-s11",
        "prefix-k7-s11",
        "ud-k3-s11",
        "ud-k4-s11",
        "ud-k5-s11",
        "composed-t2-s11",
        "prefix-k5-s23",
        "prefix-k7-s23",
        "ud-k3-s23",
        "ud-k4-s23",
        "ud-k5-s23",
        "composed-t2-s23",
        "prefix-k3-s37",
        "prefix-k5-s37",
        "prefix-k7-s37",
        "ud-k3-s37",
        "ud-k4-s37",
        "ud-k5-s37",
        "composed-t2-s37",
        "prefix-k5-s53",
        "prefix-k7-s53",
        "ud-k3-s53",
        "ud-k4-s53",
        "ud-k5-s53",
        "composed-t2-s53",
        "composed-t3-s53",
        "prefix-k3-s71",
        "prefix-k5-s71",
        "ud-k3-s71",
        "ud-k4-s71",
        "ud-k5-s71",
        "composed-t2-s71",
        "composed-t3-s71"
      ],
      "unique_cases": 47,
      "time_ms": 281.9875,
      "peak_mib": 49.625,
      "length_ratio": 2.5
    },
    {
      "branch": "cycle",
      "method": "km",
      "paired_ids": [
        "cycle-singleton",
        "paper-example",
        "infinite-delay",
        "ternary-incomplete",
        "uniform-missing-k2",
        "uniform-missing-k3",
        "uniform-missing-k4",
        "uniform-missing-k5",
        "prefix-k3-s11",
        "prefix-k5-s11",
        "prefix-k7-s11",
        "ud-k3-s11",
        "ud-k4-s11",
        "ud-k5-s11",
        "composed-t2-s11",
        "prefix-k5-s23",
        "prefix-k7-s23",
        "ud-k3-s23",
        "ud-k4-s23",
        "ud-k5-s23",
        "composed-t2-s23",
        "prefix-k3-s37",
        "prefix-k5-s37",
        "prefix-k7-s37",
        "ud-k3-s37",
        "ud-k4-s37",
        "ud-k5-s37",
        "composed-t2-s37",
        "prefix-k5-s53",
        "prefix-k7-s53",
        "ud-k3-s53",
        "ud-k4-s53",
        "ud-k5-s53",
        "composed-t2-s53",
        "composed-t3-s53",
        "prefix-k3-s71",
        "prefix-k5-s71",
        "ud-k3-s71",
        "ud-k4-s71",
        "ud-k5-s71",
        "composed-t2-s71",
        "composed-t3-s71"
      ],
      "unique_cases": 47,
      "time_ms": 0.505396,
      "peak_mib": 15.296875,
      "length_ratio": 2.8166666666666664
    },
    {
      "branch": "cycle",
      "method": "bfs",
      "paired_ids": [
        "cycle-singleton",
        "paper-example",
        "infinite-delay",
        "ternary-incomplete",
        "uniform-missing-k2",
        "uniform-missing-k3",
        "uniform-missing-k4",
        "uniform-missing-k5",
        "prefix-k3-s11",
        "prefix-k5-s11",
        "prefix-k7-s11",
        "ud-k3-s11",
        "ud-k4-s11",
        "ud-k5-s11",
        "composed-t2-s11",
        "prefix-k5-s23",
        "prefix-k7-s23",
        "ud-k3-s23",
        "ud-k4-s23",
        "ud-k5-s23",
        "composed-t2-s23",
        "prefix-k3-s37",
        "prefix-k5-s37",
        "prefix-k7-s37",
        "ud-k3-s37",
        "ud-k4-s37",
        "ud-k5-s37",
        "composed-t2-s37",
        "prefix-k5-s53",
        "prefix-k7-s53",
        "ud-k3-s53",
        "ud-k4-s53",
        "ud-k5-s53",
        "composed-t2-s53",
        "composed-t3-s53",
        "prefix-k3-s71",
        "prefix-k5-s71",
        "ud-k3-s71",
        "ud-k4-s71",
        "ud-k5-s71",
        "composed-t2-s71",
        "composed-t3-s71"
      ],
      "unique_cases": 47,
      "time_ms": 0.063333,
      "peak_mib": 15.21875,
      "length_ratio": 1.0
    },
    {
      "branch": "no-pure",
      "method": "lean",
      "paired_ids": [
        "missing-pure-singleton",
        "missing-pure-k5-s11",
        "missing-pure-k5-s23",
        "missing-pure-k5-s37",
        "missing-pure-k5-s53",
        "missing-pure-k5-s71"
      ],
      "unique_cases": 6,
      "time_ms": 0.025,
      "peak_mib": 49.53125,
      "length_ratio": 1.5
    },
    {
      "branch": "no-pure",
      "method": "km",
      "paired_ids": [
        "missing-pure-singleton",
        "missing-pure-k5-s11",
        "missing-pure-k5-s23",
        "missing-pure-k5-s37",
        "missing-pure-k5-s53",
        "missing-pure-k5-s71"
      ],
      "unique_cases": 6,
      "time_ms": 0.36864600000000003,
      "peak_mib": 15.234375,
      "length_ratio": 2.0166666666666666
    },
    {
      "branch": "no-pure",
      "method": "bfs",
      "paired_ids": [
        "missing-pure-singleton",
        "missing-pure-k5-s11",
        "missing-pure-k5-s23",
        "missing-pure-k5-s37",
        "missing-pure-k5-s53",
        "missing-pure-k5-s71"
      ],
      "unique_cases": 6,
      "time_ms": 0.0778335,
      "peak_mib": 15.2265625,
      "length_ratio": 1.0
    }
  ]
}


==> anc/benchmarks/absent_word/results/pilot-v1/per-instance.csv <==
id,family,branch,k,L,d,codewords,suffix_states,method,retained_in_aggregate,successful_runs,total_runs,status_counts,optimum_length,word_length,length_ratio_to_optimum,elapsed_ns_median,elapsed_ns_min,elapsed_ns_max,process_ns_median,process_ns_min,process_ns_max,peak_rss_bytes_median,peak_rss_bytes_min,peak_rss_bytes_max,initial_peak_rss_bytes_median,initial_peak_rss_bytes_min,initial_peak_rss_bytes_max
complete-singletons,fixtures,complete,1,2,2,2,1,lean,True,5,5,{'ok': 5},,,,65000,57000,67000,36884583,33916833,38033500,51970048,51937280,51986432,51937280,51904512,51953664
complete-singletons,fixtures,complete,1,2,2,2,1,km,True,5,5,{'ok': 5},,,,5083,4542,5291,28192791,27278458,30138291,15958016,15908864,16039936,15958016,15908864,16039936
complete-singletons,fixtures,complete,1,2,2,2,1,bfs,True,5,5,{'ok': 5},,,,13291,12917,13666,28235000,26013333,29665167,15974400,15958016,16023552,15974400,15958016,16023552
cycle-singleton,fixtures,cycle,1,1,2,1,1,lean,True,5,5,{'ok': 5},1,1,1.0,74000,68000,83000,35691834,34541750,36905709,51953664,51904512,51986432,51920896,51871744,51953664
cycle-singleton,fixtures,cycle,1,1,2,1,1,km,True,5,5,{'ok': 5},1,1,1.0,89083,83416,104958,29070250,27925042,30523542,15974400,15958016,16056320,15958016,15941632,16039936
cycle-singleton,fixtures,cycle,1,1,2,1,1,bfs,True,5,5,{'ok': 5},1,1,1.0,13500,12334,13750,29908417,25890333,30549500,15958016,15941632,16023552,15958016,15941632,16023552
missing-pure-singleton,fixtures,no-pure,1,1,2,1,1,lean,True,5,5,{'ok': 5},1,1,1.0,5000,4000,5000,36274542,32884333,37536791,51953664,51937280,51970048,51953664,51937280,51970048
missing-pure-singleton,fixtures,no-pure,1,1,2,1,1,km,True,5,5,{'ok': 5},1,1,1.0,86500,84750,91166,29830875,28548833,30556417,15974400,15974400,16039936,15958016,15958016,16023552
missing-pure-singleton,fixtures,no-pure,1,1,2,1,1,bfs,True,5,5,{'ok': 5},1,1,1.0,12542,11833,13875,27676500,26722666,30226125,16007168,15925248,16056320,16007168,15925248,16056320
paper-example,fixtures,cycle,3,9,2,4,4,lean,True,5,5,{'ok': 5},5,11,2.2,1890000,1876000,2150000,36881708,34129750,40251084,51986432,51920896,52002816,51937280,51871744,51953664
paper-example,fixtures,cycle,3,9,2,4,4,km,True,5,5,{'ok': 5},5,13,2.6,214458,207833,217458,29281791,28736041,30800583,16023552,15958016,16105472,16007168,15941632,16089088
paper-example,fixtures,cycle,3,9,2,4,4,bfs,True,5,5,{'ok': 5},5,5,1.0,26959,25500,28041,28700250,28292791,29401750,15941632,15908864,16072704,15941632,15908864,16072704
infinite-delay,fixtures,cycle,4,10,2,3,6,lean,True,5,5,{'ok': 5},3,7,2.3333333333333335,5253000,5133000,5406000,40618333,37054458,43074250,51970048,51920896,52019200,51920896,51871744,51970048
infinite-delay,fixtures,cycle,4,10,2,3,6,km,True,5,5,{'ok': 5},3,5,1.6666666666666667,227166,223708,230833,28986167,28896750,30820958,16007168,15974400,16023552,15990784,15958016,16007168
infinite-delay,fixtures,cycle,4,10,2,3,6,bfs,True,5,5,{'ok': 5},3,3,1.0,27834,27416,32333,28899959,26697416,30033208,15941632,15908864,16056320,15941632,15908864,16056320
unary-complete,fixtures,complete,3,3,1,1,3,lean,True,5,5,{'ok': 5},,,,889000,861000,901000,36457458,33393958,38310125,51970048,51904512,51986432,51920896,51855360,51937280
unary-complete,fixtures,complete,3,3,1,1,3,km,True,5,5,{'ok': 5},,,,4417,3958,5459,28384042,28112542,30066292,15958016,15925248,16023552,15958016,15925248,16023552
unary-complete,fixtures,complete,3,3,1,1,3,bfs,True,5,5,{'ok': 5},,,,14083,14000,14375,29128125,27414667,29575500,15958016,15941632,16007168,15958016,15941632,16007168
ternary-complete,fixtures,complete,1,3,3,3,1,lean,True,5,5,{'ok': 5},,,,71000,55000,90000,34638334,32042541,37442375,51970048,51937280,51986432,51937280,51904512,51953664
ternary-complete,fixtures,complete,1,3,3,3,1,km,True,5,5,{'ok': 5},,,,5167,4833,5958,28971833,27234291,30441750,15974400,15908864,16072704,15974400,15908864,16072704
ternary-complete,fixtures,complete,1,3,3,3,1,bfs,True,5,5,{'ok': 5},,,,15292,14417,16042,27980083,25572917,29515625,16007168,15958016,16039936,16007168,15958016,16039936
ternary-incomplete,fixtures,cycle,2,5,3,3,2,lean,True,5,5,{'ok': 5},2,5,2.5,317000,315000,331000,36260666,35100458,37248750,51953664,51888128,51986432,51920896,51855360,51953664
ternary-incomplete,fixtures,cycle,2,5,3,3,2,km,True,5,5,{'ok': 5},2,4,2.0,165083,163709,168458,28445000,27709625,31099334,15958016,15925248,15974400,15941632,15908864,15958016
ternary-incomplete,fixtures,cycle,2,5,3,3,2,bfs,True,5,5,{'ok': 5},2,2,1.0,21834,20834,25291,28659583,27714208,30498209,15958016,15958016,16039936,15958016,15958016,16039936
uniform-missing-k2,uniform_missing,cycle,2,6,2,3,3,lean,True,5,5,{'ok': 5},5,6,1.2,593000,592000,633000,33821750,32690667,38077292,51970048,51888128,51986432,51937280,51855360,51953664
uniform-missing-k2,uniform_missing,cycle,2,6,2,3,3,km,True,5,5,{'ok': 5},5,5,1.0,127833,127458,137000,28331375,27359250,28960125,15958016,15941632,16056320,15941632,15925248,16039936
uniform-missing-k2,uniform_missing,cycle,2,6,2,3,3,bfs,True,5,5,{'ok': 5},5,5,1.0,25250,24458,27333,28718792,27574458,30126792,15958016,15941632,16072704,15958016,15941632,16072704
uniform-missing-k3,uniform_missing,cycle,3,21,2,7,7,lean,True,5,5,{'ok': 5},11,13,1.1818181818181819,9708000,9617000,9819000,45387833,42028208,47719959,52002816,51986432,52019200,51953664,51937280,51970048
uniform-missing-k3,uniform_missing,cycle,3,21,2,7,7,km,True,5,5,{'ok': 5},11,11,1.0,239208,233292,247083,30287458,27625458,30710292,16056320,15974400,16072704,16039936,15958016,16056320
uniform-missing-k3,uniform_missing,cycle,3,21,2,7,7,bfs,True,5,5,{'ok': 5},11,11,1.0,44875,40500,47958,30086875,27837042,30481750,16007168,15990784,16039936,16007168,15990784,16039936
uniform-missing-k4,uniform_missing,cycle,4,60,2,15,15,lean,True,5,5,{'ok': 5},19,22,1.1578947368421053,172834000,166495000,174318000,208338875,198042667,210052125,52051968,52019200,52068352,51937280,51920896,51970048
uniform-missing-k4,uniform_missing,cycle,4,60,2,15,15,km,True,5,5,{'ok': 5},19,19,1.0,545500,535167,591333,28362041,27780250,30678125,16089088,16007168,16105472,16039936,15958016,16056320
uniform-missing-k4,uniform_missing,cycle,4,60,2,15,15,bfs,True,5,5,{'ok': 5},19,19,1.0,117042,116166,117583,28401833,25970500,29195416,15958016,15941632,16007168,15958016,15941632,16007168
uniform-missing-k5,uniform_missing,cycle,5,155,2,31,31,lean,True,5,5,{'ok': 5},29,33,1.1379310344827587,2674366000,2609038000,2818028000,2709699958,2642148583,2852846458,52150272,52084736,52166656,51953664,51888128,51970048
uniform-missing-k5,uniform_missing,cycle,5,155,2,31,31,km,True,5,5,{'ok': 5},29,29,1.0,1450666,1432166,1467959,30466000,27890959,31726625,16171008,16154624,16203776,15974400,15958016,15990784
uniform-missing-k5,uniform_missing,cycle,5,155,2,31,31,bfs,True,5,5,{'ok': 5},29,29,1.0,559042,556000,571459,30192084,28346834,30963250,16023552,15958016,16089088,16007168,15941632,16072704
uniform-missing-k6,uniform_missing,cycle,6,378,2,63,63,lean,True,0,5,{'timeout': 5},41,,,,,,,,,,,,,,
uniform-missing-k6,uniform_missing,cycle,6,378,2,63,63,km,True,5,5,{'ok': 5},41,41,1.0,4867792,4794667,4965208,33633458,32821417,35265625,16695296,16646144,16711680,16039936,15974400,16039936
uniform-missing-k6,uniform_missing,cycle,6,378,2,63,63,bfs,True,5,5,{'ok': 5},41,41,1.0,2516250,2490875,2571584,32282958,31453166,32540958,16007168,15958016,16072704,15974400,15925248,16039936
uniform-complete-k2,uniform_complete,complete,2,8,2,4,3,lean,True,5,5,{'ok': 5},,,,512000,493000,556000,36252417,35118959,37358834,51953664,51888128,51970048,51920896,51855360,51937280
uniform-complete-k2,uniform_complete,complete,2,8,2,4,3,km,True,5,5,{'ok': 5},,,,5292,4667,5458,28702292,28150875,30076583,15974400,15941632,16023552,15974400,15941632,16023552
uniform-complete-k2,uniform_complete,complete,2,8,2,4,3,bfs,True,5,5,{'ok': 5},,,,18375,17417,19542,28757459,27313208,28956333,15958016,15908864,16039936,15958016,15908864,16039936
uniform-complete-k3,uniform_complete,complete,3,24,2,8,7,lean,True,5,5,{'ok': 5},,,,8942000,8723000,9091000,45835542,40701792,46322375,51986432,51920896,52002816,51937280,51871744,51953664
uniform-complete-k3,uniform_complete,complete,3,24,2,8,7,km,True,5,5,{'ok': 5},,,,5625,4958,6000,28009584,26042833,30243584,15958016,15925248,16007168,15958016,15925248,16007168
uniform-complete-k3,uniform_complete,complete,3,24,2,8,7,bfs,True,5,5,{'ok': 5},,,,24000,23000,30000,28498458,27739667,30268250,16023552,15958016,16023552,16023552,15958016,16023552
uniform-complete-k4,uniform_complete,complete,4,64,2,16,15,lean,True,5,5,{'ok': 5},,,,164493000,161688000,166177000,200591417,195704750,201518458,52019200,52002816,52051968,51920896,51904512,51953664
uniform-complete-k4,uniform_complete,complete,4,64,2,16,15,km,True,5,5,{'ok': 5},,,,6250,5667,6667,28510458,27908250,30299500,15974400,15908864,16023552,15974400,15908864,16023552
uniform-complete-k4,uniform_complete,complete,4,64,2,16,15,bfs,True,5,5,{'ok': 5},,,,34916,33417,36917,28953041,28169166,30393625,15941632,15908864,16039936,15941632,15908864,16039936
prefix-k3-s11,random_prefix,cycle,3,13,2,5,6,lean,True,5,5,{'ok': 5},7,13,1.8571428571428572,6556000,6467000,6756000,42135209,39481916,42937708,52002816,51904512,52019200,51937280,51838976,51953664
prefix-k3-s11,random_prefix,cycle,3,13,2,5,6,km,True,5,5,{'ok': 5},7,16,2.2857142857142856,194083,189709,202375,28172334,26866375,30189750,15990784,15941632,16072704,15958016,15908864,16039936
prefix-k3-s11,random_prefix,cycle,3,13,2,5,6,bfs,True,5,5,{'ok': 5},7,7,1.0,32417,31958,38208,29487917,26519083,29929583,15974400,15908864,16023552,15974400,15908864,16023552
prefix-k5-s11,random_prefix,cycle,5,65,2,15,23,lean,True,5,5,{'ok': 5},10,35,3.5,1112250000,1084647000,1121322000,1149182417,1121671208,1159053458,52051968,51986432,52068352,51920896,51855360,51937280
prefix-k5-s11,random_prefix,cycle,5,65,2,15,23,km,True,5,5,{'ok': 5},10,13,1.3,676417,666792,695542,29173125,27487125,29624542,16056320,16023552,16138240,15974400,15941632,16056320
prefix-k5-s11,random_prefix,cycle,5,65,2,15,23,bfs,True,5,5,{'ok': 5},10,10,1.0,149750,148417,156334,28667167,27964500,30576583,16023552,15990784,16039936,16023552,15990784,16039936
prefix-k7-s11,random_prefix,cycle,7,80,2,15,34,lean,True,5,5,{'ok': 5},8,39,4.875,7853696000,7808446000,8117297000,7889361292,7844566542,8153694417,52150272,52084736,52215808,51920896,51855360,51970048
prefix-k7-s11,random_prefix,cycle,7,80,2,15,34,km,True,5,5,{'ok': 5},8,28,3.5,1971167,1937833,1996959,29698917,29386291,32163000,16187392,16171008,16236544,15958016,15941632,16007168
prefix-k7-s11,random_prefix,cycle,7,80,2,15,34,bfs,True,5,5,{'ok': 5},8,8,1.0,185625,184250,186958,28219791,27339375,28654667,15974400,15941632,16039936,15974400,15941632,16039936
ud-k3-s11,random_ud,cycle,3,12,2,4,6,lean,True,5,5,{'ok': 5},5,9,1.8,6431000,6283000,6590000,43991875,39184750,44628750,51986432,51920896,52002816,51920896,51855360,51937280
ud-k3-s11,random_ud,cycle,3,12,2,4,6,km,True,5,5,{'ok': 5},5,7,1.4,178000,175916,180583,28212625,27577833,31006083,16023552,15958016,16056320,16007168,15941632,16039936
ud-k3-s11,random_ud,cycle,3,12,2,4,6,bfs,True,5,5,{'ok': 5},5,5,1.0,35875,35125,36666,28425125,27687292,30447166,15974400,15958016,15974400,15974400,15958016,15974400
ud-k4-s11,random_ud,cycle,4,29,2,8,11,lean,True,5,5,{'ok': 5},6,17,2.8333333333333335,70535000,70041000,72127000,107157375,102772000,108416417,51986432,51904512,52019200,51920896,51838976,51953664
ud-k4-s11,random_ud,cycle,4,29,2,8,11,km,True,5,5,{'ok': 5},6,17,2.8333333333333335,324250,320334,328209,29171250,27904750,31365750,16007168,15974400,16056320,15990784,15958016,16039936
ud-k4-s11,random_ud,cycle,4,29,2,8,11,bfs,True,5,5,{'ok': 5},6,6,1.0,53084,52000,54875,28361042,27745541,29736083,15990784,15941632,16072704,15990784,15941632,16072704
ud-k5-s11,random_ud,cycle,5,38,2,8,19,lean,True,5,5,{'ok': 5},5,15,3.0,620743000,610890000,630296000,656525958,645833625,664732541,52068352,51986432,52101120,51937280,51855360,51970048
ud-k5-s11,random_ud,cycle,5,38,2,8,19,km,True,5,5,{'ok': 5},5,17,3.4,801791,787750,805125,29461334,27345083,31171583,16023552,15958016,16105472,15974400,15908864,16056320
ud-k5-s11,random_ud,cycle,5,38,2,8,19,bfs,True,5,5,{'ok': 5},5,5,1.0,72083,69834,75667,28898917,27907333,29633917,15958016,15941632,16023552,15958016,15941632,16023552
composed-t2-s11,composed_ud,cycle,6,55,2,12,18,lean,True,5,5,{'ok': 5},5,23,4.6,491643000,486483000,500516000,525890083,523825625,537283875,52051968,52019200,52084736,51937280,51904512,51970048
composed-t2-s11,composed_ud,cycle,6,55,2,12,18,km,True,5,5,{'ok': 5},5,29,5.8,776583,764500,783750,29786125,29057458,31119000,16121856,16039936,16154624,16023552,15941632,16039936
composed-t2-s11,composed_ud,cycle,6,55,2,12,18,bfs,True,5,5,{'ok': 5},5,5,1.0,59792,58500,62792,29664958,27709125,30528042,15958016,15941632,16023552,15958016,15941632,16023552
composed-t3-s11,composed_ud,cycle,8,94,2,14,38,lean,True,0,5,{'timeout': 5},5,,,,,,,,,,,,,,
composed-t3-s11,composed_ud,cycle,8,94,2,14,38,km,True,5,5,{'ok': 5},5,41,8.2,1202416,1193625,1228000,29733542,28855000,31605791,16171008,16121856,16252928,15958016,15908864,16039936
composed-t3-s11,composed_ud,cycle,8,94,2,14,38,bfs,True,5,5,{'ok': 5},5,5,1.0,185625,182292,191584,28053750,27401584,30743125,16056320,15958016,16089088,16039936,15941632,16072704
missing-pure-k5-s11,missing_pure,no-pure,5,40,2,8,20,lean,True,5,5,{'ok': 5},4,9,2.25,25000,24000,30000,35576583,33319250,37635458,51937280,51920896,51970048,51937280,51920896,51970048
missing-pure-k5-s11,missing_pure,no-pure,5,40,2,8,20,km,True,5,5,{'ok': 5},4,17,4.25,451291,440708,503042,30366042,28406625,30738750,16023552,15974400,16089088,15990784,15941632,16039936
missing-pure-k5-s11,missing_pure,no-pure,5,40,2,8,20,bfs,True,5,5,{'ok': 5},4,4,1.0,64500,63917,65875,30224084,28140875,30716750,15974400,15958016,16039936,15974400,15958016,16039936
prefix-k3-s23,random_prefix,cycle,3,13,2,5,6,lean,False,5,5,{'ok': 5},7,13,1.8571428571428572,6575000,6453000,6744000,43264458,42148834,44316167,52019200,51970048,52035584,51953664,51904512,51970048
prefix-k3-s23,random_prefix,cycle,3,13,2,5,6,km,False,5,5,{'ok': 5},7,16,2.2857142857142856,192708,191500,196083,28728166,27368750,31018167,15974400,15974400,16121856,15941632,15941632,16089088
prefix-k3-s23,random_prefix,cycle,3,13,2,5,6,bfs,False,5,5,{'ok': 5},7,7,1.0,35375,33500,40500,27691875,27031250,30304125,16007168,15941632,16039936,16007168,15941632,16039936
prefix-k5-s23,random_prefix,cycle,5,64,2,15,22,lean,True,5,5,{'ok': 5},15,27,1.8,971918000,961258000,993940000,1008212833,996724959,1029043167,52051968,52002816,52084736,51920896,51871744,51953664
prefix-k5-s23,random_prefix,cycle,5,64,2,15,22,km,True,5,5,{'ok': 5},15,46,3.066666666666667,828958,817834,841250,29143584,28649917,31020291,16089088,16056320,16171008,16007168,15958016,16089088
prefix-k5-s23,random_prefix,cycle,5,64,2,15,22,bfs,True,5,5,{'ok': 5},15,15,1.0,127584,126375,130000,30364834,28397291,30856291,16023552,15941632,16039936,16023552,15941632,16039936
prefix-k7-s23,random_prefix,cycle,7,76,2,15,36,lean,True,5,5,{'ok': 5},13,43,3.3076923076923075,9612003000,9265784000,9854955000,9647356292,9300704917,9888799000,52183040,52166656,52215808,51937280,51920896,51970048
prefix-k7-s23,random_prefix,cycle,7,76,2,15,36,km,True,5,5,{'ok': 5},13,43,3.3076923076923075,2065750,2035083,2120583,30799458,29202334,32331375,16171008,16121856,16203776,15941632,15892480,15974400
prefix-k7-s23,random_prefix,cycle,7,76,2,15,36,bfs,True,5,5,{'ok': 5},13,13,1.0,201125,190000,213458,28461709,27419709,29284708,16007168,15958016,16039936,15990784,15941632,16023552
ud-k3-s23,random_ud,cycle,3,11,2,4,5,lean,True,5,5,{'ok': 5},4,8,2.0,4189000,3991000,4331000,40039958,39674750,42234458,51970048,51937280,52035584,51904512,51871744,51970048
ud-k3-s23,random_ud,cycle,3,11,2,4,5,km,True,5,5,{'ok': 5},4,5,1.25,173584,170084,179167,29319375,27234792,30187500,15974400,15958016,16056320,15958016,15941632,16039936
ud-k3-s23,random_ud,cycle,3,11,2,4,5,bfs,True,5,5,{'ok': 5},4,4,1.0,28750,26416,30500,28737125,27599583,30411666,15958016,15958016,16039936,15958016,15958016,16039936
ud-k4-s23,random_ud,cycle,4,30,2,8,12,lean,True,5,5,{'ok': 5},7,12,1.7142857142857142,88492000,87630000,89574000,124930000,124630167,125697583,52002816,51937280,52019200,51937280,51871744,51953664
ud-k4-s23,random_ud,cycle,4,30,2,8,12,km,True,5,5,{'ok': 5},7,15,2.142857142857143,371917,369459,416625,29080125,27001958,30123667,15990784,15974400,16105472,15974400,15958016,16089088
ud-k4-s23,random_ud,cycle,4,30,2,8,12,bfs,True,5,5,{'ok': 5},7,7,1.0,75667,72459,81542,28104875,25979708,31046709,15974400,15958016,16105472,15974400,15958016,16105472
ud-k5-s23,random_ud,cycle,5,36,2,8,18,lean,True,5,5,{'ok': 5},5,14,2.8,534098000,529821000,541282000,569248083,562304167,576618166,52051968,52019200,52084736,51937280,51904512,51970048
ud-k5-s23,random_ud,cycle,5,36,2,8,18,km,True,5,5,{'ok': 5},5,33,6.6,774667,752417,775084,27671500,27345500,29124250,16154624,16105472,16269312,15974400,15925248,16089088
ud-k5-s23,random_ud,cycle,5,36,2,8,18,bfs,True,5,5,{'ok': 5},5,5,1.0,69125,67834,70750,29833625,26296834,30511583,15958016,15941632,16089088,15958016,15941632,16089088
composed-t2-s23,composed_ud,cycle,6,55,2,12,18,lean,True,5,5,{'ok': 5},5,23,4.6,495351000,484606000,502139000,530412500,522050625,536359750,52051968,51970048,52084736,51937280,51855360,51970048
composed-t2-s23,composed_ud,cycle,6,55,2,12,18,km,True,5,5,{'ok': 5},5,29,5.8,789042,775375,794042,30679333,28947250,30890500,16105472,16039936,16187392,15990784,15941632,16089088
composed-t2-s23,composed_ud,cycle,6,55,2,12,18,bfs,True,5,5,{'ok': 5},5,5,1.0,59041,56375,61125,29986917,26131959,30616417,15974400,15941632,15990784,15974400,15941632,15990784
composed-t3-s23,composed_ud,cycle,8,93,2,14,41,lean,True,0,5,{'timeout': 5},5,,,,,,,,,,,,,,
composed-t3-s23,composed_ud,cycle,8,93,2,14,41,km,True,5,5,{'ok': 5},5,41,8.2,1328333,1324708,1386667,30143334,27435250,31806333,16203776,16154624,16269312,15974400,15925248,16039936
composed-t3-s23,composed_ud,cycle,8,93,2,14,41,bfs,True,5,5,{'ok': 5},5,5,1.0,189375,186708,193500,29373916,26367167,30788625,16007168,15974400,16105472,15990784,15958016,16089088
missing-pure-k5-s23,missing_pure,no-pure,5,40,2,8,18,lean,True,5,5,{'ok': 5},5,9,1.8,26000,24000,28000,34995791,33115583,37884292,51937280,51871744,51953664,51937280,51871744,51953664
missing-pure-k5-s23,missing_pure,no-pure,5,40,2,8,18,km,True,5,5,{'ok': 5},5,11,2.2,326292,325750,331417,29654208,28105250,30975750,15974400,15974400,16121856,15941632,15941632,16089088
missing-pure-k5-s23,missing_pure,no-pure,5,40,2,8,18,bfs,True,5,5,{'ok': 5},5,5,1.0,65708,63250,66834,27582333,27178459,30006666,15958016,15941632,16089088,15958016,15941632,16089088
prefix-k3-s37,random_prefix,cycle,3,13,2,5,5,lean,True,5,5,{'ok': 5},6,13,2.1666666666666665,4627000,4366000,4688000,40272125,39012917,42533750,52002816,51986432,52019200,51937280,51920896,51953664
prefix-k3-s37,random_prefix,cycle,3,13,2,5,5,km,True,5,5,{'ok': 5},6,25,4.166666666666667,285667,281792,293875,29957167,28922000,30798625,16007168,15958016,16056320,15990784,15941632,16039936
prefix-k3-s37,random_prefix,cycle,3,13,2,5,5,bfs,True,5,5,{'ok': 5},6,6,1.0,33833,32250,37042,30226542,27103375,30408167,15990784,15958016,16089088,15990784,15958016,16089088
prefix-k5-s37,random_prefix,cycle,5,65,2,15,24,lean,True,5,5,{'ok': 5},11,27,2.4545454545454546,1247521000,1229899000,1354179000,1281778500,1265344042,1390294500,52051968,52019200,52068352,51937280,51888128,51937280
prefix-k5-s37,random_prefix,cycle,5,65,2,15,24,km,True,5,5,{'ok': 5},11,36,3.272727272727273,1016291,996834,1034084,30657500,28646416,31653292,16072704,16023552,16154624,15958016,15908864,16039936
prefix-k5-s37,random_prefix,cycle,5,65,2,15,24,bfs,True,5,5,{'ok': 5},11,11,1.0,203250,201042,218292,30063083,28255125,31128834,15974400,15941632,16023552,15974400,15941632,16023552
prefix-k7-s37,random_prefix,cycle,7,72,2,15,27,lean,True,5,5,{'ok': 5},10,36,3.6,3396867000,3340571000,3562470000,3431761833,3377428750,3599030209,52084736,52068352,52101120,51937280,51920896,51953664
prefix-k7-s37,random_prefix,cycle,7,72,2,15,27,km,True,5,5,{'ok': 5},10,28,2.8,1131125,1106166,1150375,30800750,27544209,31417416,16105472,16072704,16138240,15958016,15925248,15990784
prefix-k7-s37,random_prefix,cycle,7,72,2,15,27,bfs,True,5,5,{'ok': 5},10,10,1.0,120250,116292,121208,29389041,27855083,33842042,15974400,15941632,16089088,15974400,15941632,16089088
ud-k3-s37,random_ud,cycle,3,11,2,4,5,lean,True,5,5,{'ok': 5},5,9,1.8,4003000,3876000,4269000,40633291,39262917,41767125,52002816,51986432,52035584,51937280,51920896,51970048
ud-k3-s37,random_ud,cycle,3,11,2,4,5,km,True,5,5,{'ok': 5},5,11,2.2,175125,170792,178791,29021625,28649458,30011458,15974400,15974400,16105472,15958016,15958016,16089088
ud-k3-s37,random_ud,cycle,3,11,2,4,5,bfs,True,5,5,{'ok': 5},5,5,1.0,33417,32250,36708,29507208,26704167,30112334,15958016,15941632,15990784,15958016,15941632,15990784
ud-k4-s37,random_ud,cycle,4,31,2,8,12,lean,True,5,5,{'ok': 5},8,12,1.5,90553000,89050000,100681000,126809917,122780875,136457208,52002816,51920896,52019200,51937280,51855360,51953664
ud-k4-s37,random_ud,cycle,4,31,2,8,12,km,True,5,5,{'ok': 5},8,14,1.75,313000,312125,317959,29836000,28941167,30265166,15990784,15974400,16023552,15974400,15958016,16007168
ud-k4-s37,random_ud,cycle,4,31,2,8,12,bfs,True,5,5,{'ok': 5},8,8,1.0,100834,99125,109292,28228583,27387792,30364000,15974400,15958016,16023552,15974400,15958016,16023552
ud-k5-s37,random_ud,cycle,5,37,2,8,18,lean,True,5,5,{'ok': 5},6,9,1.5,537059000,515499000,572687000,572263334,548792167,607028750,52035584,51970048,52068352,51920896,51855360,51953664
ud-k5-s37,random_ud,cycle,5,37,2,8,18,km,True,5,5,{'ok': 5},6,29,4.833333333333333,427916,422375,428083,30115500,28709291,30636708,16056320,15974400,16105472,16023552,15941632,16072704
ud-k5-s37,random_ud,cycle,5,37,2,8,18,bfs,True,5,5,{'ok': 5},6,6,1.0,107917,106709,111458,29000417,27509041,30348625,15941632,15941632,16089088,15941632,15941632,16089088
composed-t2-s37,composed_ud,cycle,5,51,2,12,15,lean,True,5,5,{'ok': 5},5,17,3.4,211696000,208779000,228904000,246886875,243505875,262318292,52035584,52019200,52035584,51937280,51920896,51937280
composed-t2-s37,composed_ud,cycle,5,51,2,12,15,km,True,5,5,{'ok': 5},5,31,6.2,780042,772209,789333,29219291,28804417,31177583,16039936,16039936,16138240,15941632,15941632,16039936
composed-t2-s37,composed_ud,cycle,5,51,2,12,15,bfs,True,5,5,{'ok': 5},5,5,1.0,58125,57417,59583,27844375,26051125,30268333,15958016,15908864,16007168,15958016,15908864,16007168
composed-t3-s37,composed_ud,cycle,9,91,2,14,37,lean,True,0,5,{'timeout': 5},5,,,,,,,,,,,,,,
composed-t3-s37,composed_ud,cycle,9,91,2,14,37,km,True,5,5,{'ok': 5},5,55,11.0,1327083,1317125,1336917,29910292,28622667,31911959,16187392,16154624,16252928,15974400,15941632,16039936
composed-t3-s37,composed_ud,cycle,9,91,2,14,37,bfs,True,5,5,{'ok': 5},5,5,1.0,137291,134750,140167,29409417,27649666,29837500,15974400,15925248,16089088,15958016,15908864,16072704
missing-pure-k5-s37,missing_pure,no-pure,5,40,2,8,18,lean,True,5,5,{'ok': 5},6,9,1.5,25000,24000,26000,36689708,35437875,37392750,51937280,51920896,51953664,51937280,51920896,51953664
missing-pure-k5-s37,missing_pure,no-pure,5,40,2,8,18,km,True,5,5,{'ok': 5},6,11,1.8333333333333333,350625,348709,350667,30189041,29121542,30597625,15990784,15990784,16089088,15958016,15958016,16056320
missing-pure-k5-s37,missing_pure,no-pure,5,40,2,8,18,bfs,True,5,5,{'ok': 5},6,6,1.0,89959,87292,95167,27844667,25500292,30621792,15958016,15941632,16056320,15958016,15941632,16056320
prefix-k3-s53,random_prefix,cycle,3,13,2,5,6,lean,False,5,5,{'ok': 5},7,13,1.8571428571428572,6640000,6437000,6759000,42003125,40085459,43876875,51970048,51920896,52035584,51904512,51855360,51970048
prefix-k3-s53,random_prefix,cycle,3,13,2,5,6,km,False,5,5,{'ok': 5},7,16,2.2857142857142856,191084,186958,197875,28930709,26240125,30560042,16039936,15974400,16056320,16007168,15941632,16023552
prefix-k3-s53,random_prefix,cycle,3,13,2,5,6,bfs,False,5,5,{'ok': 5},7,7,1.0,32292,31792,32750,28584208,27599625,29788542,15990784,15941632,16023552,15990784,15941632,16023552
prefix-k5-s53,random_prefix,cycle,5,65,2,15,21,lean,True,5,5,{'ok': 5},15,31,2.066666666666667,849777000,835207000,1060792000,883646750,872654125,1094527458,52068352,52051968,52084736,51937280,51920896,51953664
prefix-k5-s53,random_prefix,cycle,5,65,2,15,21,km,True,5,5,{'ok': 5},15,42,2.8,1281625,1268625,1296292,29200750,28445208,29504625,16056320,16039936,16187392,15941632,15941632,16089088
prefix-k5-s53,random_prefix,cycle,5,65,2,15,21,bfs,True,5,5,{'ok': 5},15,15,1.0,193917,190917,211834,30142417,27619958,31283500,15908864,15892480,16039936,15908864,15892480,16039936
prefix-k7-s53,random_prefix,cycle,7,79,2,15,31,lean,True,5,5,{'ok': 5},4,29,7.25,5082432000,5043443000,5337243000,5115320708,5076158125,5373879583,52084736,52068352,52281344,51871744,51855360,52068352
prefix-k7-s53,random_prefix,cycle,7,79,2,15,31,km,True,5,5,{'ok': 5},4,64,16.0,1540958,1527792,1571750,29572750,27993166,30385667,16171008,16154624,16236544,15958016,15941632,16023552
prefix-k7-s53,random_prefix,cycle,7,79,2,15,31,bfs,True,5,5,{'ok': 5},4,4,1.0,85333,82375,88333,28810291,27278000,30548542,15958016,15941632,16023552,15958016,15941632,16023552
ud-k3-s53,random_ud,cycle,3,10,2,4,4,lean,True,5,5,{'ok': 5},4,10,2.5,2390000,2359000,2460000,39666792,37710208,40135917,51986432,51986432,52019200,51937280,51937280,51970048
ud-k3-s53,random_ud,cycle,3,10,2,4,4,km,True,5,5,{'ok': 5},4,7,1.75,204000,199625,209625,29302125,28503333,30709292,15974400,15941632,15990784,15958016,15925248,15974400
ud-k3-s53,random_ud,cycle,3,10,2,4,4,bfs,True,5,5,{'ok': 5},4,4,1.0,27750,27417,28167,28743792,26389458,30515083,15941632,15925248,15958016,15941632,15925248,15958016
ud-k4-s53,random_ud,cycle,4,27,2,8,9,lean,True,5,5,{'ok': 5},8,22,2.75,41012000,40028000,44445000,76202125,73908584,81598500,52019200,51937280,52035584,51937280,51855360,51953664
ud-k4-s53,random_ud,cycle,4,27,2,8,9,km,True,5,5,{'ok': 5},8,12,1.5,417916,412500,426084,28021000,26891875,30439667,16056320,15941632,16121856,16007168,15892480,16072704
ud-k4-s53,random_ud,cycle,4,27,2,8,9,bfs,True,5,5,{'ok': 5},8,8,1.0,63000,61708,63917,28704833,26830125,29538833,15974400,15958016,16007168,15974400,15958016,16007168
ud-k5-s53,random_ud,cycle,5,36,2,8,18,lean,True,5,5,{'ok': 5},6,19,3.1666666666666665,526807000,520964000,543441000,563211916,554951208,581125708,52035584,51970048,52068352,51920896,51855360,51937280
ud-k5-s53,random_ud,cycle,5,36,2,8,18,km,True,5,5,{'ok': 5},6,21,3.5,465292,456167,472959,28889541,26274750,29593833,16023552,15990784,16089088,15941632,15908864,16007168
ud-k5-s53,random_ud,cycle,5,36,2,8,18,bfs,True,5,5,{'ok': 5},6,6,1.0,81542,78416,83750,29983291,26760417,31419750,15974400,15941632,16023552,15974400,15941632,16023552
composed-t2-s53,composed_ud,cycle,6,53,2,12,16,lean,True,5,5,{'ok': 5},5,19,3.8,352279000,344700000,362907000,387495708,379283542,398159125,52035584,52019200,52068352,51937280,51920896,51970048
composed-t2-s53,composed_ud,cycle,6,53,2,12,16,km,True,5,5,{'ok': 5},5,31,6.2,1074458,1054167,1113542,29520458,28779750,30783958,16039936,16039936,16171008,15941632,15941632,16072704
composed-t2-s53,composed_ud,cycle,6,53,2,12,16,bfs,True,5,5,{'ok': 5},5,5,1.0,63666,62000,63917,28169708,27939125,30071958,15958016,15941632,16023552,15958016,15941632,16023552
composed-t3-s53,composed_ud,cycle,7,92,2,14,35,lean,True,5,5,{'ok': 5},5,29,5.8,7143885000,7033008000,7199760000,7180737541,7071428500,7235049542,52183040,52166656,52215808,51937280,51920896,51970048
composed-t3-s53,composed_ud,cycle,7,92,2,14,35,km,True,5,5,{'ok': 5},5,41,8.2,1251875,1236000,1264708,29970375,28980666,31536250,16187392,16138240,16236544,15990784,15941632,16039936
composed-t3-s53,composed_ud,cycle,7,92,2,14,35,bfs,True,5,5,{'ok': 5},5,5,1.0,169250,168083,171958,28223583,27529584,31126333,16039936,15908864,16056320,16023552,15892480,16039936
missing-pure-k5-s53,missing_pure,no-pure,5,40,2,8,20,lean,True,5,5,{'ok': 5},6,9,1.5,26000,23000,27000,36340375,34404583,37724792,51937280,51838976,51970048,51937280,51838976,51970048
missing-pure-k5-s53,missing_pure,no-pure,5,40,2,8,20,km,True,5,5,{'ok': 5},6,17,2.8333333333333335,502542,498792,510083,27627542,26227333,29294625,15974400,15958016,16007168,15941632,15925248,15974400
missing-pure-k5-s53,missing_pure,no-pure,5,40,2,8,20,bfs,True,5,5,{'ok': 5},6,6,1.0,98583,98208,100709,29532708,27497958,30384209,15974400,15941632,16023552,15974400,15941632,16023552
prefix-k3-s71,random_prefix,cycle,3,13,2,5,6,lean,True,5,5,{'ok': 5},7,14,2.0,6733000,6597000,6945000,42353458,39107792,44381209,52002816,51986432,52019200,51937280,51920896,51953664
prefix-k3-s71,random_prefix,cycle,3,13,2,5,6,km,True,5,5,{'ok': 5},7,21,3.0,251666,250083,255000,28676375,28435083,30215000,15990784,15958016,16121856,15958016,15925248,16089088
prefix-k3-s71,random_prefix,cycle,3,13,2,5,6,bfs,True,5,5,{'ok': 5},7,7,1.0,32042,31792,33834,28321292,28268458,30530875,15958016,15941632,15990784,15958016,15941632,15990784
prefix-k5-s71,random_prefix,cycle,5,65,2,15,23,lean,True,5,5,{'ok': 5},11,31,2.8181818181818183,1130575000,1112278000,1137489000,1166617917,1147318083,1171508084,52068352,52035584,52084736,51937280,51904512,51970048
prefix-k5-s71,random_prefix,cycle,5,65,2,15,23,km,True,5,5,{'ok': 5},11,51,4.636363636363637,1434834,1426958,1461416,28794625,27094166,31236375,16056320,16039936,16089088,15958016,15941632,15990784
prefix-k5-s71,random_prefix,cycle,5,65,2,15,23,bfs,True,5,5,{'ok': 5},11,11,1.0,167459,164667,169458,27315709,26763667,30206833,15990784,15941632,16039936,15990784,15941632,16039936
prefix-k7-s71,random_prefix,cycle,7,87,2,15,44,lean,True,0,5,{'timeout': 5},10,,,,,,,,,,,,,,
prefix-k7-s71,random_prefix,cycle,7,87,2,15,44,km,True,5,5,{'ok': 5},10,24,2.4,1623792,1610042,1680209,31619417,28734792,31880666,16236544,16236544,16334848,15941632,15941632,16039936
prefix-k7-s71,random_prefix,cycle,7,87,2,15,44,bfs,True,5,5,{'ok': 5},10,10,1.0,225917,221959,227458,28878459,28186667,30516667,15958016,15941632,16056320,15941632,15925248,16039936
ud-k3-s71,random_ud,cycle,3,12,2,4,6,lean,True,5,5,{'ok': 5},4,9,2.25,6418000,6351000,6652000,42246375,41298333,43801583,51986432,51920896,52019200,51920896,51855360,51953664
ud-k3-s71,random_ud,cycle,3,12,2,4,6,km,True,5,5,{'ok': 5},4,11,2.75,289666,287375,294833,27764291,26748000,31110958,15990784,15925248,16039936,15974400,15908864,16023552
ud-k3-s71,random_ud,cycle,3,12,2,4,6,bfs,True,5,5,{'ok': 5},4,4,1.0,33583,32208,37000,30137542,28307959,30480125,15958016,15941632,16072704,15958016,15941632,16072704
ud-k4-s71,random_ud,cycle,4,29,2,8,10,lean,True,5,5,{'ok': 5},4,13,3.25,55214000,54968000,56678000,90728125,89740417,93633583,52002816,51937280,52019200,51937280,51871744,51953664
ud-k4-s71,random_ud,cycle,4,29,2,8,10,km,True,5,5,{'ok': 5},4,14,3.5,619459,608500,659542,28682667,27744208,30249583,16007168,15974400,16039936,15958016,15925248,15990784
ud-k4-s71,random_ud,cycle,4,29,2,8,10,bfs,True,5,5,{'ok': 5},4,4,1.0,39291,38333,40542,28920000,28057375,29880792,15958016,15958016,15974400,15958016,15958016,15974400
ud-k5-s71,random_ud,cycle,5,39,2,8,19,lean,True,5,5,{'ok': 5},6,15,2.5,621662000,611370000,627666000,656342167,647990416,665025542,52068352,52035584,52084736,51937280,51920896,51970048
ud-k5-s71,random_ud,cycle,5,39,2,8,19,km,True,5,5,{'ok': 5},6,11,1.8333333333333333,385084,379167,407833,28731417,27317959,30608791,16007168,15990784,16056320,15974400,15958016,16023552
ud-k5-s71,random_ud,cycle,5,39,2,8,19,bfs,True,5,5,{'ok': 5},6,6,1.0,95083,91791,95625,29752292,28717875,30170500,15958016,15908864,16089088,15958016,15908864,16089088
composed-t2-s71,composed_ud,cycle,6,55,2,12,18,lean,True,5,5,{'ok': 5},5,23,4.6,490528000,479756000,502092000,526081375,517325917,537494000,52068352,52035584,52068352,51953664,51920896,51953664
composed-t2-s71,composed_ud,cycle,6,55,2,12,18,km,True,5,5,{'ok': 5},5,29,5.8,775958,761584,783875,29332000,27740625,31051958,16072704,16039936,16154624,15974400,15941632,16056320
composed-t2-s71,composed_ud,cycle,6,55,2,12,18,bfs,True,5,5,{'ok': 5},5,5,1.0,60666,59041,64375,29919750,28524916,30202750,15974400,15941632,16023552,15974400,15941632,16023552
composed-t3-s71,composed_ud,cycle,8,93,2,14,36,lean,True,5,5,{'ok': 5},5,31,6.2,8636899000,8583482000,8668642000,8671630000,8619614625,8704045916,52199424,52183040,52215808,51953664,51937280,51970048
composed-t3-s71,composed_ud,cycle,8,93,2,14,36,km,True,5,5,{'ok': 5},5,41,8.2,1180584,1153542,1224792,30290583,27520083,32099625,16171008,16121856,16203776,15974400,15908864,16007168
composed-t3-s71,composed_ud,cycle,8,93,2,14,36,bfs,True,5,5,{'ok': 5},5,5,1.0,183542,180958,184709,29117125,26818958,30583333,15958016,15941632,16056320,15941632,15925248,16039936
missing-pure-k5-s71,missing_pure,no-pure,5,40,2,8,21,lean,True,5,5,{'ok': 5},6,9,1.5,25000,24000,27000,35696334,32529333,38062875,51937280,51920896,51970048,51937280,51920896,51970048
missing-pure-k5-s71,missing_pure,no-pure,5,40,2,8,21,km,True,5,5,{'ok': 5},6,11,1.8333333333333333,386667,382917,414084,28888209,26854125,30600417,15974400,15974400,16056320,15941632,15941632,16007168
missing-pure-k5-s71,missing_pure,no-pure,5,40,2,8,21,bfs,True,5,5,{'ok': 5},6,6,1.0,116583,111750,121667,29306083,25527250,30372250,15941632,15925248,15974400,15941632,15925248,15974400


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Audit.lean <==
import Proof

-- Fail if a public result uses an axiom outside Lean's standard foundations.
run_cmd do
  let allowed : Array Lean.Name := #[``propext, ``Classical.choice, ``Quot.sound]
  let results : Array Lean.Name := #[
    ``Proof.Target.quadraticBoundForCodes,
    ``Proof.Target.constructiveQuadraticBoundForCodes,
    ``Proof.Target.decideOrConstructForCodes,
    ``Proof.CodeAutomaton.solve_correct,
    ``Proof.CodeAutomaton.cachedCompressed_eq,
    ``Proof.PrefixExtraction.extractCachedRange_spec,
    ``Proof.CachedDescent.rotations_spec,
    ``Proof.AlgorithmBounds.code_future_bits,
    ``Proof.AlgorithmBounds.arithmeticBudget_polynomial,
    ``Proof.CostFinal.fully_verified_construction,
    ``Proof.CostFinal.solveW_polynomial,
    ``Proof.FlowerPaths.deletionInsertionEquiv,
    ``Proof.FlowerPaths.ways_pos_iff_path,
    ``Proof.FlowerAutomaton.adjacency_renewal,
    ``Proof.FlowerAutomaton.weighted_adjacency_renewal,
    ``Proof.CodeAutomaton.kraft_balance_complete,
    ``Proof.CodeAutomaton.kraft_eq_one_complete,
    ``Proof.KraftDeficiency.short_horizon_kraft_balance,
    ``Proof.FlowerAutomaton.solve_correct,
    ``Proof.FlowerAutomaton.solve_word_eq_suffix,
    ``Proof.Hub.returnCode_isCode,
    ``Proof.Hub.returnCode_zero_iff,
    ``Proof.Hub.ordered_hubs_of_graph,
    ``Proof.Hub.finite_monoid_graph_quadratic,
    ``Proof.Hub.spectral_graph_quadratic,
    ``Proof.Hub.spectral_componentwise,
    ``Proof.HubLower.sharp_binary_family,
    ``Proof.HubLower.exact_omitted_code,
    ``Proof.HubLower.omittedUniform_nonempty,
    ``Proof.HubLower.padded_binary_family,
    ``Proof.HubLower.all_dimensions_quadratic_lower,
    ``Proof.exists_mass_contraction,
    ``Proof.contracting_rotations,
    ``Proof.killing_rotations_of_power,
    ``Proof.killing_rotations_product_of_power,
    ``Proof.CodeAutomaton.uncompletable_of_mass_power,
    ``Proof.four_rotations_of_mass_le_eight,
    ``Proof.equality_threshold_counterexample]
  for result in results do
    let used ← Lean.collectAxioms result
    for ax in used do
      unless allowed.contains ax do
        throwError "Unexpected axiom in {result}: {ax}"
    Lean.logInfo m!"Axiom whitelist: PASS ({result})"

#print Proof.Target.IsCode
#print Proof.Target.Completable
#print Proof.Target.QuadraticBoundForCodes
#check Proof.Target.quadraticBoundForCodes
#check Proof.Target.constructiveQuadraticBoundForCodes
#check Proof.Target.decideOrConstructForCodes
#print axioms Proof.Target.quadraticBoundForCodes

#print axioms Proof.CodeAutomaton.ways_le_one
#print axioms Proof.CodeAutomaton.transition_zero_iff
#print axioms Proof.CodeAutomaton.weighted_series_identity
#print axioms Proof.CodeAutomaton.weightedSeries_coeff
#print axioms Proof.CodeAutomaton.missing_pure_power
#print axioms Proof.CodeAutomaton.transition_power_period
#print axioms Proof.CodeAutomaton.pure_paths_singleton
#print axioms Proof.CodeAutomaton.compressed_mass_le
#print axioms Proof.CodeAutomaton.compressed_padding
#print axioms Proof.CodeAutomaton.short_deficient_code_word
#print axioms Proof.CodeAutomaton.quadratic_bound
#print axioms Proof.CodeAutomaton.constructive_short_deficient_code_word
#print axioms Proof.CodeAutomaton.complete_of_no_deficient_length
#print axioms Proof.CodeAutomaton.constructive_quadratic_bound
#print axioms Proof.CodeAutomaton.decide_or_construct_with_pure_codeword
#print axioms Proof.CodeAutomaton.decide_or_construct
#print axioms Proof.Target.decideOrConstructForCodes
#print axioms Proof.Target.constructiveQuadraticBoundForCodes

-- Kernel dependency reports for the nontrivial proved statements.
#print axioms Proof.finite_semigroup_mass_bound
#print axioms Proof.killing_rotations
#print axioms Proof.killing_rotations_product
#print axioms Proof.compressed_mass_bound
#print axioms Proof.rational_series_eq_of_initial_coefficients
#print axioms Proof.flower_series_rigidity
#print axioms Proof.short_deficient_word
#print axioms Proof.PrefixExtraction.constructive_short_deficiency
#print axioms Proof.MassDescent.rotations_spec
#print axioms Proof.padded_product_zero
#print axioms Proof.universal_length_bound
#print axioms Proof.Concrete.minimum_is_five
#print axioms Proof.Concrete.constructed_not_completable

#check Proof.CodeAutomaton.solve
#print axioms Proof.CodeAutomaton.solve
#print axioms Proof.CodeAutomaton.solve_correct
#print axioms Proof.CodeAutomaton.cachedCompressed_eq
#print axioms Proof.PrefixExtraction.extractCachedRange_spec
#print axioms Proof.CachedDescent.rotations_spec
#print axioms Proof.AlgorithmBounds.code_future_bits
#print axioms Proof.AlgorithmBounds.arithmeticBudget_polynomial

-- The final audit reaches the concrete executed program, not only components.
#check Proof.CostFinal.solveW
#check Proof.CostFinal.fully_verified_construction
#print axioms Proof.CostFinal.solveW
#print axioms Proof.CostFinal.fully_verified_construction
#print axioms Proof.CostFinal.solveW_polynomial
#print axioms Proof.CostTotalBounds.totalPolynomial_le_monomial
#print axioms Proof.FlowerAutomaton.transition_quotient
#print axioms Proof.FlowerAutomaton.compressed_eq_suffix
#print axioms Proof.FlowerAutomaton.solve_correct
#print axioms Proof.FlowerAutomaton.solve_word_eq_suffix

-- The finite replacement of Section 5, including the actual inverse maps.
#check Proof.FlowerPaths.deletionInsertionEquiv
#print axioms Proof.FlowerPaths.deletionInsertionEquiv
#print axioms Proof.FlowerPaths.ways_pos_iff_path
#check Proof.FlowerAutomaton.adjacency_renewal
#print axioms Proof.FlowerAutomaton.weighted_adjacency_renewal
#check Proof.CodeAutomaton.kraft_eq_one_complete
#print axioms Proof.CodeAutomaton.kraft_balance_complete
#print axioms Proof.CodeAutomaton.kraft_eq_one_complete
#print axioms Proof.KraftDeficiency.short_horizon_kraft_balance

-- Graph-only mortality and the concrete matching family in every dimension.
#check Proof.Hub.finite_monoid_graph_quadratic
#check Proof.Hub.spectral_graph_quadratic
#check Proof.HubLower.exact_omitted_code
#check Proof.HubLower.all_dimensions_quadratic_lower
#print axioms Proof.Hub.spectral_graph_quadratic
#print axioms Proof.HubLower.sharp_binary_family
#print axioms Proof.HubLower.exact_omitted_code
#print axioms Proof.HubLower.all_dimensions_quadratic_lower

-- Quantitative mass refinement retained from the existing development.
#check Proof.contracting_rotations
#print axioms Proof.contracting_rotations
#check Proof.killing_rotations_product_of_power
#print axioms Proof.killing_rotations_product_of_power
#check Proof.CodeAutomaton.uncompletable_of_mass_power
#print axioms Proof.CodeAutomaton.uncompletable_of_mass_power
#print axioms Proof.four_rotations_of_mass_le_eight
#print axioms Proof.equality_threshold_counterexample


==> anc/benchmarks/absent_word/results/pilot-v1/proof/AuditMortality.lean <==
import Proof.Mortality

/-! Verify that the matrix upper bound uses the proved code theorem and
the graph construction, while the lower family is independent of the upper
bound. The separate axiom whitelist in Audit.lean checks both sides. -/
run_cmd do
  let env ← Lean.getEnv
  let (_, upper) :=
    ((Lean.CollectAxioms.collect ``Proof.Hub.spectral_graph_quadratic).run env).run {}
  for name in #[``Proof.CodeAutomaton.quadratic_bound,
      ``Proof.Hub.returnCode_isCode,
      ``Proof.Hub.returnCode_zero_iff,
      ``Proof.Hub.ordered_hubs_of_graph,
      ``Proof.Hub.spectral_diagonal_binary,
      ``Proof.FlowerAutomaton.adjacency_renewal,
      ``Proof.CodeAutomaton.kraft_balance_complete] do
    unless upper.visited.contains name do
      throwError "Mortality upper bound is missing a required proof dependency: {name}"
  let (_, lower) :=
    ((Lean.CollectAxioms.collect ``Proof.HubLower.all_dimensions_quadratic_lower).run env).run {}
  for name in #[``Proof.HubLower.matrix_run,
      ``Proof.HubLower.witness_kills,
      ``Proof.HubLower.killing_length_lower,
      ``Proof.Hub.zeroPad_graph] do
    unless lower.visited.contains name do
      throwError "Mortality lower bound is missing a required proof dependency: {name}"
  for name in #[``Proof.CodeAutomaton.quadratic_bound,
      ``Proof.Hub.spectral_graph_quadratic,
      ``Proof.Hub.finite_monoid_graph_quadratic] do
    if lower.visited.contains name then
      throwError "Lower family unexpectedly uses an upper-bound theorem: {name}"
  Lean.logInfo "Mortality proof route: PASS; graph-to-code upper bound and independent exact lower family"


==> anc/benchmarks/absent_word/results/pilot-v1/proof/AuditRoute.lean <==
import Proof.CostFinal

/-!
Check the actual transitive proof dependency graph, not just the import list.
The executable construction must use the new finite flower/Kraft argument,
and must not reach the former generating-function proof.
-/
run_cmd do
  let env ← Lean.getEnv
  let (_, dependencies) :=
    ((Lean.CollectAxioms.collect ``Proof.CostFinal.fully_verified_construction).run env).run {}
  let required : Array Lean.Name := #[
    ``Proof.FlowerAutomaton.adjacency_renewal,
    ``Proof.CodeAutomaton.kraft_balance_complete]
  for name in required do
    unless dependencies.visited.contains name do
      throwError "Final construction does not use the required finite proof: {name}"
  let forbidden : Array Lean.Name := #[
    `PowerSeries,
    `Proof.CodeAutomaton.weighted_series_identity,
    `Proof.CodeAutomaton.weightedSeries_coeff,
    `Proof.rational_series_eq_of_initial_coefficients,
    `Proof.flower_series_rigidity,
    `Proof.short_deficient_word]
  for name in dependencies.visited.toList do
    for bannedPrefix in forbidden do
      if bannedPrefix.isPrefixOf name then
        throwError "Final construction still depends on the previous series proof: {name}"
  Lean.logInfo "Finite flower/Kraft proof route: PASS; no formal power-series dependency"


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof.lean <==
import Proof.MatrixCore
import Proof.MassDecay
import Proof.SeriesCore
import Proof.ShortDeficiency
import Proof.ConstructiveExtraction
import Proof.ConstructiveDescent
import Proof.CompressedFamily
import Proof.Padding
import Proof.LengthBound
import Proof.Concrete
import Proof.Statement
import Proof.CodeAutomaton
import Proof.AutomatonSeries
import Proof.PurePowers
import Proof.CycleCompression
import Proof.CodeDeficiency
import Proof.QuadraticBound

import Proof.FiniteCache
import Proof.CachedLinearAlgebra
import Proof.CachedCodeData
import Proof.CachedDescent
import Proof.ExecutableSolver
import Proof.ExecutableExamples
import Proof.AlgorithmBounds
import Proof.InputBounds
import Proof.GlobalNumericBounds
import Proof.CycleCertificate
import Proof.CostAssembly
import Proof.CostFinal
import Proof.FlowerRefinement
import Proof.CostExamples
import Proof.FlowerPaths
import Proof.Mortality


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/AlgorithmBounds.lean <==
import Proof.ExecutableSolver
import Mathlib.Data.Nat.Size

namespace Proof.AlgorithmBounds
set_option linter.unusedSectionVars false
open scoped BigOperators
open PrefixExtraction
variable {α ι : Type*} [Fintype α] [Fintype ι]

/-- A bound requiring only binary letter matrices, not unambiguity of products.
Its bit length is already polynomial; using unambiguity sharpens the value. -/
theorem future_entry_bound (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (Y : ℕ)
    (hB : ∀ a i j, B a i j ≤ 1) (hy : ∀ i, y i ≤ Y) (n : ℕ) (i : ι) :
    future B y n i ≤ (Fintype.card α * Fintype.card ι)^n * Y := by
  induction n generalizing i with
  | zero => simpa [future] using hy i
  | succ n ih =>
    simp only [future, Matrix.mulVec, dotProduct, Matrix.sum_apply]
    calc
      (∑ j, (∑ a, B a i j) * future B y n j) ≤
          ∑ j : ι, Fintype.card α * ((Fintype.card α * Fintype.card ι)^n * Y) := by
        apply Finset.sum_le_sum
        intro j hj
        apply Nat.mul_le_mul _ (ih j)
        calc
          (∑ a, B a i j) ≤ ∑ _a : α, 1 :=
            Finset.sum_le_sum (fun a _ => hB a i j)
          _ = Fintype.card α := by simp
      _ = (Fintype.card α * Fintype.card ι)^(n+1) * Y := by
        simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, Nat.cast_id, pow_succ]
        ring

/-- Explicit binary representation size of an exponentially large but
polynomial-bit-length bounded integer. -/
theorem power_value_bit_bound (v c Y n : ℕ) (hv : v ≤ c^n * Y) :
    Nat.size v ≤ n * Nat.size c + Nat.size Y + 1 := by
  have hc : c ≤ 2 ^ Nat.size c := (Nat.lt_size_self c).le
  have hy : Y ≤ 2 ^ Nat.size Y := (Nat.lt_size_self Y).le
  have hp : c^n * Y ≤ 2 ^ (n * Nat.size c + Nat.size Y) := by
    calc
      c^n * Y ≤ (2 ^ Nat.size c)^n * 2 ^ Nat.size Y :=
        Nat.mul_le_mul (Nat.pow_le_pow_left hc n) hy
      _ = 2 ^ (n * Nat.size c + Nat.size Y) := by
        rw [← pow_mul, ← pow_add, Nat.mul_comm (Nat.size c) n]
  exact (Nat.size_le_size (hv.trans hp)).trans (by rw [Nat.size_pow])

theorem future_bit_bound (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (Y : ℕ)
    (hB : ∀ a i j, B a i j ≤ 1) (hy : ∀ i, y i ≤ Y) (n : ℕ) (i : ι) :
    Nat.size (future B y n i) ≤
      n * Nat.size (Fintype.card α * Fintype.card ι) + Nat.size Y + 1 :=
  power_value_bit_bound _ _ _ _ (future_entry_bound B y Y hB hy n i)

/-- Each finite `filter` in the selector evaluates its predicate once for each
letter. This is the exact candidate-test schedule of the full-scan selector. -/
def prefixTests (d : ℕ) (v : List α) : ℕ := v.length * d

theorem prefix_tests_bound (d k : ℕ) (v : List α) (hv : v.length < 2*k) :
    prefixTests d v ≤ (2*k-1)*d := by
  unfold prefixTests
  exact Nat.mul_le_mul_right d (by omega)

/-- The rotation selector also scans the complete finite family once per
emitted rotation, as specified by its `Finset.filter` definition. -/
def rotationTests (r : ℕ) (is : List ι) : ℕ := is.length * r

theorem rotation_tests_bound [DecidableEq ι] [LinearOrder ι]
    (T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι) :
    rotationTests (Fintype.card ι) (CachedDescent.rotations T R hR hT T) ≤
      (Fintype.card ι - 1) * Fintype.card ι := by
  unfold rotationTests
  have := CachedDescent.rotations_length_lt_card T R hR hT
  exact Nat.mul_le_mul_right _ (by omega)

/-- A proposed dense scalar-arithmetic budget, analyzed in ALGORITHMIC.md.
This definition is not an instrumented runtime; the theorem below only proves
that the expression is polynomial under the input-size bounds.
One dot product costs 2N arithmetic operations. One row update costs 2N².
One rotation candidate costs at most 4r³+2r², including its mass. -/
def arithmeticBudget (N d k r : ℕ) : ℕ :=
  4*k*N^2 + 4*k*d*(N^2+N) + 4*k*r*N^2 + 2*r^2*N +
    r^2*(4*r^3+2*r^2) + 4*k^2 + 2*k

/-- Substitution of input bounds is proved with natural-number arithmetic. -/
theorem arithmeticBudget_polynomial (N d k r L : ℕ)
    (hN : N ≤ L) (hk : k ≤ L) (hr : r ≤ k) :
    arithmeticBudget N d k r ≤
      4*L^3 + 4*L*d*(L^2+L) + 4*L^4 + 2*L^3 +
        L^2*(4*L^3+2*L^2) + 4*L^2 + 2*L := by
  have hrL : r ≤ L := hr.trans hk
  calc
    arithmeticBudget N d k r ≤ arithmeticBudget L d L L := by
      unfold arithmeticBudget
      gcongr
    _ = _ := by unfold arithmeticBudget; ring


/-- Matrix-vector scalar bound; also bounds every partial sum because all
terms are nonnegative. -/
theorem scalar_bound (u z : ι → ℕ) (U Z : ℕ)
    (hu : ∀ i, u i ≤ U) (hz : ∀ i, z i ≤ Z) :
    scalar u z ≤ Fintype.card ι * U * Z := by
  calc
    scalar u z ≤ ∑ _i : ι, U*Z :=
      Finset.sum_le_sum (fun i _ => Nat.mul_le_mul (hu i) (hz i))
    _ = Fintype.card ι * U * Z := by simp [mul_assoc]

/-- Materialized row values stay polynomially bounded under unambiguity. -/
theorem row_bound [DecidableEq ι] (B : α → Matrix ι ι ℕ)
    (x : ι → ℕ) (U : ℕ) (hx : ∀ i, x i ≤ U)
    (hbinary : ∀ w i j, wordMatrix B w i j ≤ 1) (w : List α) (j : ι) :
    run B x w j ≤ Fintype.card ι * U := by
  rw [run_eq_vecMul_wordMatrix]
  simp only [Matrix.vecMul, dotProduct]
  calc
    (∑ i, x i * wordMatrix B w i j) ≤ ∑ _i : ι, U * 1 :=
      Finset.sum_le_sum (fun i _ => Nat.mul_le_mul (hx i) (hbinary w i j))
    _ = Fintype.card ι * U := by simp

/-- The bit estimate instantiated with the actual code automaton and compressed
column. It requires no generating-function hypothesis from the caller. -/
theorem code_future_bits {β : Type*} [Fintype β] [DecidableEq β]
    (C : Finset (List β)) (hcode : Target.IsCode C)
    (a : β) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ C)
    (n : ℕ) (s : CodeAutomaton.State C) :
    Nat.size (future (CodeAutomaton.letterTransition C)
      (CodeAutomaton.compressedColumn C a k r hpow) n s) ≤
        n * Nat.size (Fintype.card β * Fintype.card (CodeAutomaton.State C)) +
          Nat.size (r+1) + 1 := by
  apply future_bit_bound
  · intro b i j
    exact CodeAutomaton.transition_binary C hcode [b] i j
  · intro i
    unfold CodeAutomaton.compressedColumn CodeAutomaton.cycleLeft
    calc
      (∑ j : Fin (r+1), _) ≤ ∑ _j : Fin (r+1), 1 := by
        apply Finset.sum_le_sum
        intro j hj
        exact CodeAutomaton.transition_binary C hcode _ _ _
      _ = r+1 := by simp

end Proof.AlgorithmBounds


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/AutomatonSeries.lean <==
import Proof.CodeAutomaton
import Proof.SeriesCore
import Mathlib.Data.List.OfFn
import Mathlib.Data.Fintype.Pi
import Mathlib.Algebra.Polynomial.BigOperators

noncomputable section

namespace Proof.CodeAutomaton

open scoped BigOperators

variable {α : Type*}

@[simp] lemma polynomial_sum_coe {β : Type*} (S : Finset β) (f : β → Polynomial ℚ) :
    ((∑ b ∈ S, f b : Polynomial ℚ) : PowerSeries ℚ) =
      ∑ b ∈ S, (f b : PowerSeries ℚ) :=
  map_sum Polynomial.coeToPowerSeries.ringHom f S

/-- Sum of terminal weights over all paths of a given length. -/
def weightedWalks (C : Finset (List α)) (y : List α → ℚ) : ℕ → List α → ℚ
  | 0, s => y s
  | n + 1, [] => ∑ c ∈ C, weightedWalks C y n c.tail
  | n + 1, _ :: s => weightedWalks C y n s

def pathSeries (C : Finset (List α)) (y : List α → ℚ) (s : List α) :
    PowerSeries ℚ := PowerSeries.mk fun n => weightedWalks C y n s

lemma pathSeries_cons (C : Finset (List α)) (y : List α → ℚ) (a : α) (s : List α) :
    pathSeries C y (a :: s) =
      PowerSeries.C ℚ (y (a :: s)) + PowerSeries.X * pathSeries C y s := by
  ext n
  cases n with
  | zero => simp [pathSeries, weightedWalks]
  | succ n => simp [pathSeries, weightedWalks, PowerSeries.coeff_succ_X_mul]

lemma pathSeries_root (C : Finset (List α)) (y : List α → ℚ) :
    pathSeries C y [] = PowerSeries.C ℚ (y []) +
      PowerSeries.X * ∑ c ∈ C, pathSeries C y c.tail := by
  ext n
  cases n with
  | zero => simp [pathSeries, weightedWalks]
  | succ n => simp [pathSeries, weightedWalks, PowerSeries.coeff_succ_X_mul]

/-- Paths that stop before reaching the centre contribute a polynomial. -/
def initialPathPolynomial (y : List α → ℚ) : List α → Polynomial ℚ
  | [] => 0
  | a :: s => Polynomial.C (y (a :: s)) + Polynomial.X * initialPathPolynomial y s

lemma pathSeries_decomposition (C : Finset (List α)) (y : List α → ℚ) (s : List α) :
    pathSeries C y s = (initialPathPolynomial y s : PowerSeries ℚ) +
      PowerSeries.X ^ s.length * pathSeries C y [] := by
  induction s with
  | nil => simp [initialPathPolynomial]
  | cons a s ih =>
    rw [pathSeries_cons, ih]
    simp only [initialPathPolynomial, Polynomial.coe_add, Polynomial.coe_C,
      Polynomial.coe_mul, Polynomial.coe_X, List.length_cons, pow_succ]
    ring

lemma initialPathPolynomial_degree (y : List α → ℚ) (s : List α) :
    (initialPathPolynomial y s).natDegree ≤ s.length - 1 := by
  induction s with
  | nil => simp [initialPathPolynomial]
  | cons a s ih =>
    cases s with
    | nil => simp [initialPathPolynomial]
    | cons b s =>
      simp only [initialPathPolynomial, List.length_cons, Nat.add_sub_cancel]
      apply (Polynomial.natDegree_add_le _ _).trans
      apply max_le
      · simp
      · have hm := Polynomial.natDegree_mul_le
          (p := (Polynomial.X : Polynomial ℚ))
          (q := initialPathPolynomial y (b :: s))
        simp only [Polynomial.natDegree_X] at hm
        simp only [List.length_cons, Nat.add_sub_cancel] at ih
        exact hm.trans (by omega)

def codePolynomial (C : Finset (List α)) : Polynomial ℚ :=
  ∑ c ∈ C, Polynomial.X ^ c.length

def rootNumerator (C : Finset (List α)) (y : List α → ℚ) : Polynomial ℚ :=
  Polynomial.C (y []) + Polynomial.X * ∑ c ∈ C, initialPathPolynomial y c.tail

lemma codePolynomial_constant (C : Finset (List α)) (hpos : ∀ c ∈ C, c ≠ []) :
    (codePolynomial C).coeff 0 = 0 := by
  classical
  simp only [codePolynomial, Polynomial.finset_sum_coeff]
  apply Finset.sum_eq_zero
  intro c hc
  have hc0 : c.length ≠ 0 := by simpa using hpos c hc
  simp [Polynomial.coeff_X_pow, hc0, Ne.symm hc0]

/-- The denominator is obtained directly from the central-state recurrence. -/
theorem root_series_identity (C : Finset (List α)) (y : List α → ℚ)
    (hpos : ∀ c ∈ C, c ≠ []) :
    ((1 - codePolynomial C : Polynomial ℚ) : PowerSeries ℚ) * pathSeries C y [] =
      (rootNumerator C y : PowerSeries ℚ) := by
  have hr := pathSeries_root C y
  have hsum : PowerSeries.X * (∑ c ∈ C, pathSeries C y c.tail) =
      PowerSeries.X * (∑ c ∈ C, (initialPathPolynomial y c.tail : PowerSeries ℚ)) +
        (codePolynomial C : PowerSeries ℚ) * pathSeries C y [] := by
    have hterms : (∑ c ∈ C, pathSeries C y c.tail) =
        ∑ c ∈ C, ((initialPathPolynomial y c.tail : PowerSeries ℚ) +
          PowerSeries.X ^ c.tail.length * pathSeries C y []) := by
      apply Finset.sum_congr rfl
      intro c hc
      exact pathSeries_decomposition C y c.tail
    rw [hterms]
    rw [Finset.sum_add_distrib, mul_add, Finset.mul_sum]
    congr 1
    simp only [codePolynomial, polynomial_sum_coe, Finset.sum_mul, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro c hc
    have hl : c.tail.length + 1 = c.length := by
      have := List.length_pos_iff.mpr (hpos c hc)
      simp only [List.length_tail]
      omega
    rw [← mul_assoc, ← pow_succ', hl]
    simp
  rw [hsum] at hr
  simp only [rootNumerator, Polynomial.coe_add, Polynomial.coe_C,
    Polynomial.coe_mul, Polynomial.coe_X, polynomial_sum_coe,
    Polynomial.coe_sub, Polynomial.coe_one]
  rw [sub_mul, one_mul]
  apply sub_eq_iff_eq_add.mpr
  simpa only [add_assoc] using hr

lemma codePolynomial_degree (C : Finset (List α)) (k : ℕ)
    (hbound : ∀ c ∈ C, c.length ≤ k) : (codePolynomial C).natDegree ≤ k := by
  apply Polynomial.natDegree_sum_le_of_forall_le
  intro c hc
  simpa using hbound c hc

lemma shifted_initial_degree (y : List α → ℚ) (s : List α) :
    (Polynomial.X * initialPathPolynomial y s.tail).natDegree ≤ s.length - 1 := by
  cases s with
  | nil => simp [initialPathPolynomial]
  | cons a s =>
    cases s with
    | nil => simp [initialPathPolynomial]
    | cons b s =>
      have ht := initialPathPolynomial_degree y (b :: s)
      have hm := Polynomial.natDegree_mul_le
        (p := (Polynomial.X : Polynomial ℚ))
        (q := initialPathPolynomial y (b :: s))
      simp only [Polynomial.natDegree_X] at hm
      simp only [List.length_cons, Nat.add_sub_cancel, List.tail_cons] at *
      omega

lemma rootNumerator_degree (C : Finset (List α)) (y : List α → ℚ) (k : ℕ)
    (hbound : ∀ c ∈ C, c.length ≤ k) : (rootNumerator C y).natDegree ≤ k - 1 := by
  unfold rootNumerator
  rw [Finset.mul_sum]
  apply (Polynomial.natDegree_add_le _ _).trans
  apply max_le
  · simp
  · apply Polynomial.natDegree_sum_le_of_forall_le
    intro c hc
    exact (shifted_initial_degree y c).trans (Nat.sub_le_sub_right (hbound c hc) 1)

variable [DecidableEq α]

def weightedSeries (C : Finset (List α)) (x : State C → ℚ) (y : List α → ℚ) :
    PowerSeries ℚ := ∑ s : State C, PowerSeries.C ℚ (x s) * pathSeries C y s.val

/-- The entire generating-function identity, including the numerator bound,
for the suffix automaton of any finite set of nonempty codewords. -/
theorem weighted_series_identity (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (x : State C → ℚ) (y : List α → ℚ) :
    ∃ G : Polynomial ℚ, G.natDegree ≤ 2*k-2 ∧
      ((1 - codePolynomial C : Polynomial ℚ) : PowerSeries ℚ) * weightedSeries C x y = G := by
  classical
  let D : Polynomial ℚ := ∑ s : State C, Polynomial.C (x s) * initialPathPolynomial y s.val
  let A : Polynomial ℚ := ∑ s : State C, Polynomial.C (x s) * Polynomial.X ^ s.val.length
  let B : Polynomial ℚ := 1 - codePolynomial C
  have hD : D.natDegree ≤ k - 2 := by
    apply Polynomial.natDegree_sum_le_of_forall_le
    intro s hs
    have hlen := state_length_lt C k (by omega) hbound s.val s.property
    have hp := initialPathPolynomial_degree y s.val
    have hm := Polynomial.natDegree_mul_le
      (p := Polynomial.C (x s)) (q := initialPathPolynomial y s.val)
    simp only [Polynomial.natDegree_C, zero_add] at hm
    omega
  have hA : A.natDegree ≤ k - 1 := by
    apply Polynomial.natDegree_sum_le_of_forall_le
    intro s hs
    have hlen := state_length_lt C k (by omega) hbound s.val s.property
    have hm := Polynomial.natDegree_mul_le
      (p := Polynomial.C (x s)) (q := Polynomial.X ^ s.val.length)
    simp only [Polynomial.natDegree_C, Polynomial.natDegree_X_pow, zero_add] at hm
    omega
  have hB : B.natDegree ≤ k :=
    (Polynomial.natDegree_sub_le _ _).trans
      (max_le (by simp) (codePolynomial_degree C k hbound))
  have hdec : weightedSeries C x y = (D : PowerSeries ℚ) +
      (A : PowerSeries ℚ) * pathSeries C y [] := by
    unfold weightedSeries
    have hterms : (∑ s : State C, PowerSeries.C ℚ (x s) * pathSeries C y s.val) =
        ∑ s : State C, PowerSeries.C ℚ (x s) *
          ((initialPathPolynomial y s.val : PowerSeries ℚ) +
            PowerSeries.X ^ s.val.length * pathSeries C y []) := by
      apply Finset.sum_congr rfl
      intro s hs
      rw [pathSeries_decomposition C y s.val]
    rw [hterms]
    simp_rw [mul_add]
    rw [Finset.sum_add_distrib]
    simp [D, A, Finset.sum_mul, mul_assoc]
  have hr := root_series_identity C y hpos
  refine ⟨B * D + A * rootNumerator C y, ?_, ?_⟩
  · apply (Polynomial.natDegree_add_le _ _).trans
    apply max_le
    · by_cases hk1 : k = 1
      · have hDz : D = 0 := by
          apply Finset.sum_eq_zero
          intro s hs
          have hlen := state_length_lt C k (by omega) hbound s.val s.property
          have hs0 : s.val = [] := List.length_eq_zero_iff.mp (by omega)
          simp [hs0, initialPathPolynomial]
        simp [hDz]
      · have hm := Polynomial.natDegree_mul_le (p := B) (q := D)
        omega
    · have hn := rootNumerator_degree C y k hbound
      have hm := Polynomial.natDegree_mul_le (p := A) (q := rootNumerator C y)
      omega
  · rw [hdec, mul_add]
    have hba : (B : PowerSeries ℚ) * ((A : PowerSeries ℚ) * pathSeries C y []) =
        (A : PowerSeries ℚ) * (rootNumerator C y : PowerSeries ℚ) := by
      rw [mul_left_comm]
      exact congrArg (fun z : PowerSeries ℚ => (A : PowerSeries ℚ) * z) hr
    change (B : PowerSeries ℚ) * (D : PowerSeries ℚ) +
      (B : PowerSeries ℚ) * ((A : PowerSeries ℚ) * pathSeries C y []) = _
    rw [hba]
    simp

def wordWeight (C : Finset (List α)) (y : List α → ℚ) (w s : List α) : ℚ :=
  ∑ t : State C, (ways C w s t.val : ℚ) * y t.val

lemma wordWeight_nil (C : Finset (List α)) (y : List α → ℚ) (s : List α)
    (hs : s ∈ states C) : wordWeight C y [] s = y s := by
  unfold wordWeight
  rw [Finset.sum_eq_single (⟨s, hs⟩ : State C)]
  · simp
  · intro t ht hne
    have hst : s ≠ t.val := fun h => hne (Subtype.ext h.symm)
    simp [hst]
  · simp

lemma wordWeight_cons_root (C : Finset (List α)) (y : List α → ℚ) (a : α) (w : List α) :
    wordWeight C y (a :: w) [] =
      ∑ c ∈ C, if c.head? = some a then wordWeight C y w c.tail else 0 := by
  simp only [wordWeight, ways_cons_root, Nat.cast_sum, Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro c hc
  by_cases ha : c.head? = some a <;> simp [ha]

lemma wordWeight_cons_cons (C : Finset (List α)) (y : List α → ℚ)
    (a b : α) (w s : List α) :
    wordWeight C y (a :: w) (b :: s) =
      if a = b then wordWeight C y w s else 0 := by
  by_cases ha : a = b <;> simp [wordWeight, ha]

variable [Fintype α]

omit [DecidableEq α] in
lemma sum_words_succ (f : List α → ℚ) (n : ℕ) :
    (∑ w : Fin (n+1) → α, f (List.ofFn w)) =
      ∑ a : α, ∑ w : Fin n → α, f (a :: List.ofFn w) := by
  rw [← (Fin.consEquiv (fun _ : Fin (n+1) => α)).sum_comp]
  change (∑ z : α × (Fin n → α), f (List.ofFn (Fin.cons z.1 z.2))) = _
  simp [Fintype.sum_prod_type, List.ofFn_cons]

lemma sum_letters_root (C : Finset (List α)) (hpos : ∀ c ∈ C, c ≠ [])
    (y : List α → ℚ) (w : List α) :
    (∑ a : α, wordWeight C y (a :: w) []) = ∑ c ∈ C, wordWeight C y w c.tail := by
  simp_rw [wordWeight_cons_root]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro c hc
  cases c with
  | nil => exact (hpos [] hc rfl).elim
  | cons b c => simp

lemma sum_letters_cons (C : Finset (List α)) (y : List α → ℚ) (b : α) (w s : List α) :
    (∑ a : α, wordWeight C y (a :: w) (b :: s)) = wordWeight C y w s := by
  simp [wordWeight_cons_cons]

theorem weightedWalks_eq_sum_words (C : Finset (List α))
    (hpos : ∀ c ∈ C, c ≠ []) (y : List α → ℚ) (n : ℕ) (s : List α)
    (hs : s ∈ states C) : weightedWalks C y n s =
      ∑ w : Fin n → α, wordWeight C y (List.ofFn w) s := by
  induction n generalizing s with
  | zero => simp [weightedWalks, wordWeight_nil C y s hs]
  | succ n ih =>
    rw [sum_words_succ (fun w => wordWeight C y w s) n, Finset.sum_comm]
    cases s with
    | nil =>
      simp_rw [sum_letters_root C hpos]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro c hc
      exact ih c.tail (code_tail_mem_states C c hc)
    | cons b s =>
      simp_rw [sum_letters_cons]
      exact ih s (tail_mem_states C (b :: s) hs)

/-- Coefficients really are sums over all labelled words; no generating
function hypothesis is left to be supplied by the caller. -/
theorem weightedSeries_coeff (C : Finset (List α))
    (hpos : ∀ c ∈ C, c ≠ []) (x : State C → ℚ) (y : List α → ℚ) (n : ℕ) :
    PowerSeries.coeff ℚ n (weightedSeries C x y) =
      ∑ w : Fin n → α, ∑ s : State C, x s * wordWeight C y (List.ofFn w) s.val := by
  simp only [weightedSeries, map_sum, PowerSeries.coeff_C_mul, pathSeries,
    PowerSeries.coeff_mk]
  calc
    (∑ s : State C, x s * weightedWalks C y n s.val) =
        ∑ s : State C, ∑ w : Fin n → α, x s * wordWeight C y (List.ofFn w) s.val := by
      apply Finset.sum_congr rfl
      intro s hs
      rw [weightedWalks_eq_sum_words C hpos y n s.val s.property, Finset.mul_sum]
    _ = _ := Finset.sum_comm

end Proof.CodeAutomaton


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CachedCodeData.lean <==
import Proof.CodeDeficiency
import Proof.CachedLinearAlgebra

namespace Proof.CodeAutomaton
open scoped BigOperators
variable {α : Type*} [LinearOrder α] [Fintype α]

def cachedTransition (C : Finset (List α)) (w : List α) :=
  PrefixExtraction.cachedWordMatrix (letterTransition C) w

@[simp] theorem cachedTransition_eq (C : Finset (List α)) (w : List α) :
    cachedTransition C w = transition C w := by
  simp only [cachedTransition, PrefixExtraction.cachedWordMatrix_correct]
  convert wordMatrix_letterTransition C w using 1
  exact congrArg (fun inst : DecidableEq (State C) =>
    @PrefixExtraction.wordMatrix α (State C) _ inst (letterTransition C) w)
      (Subsingleton.elim _ _)

def cachedLeft (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :=
  let power := cachedTransition C (List.replicate (longPowerLength k r) a)
  cacheMatrix (fun s i => power s (cycleState C a r hpow i))

def cachedRight (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :=
  let power := cachedTransition C (List.replicate (longPowerLength k r) a)
  cacheMatrix (fun i s => power (cycleState C a r hpow i) s)

@[simp] theorem cachedLeft_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :
    cachedLeft C a k r hpow = cycleLeft C a k r hpow := by
  simp only [cachedLeft, cacheMatrix_eq, cachedTransition_eq]
  rfl

@[simp] theorem cachedRight_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :
    cachedRight C a k r hpow = cycleRight C a k r hpow := by
  simp only [cachedRight, cacheMatrix_eq, cachedTransition_eq]
  rfl

def cachedRow (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :=
  let H := cachedRight C a k r hpow
  cache (fun s => ∑ i, H i s)

def cachedColumn (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :=
  let L := cachedLeft C a k r hpow
  cache (fun s => ∑ i, L s i)

@[simp] theorem cachedRow_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :
    cachedRow C a k r hpow = compressedRow C a k r hpow := by
  simp only [cachedRow, cacheMatrix_eq, cache_eq, cachedTransition_eq, cachedLeft_eq, cachedRight_eq]
  rfl

@[simp] theorem cachedColumn_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :
    cachedColumn C a k r hpow = compressedColumn C a k r hpow := by
  simp only [cachedColumn, cacheMatrix_eq, cache_eq, cachedTransition_eq, cachedLeft_eq, cachedRight_eq]
  rfl

def cachedCompressed (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) :=
  let H := cachedRight C a k r hpow
  let L := cachedLeft C a k r hpow
  let V := cachedTransition C w
  cacheMatrix (cacheMatrix (H * V) * L)

@[simp] theorem cachedCompressed_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) :
    cachedCompressed C a k r hpow w = compressed C a k r hpow w := by
  simp [cachedCompressed, compressed]
end Proof.CodeAutomaton


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CachedDescent.lean <==
import Proof.MatrixCore
import Proof.FiniteCache

namespace Proof

set_option linter.unusedSectionVars false

open scoped BigOperators

namespace CachedDescent

variable {ι : Type*} [Fintype ι] [DecidableEq ι] [LinearOrder ι]

def chooseDrop (A T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (hA : 0 < mass A) : ι :=
  let good := Finset.univ.filter (fun i => mass (A * R i * T) < mass A)
  good.min' (by
    obtain ⟨i, hi⟩ := exists_mass_drop A T R hR hT hA
    exact ⟨i, Finset.mem_filter.mpr ⟨Finset.mem_univ _, hi⟩⟩)

lemma chooseDrop_good (A T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (hA : 0 < mass A) :
    mass (A * R (chooseDrop A T R hR hT hA) * T) < mass A := by
  unfold chooseDrop
  let good := Finset.univ.filter (fun i => mass (A * R i * T) < mass A)
  have hgood : good.Nonempty := by
    obtain ⟨i, hi⟩ := exists_mass_drop A T R hR hT hA
    exact ⟨i, Finset.mem_filter.mpr ⟨Finset.mem_univ _, hi⟩⟩
  exact (Finset.mem_filter.mp (Finset.min'_mem good hgood)).2

/-- Executable Section 6 descent: repeatedly select the first rotation that
strictly decreases mass, stopping exactly when the current matrix is zero. -/
def rotations (T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (A : Matrix ι ι ℕ) : List ι :=
  if hA : mass A = 0 then []
  else
    let i := chooseDrop A T R hR hT (Nat.pos_of_ne_zero hA)
    i :: rotations T R hR hT (cacheMatrix (A * R i * T))
termination_by mass A
decreasing_by simpa only [cacheMatrix_eq] using chooseDrop_good A T R hR hT (Nat.pos_of_ne_zero hA)

lemma rotations_spec (T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (A : Matrix ι ι ℕ) :
    (rotations T R hR hT A).length ≤ mass A ∧
      rotatedProduct T R A (rotations T R hR hT A) = 0 := by
  have aux : ∀ n, ∀ A : Matrix ι ι ℕ, mass A = n →
      (rotations T R hR hT A).length ≤ mass A ∧
        rotatedProduct T R A (rotations T R hR hT A) = 0 := by
    intro n
    induction n using Nat.strong_induction_on with
    | h n ih =>
        intro A hn
        by_cases hz : mass A = 0
        · rw [rotations]
          simp only [hz, ↓reduceDIte, List.length_nil, Nat.zero_le]
          simpa [rotatedProduct] using (mass_eq_zero_iff A).mp hz
        · let hp : 0 < mass A := Nat.pos_of_ne_zero hz
          let i := chooseDrop A T R hR hT hp
          have hi : mass (A * R i * T) < mass A :=
            chooseDrop_good A T R hR hT hp
          have hin : mass (A * R i * T) < n := by simpa [hn] using hi
          have hrec := ih (mass (A * R i * T)) hin (A * R i * T) rfl
          rw [rotations]
          simp only [hz, ↓reduceDIte, cacheMatrix_eq]
          change (i :: rotations T R hR hT (A * R i * T)).length ≤ mass A ∧
            rotatedProduct T R A (i :: rotations T R hR hT (A * R i * T)) = 0
          constructor
          · simp only [List.length_cons]
            omega
          · change rotatedProduct T R (A * R i * T)
              (rotations T R hR hT (A * R i * T)) = 0
            exact hrec.2
  exact aux (mass A) A rfl

lemma rotations_length_lt_card (T : Matrix ι ι ℕ)
    (R : ι → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (hT : mass T < Fintype.card ι) :
    (rotations T R hR hT T).length < Fintype.card ι :=
  (rotations_spec T R hR hT T).1.trans_lt hT

lemma rotations_product_zero (T : Matrix ι ι ℕ)
    (R : ι → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (hT : mass T < Fintype.card ι) :
    T * ((rotations T R hR hT T).map (fun i => R i * T)).prod = 0 := by
  rw [← rotatedProduct_eq]
  exact (rotations_spec T R hR hT T).2

end CachedDescent

end Proof


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CachedLinearAlgebra.lean <==
import Proof.FiniteCache
import Proof.ConstructiveExtraction
namespace Proof.PrefixExtraction
set_option linter.unusedSectionVars false
open scoped BigOperators
variable {α ι : Type*} [Fintype α] [Fintype ι] [LinearOrder ι]

/-- All suffix vectors, with each new column materialized exactly once.
The function representation only routes indices into already materialized columns. -/
def futureTable (B : α → Matrix ι ι ℕ) (y : ι → ℕ) :
    (n : ℕ) → Fin (n+1) → ι → ℕ
  | 0 => fun _ => cache y
  | n+1 =>
    let previous := futureTable B y n
    let last := cache (Matrix.mulVec (∑ a, B a) (previous (Fin.last n)))
    Fin.lastCases last previous

@[simp] theorem futureTable_correct (B : α → Matrix ι ι ℕ) (y : ι → ℕ)
    (n : ℕ) (j : Fin (n+1)) : futureTable B y n j = future B y j.val := by
  induction n with
  | zero => have : j = 0 := Fin.eq_zero j; subst j; simp [futureTable, future]
  | succ n ih =>
    induction j using Fin.lastCases with
    | last => simp [futureTable, ih, future]
    | cast j => simpa [futureTable] using ih j

/-- Multiplication by a letter with the resulting row stored explicitly. -/
def cachedStep (B : α → Matrix ι ι ℕ) (u : ι → ℕ) (a : α) : ι → ℕ :=
  cache (step B u a)
@[simp] theorem cachedStep_correct (B : α → Matrix ι ι ℕ) (u : ι → ℕ) (a : α) :
    cachedStep B u a = step B u a := by simp [cachedStep]

/-- Materialized word product; no recursive product expression survives a step. -/
def cachedWordMatrix (B : α → Matrix ι ι ℕ) : List α → Matrix ι ι ℕ
  | [] => cacheMatrix 1
  | a :: w => cacheMatrix (B a * cachedWordMatrix B w)
@[simp] theorem cachedWordMatrix_correct (B : α → Matrix ι ι ℕ) (w : List α) :
    cachedWordMatrix B w = wordMatrix B w := by
  induction w with
  | nil => simp [cachedWordMatrix, wordMatrix]
  | cons a w ih => simp [cachedWordMatrix, wordMatrix, ih]

variable [LinearOrder α] [Nonempty α]

def chooseCachedLetter (B : α → Matrix ι ι ℕ) (u y : ι → ℕ) (r n : ℕ)
    (z : ι → ℕ) (hz : z = future B y n)
    (h : scalar u (future B y (n+1)) < r * Fintype.card α ^ (n+1)) : α :=
  let good := Finset.univ.filter
    (fun a => scalar (step B u a) z < r * Fintype.card α ^ n)
  good.min' (by
    obtain ⟨a, ha⟩ := exists_good_letter B u y r n h
    exact ⟨a, Finset.mem_filter.mpr ⟨Finset.mem_univ _, by simpa [hz] using ha⟩⟩)

lemma chooseCachedLetter_eq (B : α → Matrix ι ι ℕ) (u y : ι → ℕ) (r n : ℕ)
    (z : ι → ℕ) (hz : z = future B y n)
    (h : scalar u (future B y (n+1)) < r * Fintype.card α ^ (n+1)) :
    chooseCachedLetter B u y r n z hz h = chooseLetter B u y r n h := by
  subst z
  rfl

def extractCachedAux (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r limit : ℕ)
    (table : Fin (limit+1) → ι → ℕ)
    (htable : ∀ j, table j = future B y j.val) :
    (n : ℕ) → n ≤ limit → (u : ι → ℕ) →
      scalar u (future B y n) < r * Fintype.card α ^ n → List α
  | 0, _, _, _ => []
  | n+1, hn, u, h =>
    let j : Fin (limit+1) := ⟨n, by omega⟩
    let a := chooseCachedLetter B u y r n (table j) (htable j) h
    a :: extractCachedAux B y r limit table htable n (by omega)
      (cachedStep B u a) (by
        rw [cachedStep_correct, show a = chooseLetter B u y r n h by
          exact chooseCachedLetter_eq B u y r n (table j) (htable j) h]
        exact chooseLetter_good B u y r n h)

lemma extractCachedAux_eq (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r limit : ℕ)
    (table : Fin (limit+1) → ι → ℕ)
    (htable : ∀ j, table j = future B y j.val)
    (n : ℕ) (hn : n ≤ limit) (u : ι → ℕ)
    (h : scalar u (future B y n) < r * Fintype.card α ^ n) :
    extractCachedAux B y r limit table htable n hn u h = extractAux B y r n u h := by
  induction n generalizing u with
  | zero => rfl
  | succ n ih =>
    simp only [extractCachedAux, extractAux]
    simp only [chooseCachedLetter_eq, cachedStep_correct]
    congr 1
    apply ih

/-- Full table is built once; the length scan and every letter test reuse it. -/
def extractCachedRange (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound, scalar x (future B y n) < r * Fintype.card α ^ n) : List α :=
  let B' := fun a => cacheMatrix (B a)
  let table := futureTable B' y bound
  let good := Finset.univ.filter (fun j : Fin (bound+1) =>
    j.val < bound ∧ scalar x (table j) < r * Fintype.card α ^ j.val)
  have hg : good.Nonempty := by
    obtain ⟨n, hn, hh⟩ := h
    refine ⟨⟨n, by omega⟩, ?_⟩
    simp only [good, Finset.mem_filter, Finset.mem_univ, true_and]
    simpa [table, B', futureTable_correct] using And.intro hn hh
  let j := good.min' hg
  have hj : j.val < bound ∧ scalar x (table j) < r * Fintype.card α ^ j.val :=
    (Finset.mem_filter.mp (Finset.min'_mem good hg)).2
  extractCachedAux B' y r bound table (futureTable_correct B' y bound)
    j.val (by omega) x (by simpa [table] using hj.2)

lemma extractCachedRange_spec (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound, scalar x (future B y n) < r * Fintype.card α ^ n) :
    (extractCachedRange B x y r bound h).length < bound ∧
      scalar (run B x (extractCachedRange B x y r bound h)) y < r := by
  unfold extractCachedRange
  dsimp only
  rw [extractCachedAux_eq]
  constructor
  · rw [extractAux_length]
    apply (show ∀ (s : Finset (Fin (bound+1))) (hs : s.Nonempty),
      (∀ j ∈ s, j.val < bound) → (s.min' hs).val < bound from
      fun s hs hh => hh _ (Finset.min'_mem s hs))
    intro j hj
    exact (Finset.mem_filter.mp hj).2.1
  · simp only [cacheMatrix_eq]
    apply extractAux_correct

end Proof.PrefixExtraction


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CodeAutomaton.lean <==
import Proof.Statement
import Mathlib.Data.Matrix.Basic
import Mathlib.Data.Finset.Union
import Mathlib.Tactic.Linarith

/-!
The suffix automaton of an arbitrary finite code. States are the proper
suffixes of codewords; the empty suffix is the distinguished central state.
The recursive path count is defined on all lists first, so its connection
with codeword factorizations can be proved without dependent state indices.
-/

namespace Proof.CodeAutomaton

open scoped BigOperators
open Target

variable {α : Type*} [DecidableEq α]

private lemma nat_sum_pos_iff {β : Type*} (S : Finset β) (f : β → ℕ) :
    0 < ∑ x ∈ S, f x ↔ ∃ x ∈ S, 0 < f x := by
  constructor
  · intro h
    by_contra hn
    have hz : ∑ x ∈ S, f x = 0 := Finset.sum_eq_zero (fun x hx =>
      Nat.eq_zero_of_not_pos (fun hp => hn ⟨x, hx, hp⟩))
    omega
  · rintro ⟨x, hx, hp⟩
    exact hp.trans_le (Finset.single_le_sum (fun _ _ => Nat.zero_le _) hx)

def ways (C : Finset (List α)) : List α → List α → List α → ℕ
  | [], s, t => if s = t then 1 else 0
  | a :: w, [], t => ∑ c ∈ C, if c.head? = some a then ways C w c.tail t else 0
  | a :: w, b :: s, t => if a = b then ways C w s t else 0

@[simp] lemma ways_nil (C : Finset (List α)) (s t : List α) :
    ways C [] s t = if s = t then 1 else 0 := rfl

@[simp] lemma ways_cons_cons (C : Finset (List α)) (a b : α) (w s t : List α) :
    ways C (a :: w) (b :: s) t = if a = b then ways C w s t else 0 := rfl

lemma ways_cons_root (C : Finset (List α)) (a : α) (w t : List α) :
    ways C (a :: w) [] t =
      ∑ c ∈ C, if c.head? = some a then ways C w c.tail t else 0 := rfl

@[simp] lemma ways_suffix (C : Finset (List α)) (s w t : List α) :
    ways C (s ++ w) s t = ways C w [] t := by
  induction s with
  | nil => rfl
  | cons a s ih => simpa using ih

/-- Every path ending at the centre spells its initial suffix followed by
an actual concatenation of codewords. -/
theorem path_to_root_factorization (C : Finset (List α)) (w s : List α)
    (h : 0 < ways C w s []) :
    ∃ cs : List (List α), (∀ c ∈ cs, c ∈ C) ∧ w = s ++ cs.flatten := by
  induction w generalizing s with
  | nil =>
    have hs : s = [] := by
      by_contra hn
      simp [hn] at h
    subst s
    exact ⟨[], by simp, rfl⟩
  | cons a w ih =>
    cases s with
    | nil =>
      rw [ways_cons_root] at h
      obtain ⟨c, hc, hpos⟩ := (nat_sum_pos_iff _ _).mp h
      have ha : c.head? = some a := by
        by_contra hn
        simp [hn] at hpos
      rw [if_pos ha] at hpos
      obtain ⟨cs, hcs, hw⟩ := ih c.tail hpos
      refine ⟨c :: cs, ?_, ?_⟩
      · simpa using And.intro hc hcs
      · cases c with
        | nil => simp at ha
        | cons b c =>
          simp only [List.head?_cons, Option.some.injEq] at ha
          subst b
          simpa using congrArg (List.cons a) hw
    | cons b s =>
      have hab : a = b := by
        by_contra hn
        simp [hn] at h
      subst b
      obtain ⟨cs, hcs, hw⟩ := ih s (by simpa using h)
      exact ⟨cs, hcs, by simpa using congrArg (List.cons a) hw⟩

/-- Cutting at any particular intermediate state gives an injection of
pairs of paths into paths for the concatenated word. -/
theorem ways_append_lower (C : Finset (List α)) (u v s t q : List α) :
    ways C u s q * ways C v q t ≤ ways C (u ++ v) s t := by
  induction u generalizing s with
  | nil =>
    simp only [List.nil_append, ways_nil]
    split_ifs with h
    · subst s
      simp
    · simp
  | cons a u ih =>
    cases s with
    | nil =>
      simp only [List.cons_append, ways_cons_root, Finset.sum_mul]
      apply Finset.sum_le_sum
      intro c hc
      by_cases h : c.head? = some a
      · simpa [h] using ih c.tail
      · simp [h]
    | cons b s =>
      simp only [List.cons_append, ways_cons_cons]
      by_cases h : a = b
      · simpa [h] using ih s
      · simp [h]

lemma codeword_path (C : Finset (List α)) (c : List α) (hc : c ∈ C)
    (hne : c ≠ []) : 0 < ways C c [] [] := by
  cases c with
  | nil => exact (hne rfl).elim
  | cons a c =>
    rw [ways_cons_root]
    apply (nat_sum_pos_iff _ _).mpr
    refine ⟨a :: c, hc, ?_⟩
    have ht : ways C c c [] = 1 := by simpa using ways_suffix C c [] []
    simp [ht]

theorem concatenation_path (C : Finset (List α))
    (hpos : ∀ c ∈ C, c ≠ []) (cs : List (List α))
    (hcs : ∀ c ∈ cs, c ∈ C) : 0 < ways C cs.flatten [] [] := by
  induction cs with
  | nil => simp
  | cons c cs ih =>
    have hc : c ∈ C := hcs c (by simp)
    have ht := ih (fun x hx => hcs x (by simp [hx]))
    exact (Nat.mul_pos (codeword_path C c hc (hpos c hc)) ht).trans_le
      (ways_append_lower C c cs.flatten [] [] [])

omit [DecidableEq α] in
lemma head_tail_eq {a : α} {c : List α} (h : c.head? = some a) :
    a :: c.tail = c := by
  cases c with
  | nil => simp at h
  | cons b c => simp_all

/-- Unique decipherability makes the path count to the centre binary,
even when the initial state is an arbitrary suffix. -/
theorem ways_to_root_le_one (C : Finset (List α)) (hcode : IsCode C)
    (w s : List α) : ways C w s [] ≤ 1 := by
  induction w generalizing s with
  | nil => simp only [ways_nil]; split_ifs <;> omega
  | cons a w ih =>
    cases s with
    | cons b s =>
      simp only [ways_cons_cons]
      split_ifs
      · exact ih s
      · omega
    | nil =>
      rw [ways_cons_root]
      by_cases hp : ∃ c ∈ C, c.head? = some a ∧ 0 < ways C w c.tail []
      · obtain ⟨c, hc, hca, hcp⟩ := hp
        obtain ⟨cs, hcs, hwc⟩ := path_to_root_factorization C w c.tail hcp
        rw [Finset.sum_eq_single c]
        · simpa [hca] using ih c.tail
        · intro d hd hdc
          by_cases hda : d.head? = some a
          · rw [if_pos hda]
            by_contra hn
            obtain ⟨ds, hds, hwd⟩ := path_to_root_factorization C w d.tail
              (Nat.pos_of_ne_zero hn)
            have heq : (c :: cs).flatten = (d :: ds).flatten := by
              have hc' := congrArg (List.cons a) hwc
              have hd' := congrArg (List.cons a) hwd
              rw [← List.cons_append, head_tail_eq hca] at hc'
              rw [← List.cons_append, head_tail_eq hda] at hd'
              simpa only [List.flatten_cons] using hc'.symm.trans hd'
            have heq' := hcode (c :: cs) (d :: ds)
              (by simpa using And.intro hc hcs)
              (by simpa using And.intro hd hds) heq
            exact hdc (List.cons.inj heq').1.symm
          · simp [hda]
        · exact fun hn => (hn hc).elim
      · have hz : ∀ c ∈ C,
            (if c.head? = some a then ways C w c.tail [] else 0) = 0 := by
          intro c hc
          split_ifs with ha
          · exact Nat.eq_zero_of_not_pos (fun ht => hp ⟨c, hc, ha, ht⟩)
          · rfl
        rw [Finset.sum_eq_zero hz]
        omega

/-- Appending the final suffix turns a path into one ending at the centre.
Consequently every transition entry is zero or one for a code. -/
theorem ways_le_one (C : Finset (List α)) (hcode : IsCode C)
    (w s t : List α) : ways C w s t ≤ 1 := by
  have hl := ways_append_lower C w t s [] t
  have ht : ways C t t [] = 1 := by
    simpa using ways_suffix C t [] []
  rw [ht, mul_one] at hl
  exact hl.trans (ways_to_root_le_one C hcode (w ++ t) s)

def states (C : Finset (List α)) : Finset (List α) :=
  insert [] (C.biUnion fun c => c.tail.tails.toFinset)

@[simp] lemma root_mem_states (C : Finset (List α)) : [] ∈ states C := by
  simp [states]

lemma mem_states_iff (C : Finset (List α)) (s : List α) :
    s ∈ states C ↔ s = [] ∨ ∃ c ∈ C, s <:+ c.tail := by
  simp [states, List.mem_tails]

lemma tail_mem_states (C : Finset (List α)) (s : List α) (hs : s ∈ states C) :
    s.tail ∈ states C := by
  rw [mem_states_iff] at hs ⊢
  rcases hs with rfl | ⟨c, hc, hsc⟩
  · simp
  · exact Or.inr ⟨c, hc, (List.tail_suffix s).trans hsc⟩

lemma code_tail_mem_states (C : Finset (List α)) (c : List α) (hc : c ∈ C) :
    c.tail ∈ states C :=
  (mem_states_iff C c.tail).mpr (Or.inr ⟨c, hc, ⟨[], by simp⟩⟩)

lemma state_length_lt (C : Finset (List α)) (k : ℕ) (hk : 0 < k)
    (hbound : ∀ c ∈ C, c.length ≤ k) (s : List α) (hs : s ∈ states C) :
    s.length < k := by
  rw [mem_states_iff] at hs
  rcases hs with rfl | ⟨c, hc, hsc⟩
  · simpa using hk
  · have := hsc.length_le
    have := hbound c hc
    simp only [List.length_tail] at *
    omega

theorem path_stays_in_states (C : Finset (List α)) (w s t : List α)
    (hs : s ∈ states C) (hp : 0 < ways C w s t) : t ∈ states C := by
  induction w generalizing s with
  | nil =>
    by_cases hst : s = t
    · simpa [hst] using hs
    · simp [hst] at hp
  | cons a w ih =>
    cases s with
    | nil =>
      rw [ways_cons_root] at hp
      obtain ⟨c, hc, hcpos⟩ := (nat_sum_pos_iff _ _).mp hp
      by_cases ha : c.head? = some a
      · exact ih c.tail (code_tail_mem_states C c hc) (by simpa [ha] using hcpos)
      · simp [ha] at hcpos
    | cons b s =>
      by_cases hab : a = b
      · exact ih s (tail_mem_states C (b :: s) hs) (by simpa [hab] using hp)
      · simp [hab] at hp

abbrev State (C : Finset (List α)) := {s // s ∈ states C}

def transition (C : Finset (List α)) (w : List α) : Matrix (State C) (State C) ℕ :=
  fun s t => ways C w s.val t.val

@[simp] lemma transition_nil (C : Finset (List α)) : transition C [] = 1 := by
  ext s t
  simp only [transition, ways_nil, Matrix.one_apply]
  simp only [Subtype.ext_iff]

theorem transition_binary (C : Finset (List α)) (hcode : IsCode C)
    (w : List α) (s t : State C) : transition C w s t ≤ 1 :=
  ways_le_one C hcode w s.val t.val

lemma ways_append_sum (C : Finset (List α)) (u v s t : List α)
    (hs : s ∈ states C) :
    ways C (u ++ v) s t =
      ∑ q : State C, ways C u s q.val * ways C v q.val t := by
  induction u generalizing s with
  | nil =>
    simp only [List.nil_append, ways_nil]
    symm
    rw [Finset.sum_eq_single (⟨s, hs⟩ : State C)]
    · simp
    · intro q hq hne
      have hsq : s ≠ q.val := by
        intro h
        apply hne
        exact Subtype.ext h.symm
      simp [hsq]
    · simp
  | cons a u ih =>
    cases s with
    | nil =>
      simp only [List.cons_append, ways_cons_root, Finset.sum_mul]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro c hc
      by_cases ha : c.head? = some a
      · simpa [ha] using ih c.tail (code_tail_mem_states C c hc)
      · simp [ha]
    | cons b s =>
      simp only [List.cons_append, ways_cons_cons]
      by_cases hab : a = b
      · simpa [hab] using ih s (tail_mem_states C (b :: s) hs)
      · simp [hab]

@[simp] theorem transition_append (C : Finset (List α)) (u v : List α) :
    transition C (u ++ v) = transition C u * transition C v := by
  ext s t
  exact ways_append_sum C u v s.val t.val s.property

@[simp] lemma ways_prefix (C : Finset (List α)) (u s : List α) :
    ways C u (u ++ s) s = 1 := by
  induction u with
  | nil => simp
  | cons a u ih => simpa using ih

theorem state_reachable (C : Finset (List α)) (s : State C) :
    ∃ u, 0 < ways C u [] s.val := by
  rcases (mem_states_iff C s.val).mp s.property with hs | ⟨c, hc, hsc⟩
  · exact ⟨[], by simp [hs]⟩
  · by_cases hs : s.val = []
    · exact ⟨[], by simp [hs]⟩
    cases c with
    | nil =>
      have := hsc.length_le
      simp only [List.tail_nil, List.length_nil, Nat.le_zero, List.length_eq_zero_iff] at this
      exact (hs this).elim
    | cons a c =>
      obtain ⟨p, hp⟩ := hsc
      refine ⟨a :: p, ?_⟩
      rw [ways_cons_root]
      apply (nat_sum_pos_iff _ _).mpr
      refine ⟨a :: c, hc, ?_⟩
      simp only [List.head?_cons, if_true, List.tail_cons]
      change p ++ s.val = c at hp
      rw [← hp, ways_prefix]
      omega

theorem positive_path_completable (C : Finset (List α)) (w : List α)
    (s t : State C) (h : 0 < transition C w s t) : Completable C w := by
  obtain ⟨u, hu⟩ := state_reachable C s
  have hwt : 0 < ways C (w ++ t.val) s.val [] := by
    have ht : ways C t.val t.val [] = 1 := by simpa using ways_suffix C t.val [] []
    have hl := ways_append_lower C w t.val s.val [] t.val
    rw [ht, mul_one] at hl
    exact h.trans_le hl
  have hall : 0 < ways C (u ++ (w ++ t.val)) [] [] :=
    (Nat.mul_pos hu hwt).trans_le (ways_append_lower C u (w ++ t.val) [] [] s.val)
  obtain ⟨cs, hcs, heq⟩ := path_to_root_factorization C _ [] hall
  refine ⟨cs, hcs, u, t.val, ?_⟩
  simpa only [List.nil_append, List.append_assoc] using heq

/-- The zero transition matrix is exactly the absence of the word as a
factor of a concatenation of codewords. -/
theorem transition_zero_iff (C : Finset (List α))
    (hpos : ∀ c ∈ C, c ≠ []) (w : List α) :
    transition C w = 0 ↔ ¬ Completable C w := by
  constructor
  · intro hz ⟨cs, hcs, u, v, heq⟩
    have hp := concatenation_path C hpos cs hcs
    let o : State C := ⟨[], root_mem_states C⟩
    have hentry : transition C cs.flatten o o = 0 := by
      rw [← heq, transition_append, transition_append, hz, mul_zero, zero_mul]
      rfl
    exact (Nat.ne_of_gt hp) hentry
  · intro hn
    ext s t
    exact Nat.eq_zero_of_not_pos (fun hp => hn (positive_path_completable C w s t hp))

end Proof.CodeAutomaton


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CodeDeficiency.lean <==
import Proof.CycleCompression
import Proof.KraftDeficiency
import Proof.ConstructiveExtraction

namespace Proof

open scoped BigOperators

lemma mass_sandwich {ι κ : Type*} [Fintype ι] [Fintype κ]
    (H : Matrix ι κ ℕ) (B : Matrix κ κ ℕ) (L : Matrix κ ι ℕ) :
    mass (H * B * L) = ∑ s, (∑ i, H i s) * (∑ t, B s t * ∑ j, L t j) := by
  simp only [mass, Matrix.mul_apply]
  calc
    (∑ i, ∑ j, ∑ t, (∑ s, H i s * B s t) * L t j) =
        ∑ i, ∑ t, (∑ s, H i s * B s t) * (∑ j, L t j) := by
      apply Finset.sum_congr rfl
      intro i hi
      rw [Finset.sum_comm]
      simp only [Finset.mul_sum]
    _ = ∑ i, ∑ s, H i s * (∑ t, B s t * ∑ j, L t j) := by
      apply Finset.sum_congr rfl
      intro i hi
      simp only [Finset.sum_mul]
      rw [Finset.sum_comm]
      simp only [Finset.mul_sum, mul_assoc]
    _ = _ := by
      rw [Finset.sum_comm]
      simp only [Finset.sum_mul]

namespace CodeAutomaton

open Target

variable {α : Type*} [DecidableEq α] [Fintype α]

def compressedRow (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : State C → ℕ :=
  fun s => ∑ i, cycleRight C a k r hpow i s

def compressedColumn (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : State C → ℕ :=
  fun s => ∑ j, cycleLeft C a k r hpow s j

def letterTransition (C : Finset (List α)) (a : α) : Matrix (State C) (State C) ℕ :=
  transition C [a]

omit [Fintype α] in
lemma wordMatrix_letterTransition (C : Finset (List α)) (w : List α) :
    PrefixExtraction.wordMatrix (letterTransition C) w = transition C w := by
  induction w with
  | nil => simp [PrefixExtraction.wordMatrix, transition_nil]
  | cons a w ih =>
      rw [PrefixExtraction.wordMatrix, ih]
      simpa [letterTransition] using (transition_append C [a] w).symm

omit [Fintype α] in
lemma compressed_mass_eq_scalar (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) :
    mass (compressed C a k r hpow w) =
      PrefixExtraction.scalar
        (PrefixExtraction.run (letterTransition C)
          (compressedRow C a k r hpow) w)
        (compressedColumn C a k r hpow) := by
  rw [PrefixExtraction.run_eq_vecMul_wordMatrix, wordMatrix_letterTransition]
  change mass (compressed C a k r hpow w) =
    Matrix.vecMul (compressedRow C a k r hpow) (transition C w) ⬝ᵥ
      compressedColumn C a k r hpow
  rw [← Matrix.dotProduct_mulVec]
  unfold compressedRow compressedColumn
  unfold compressed
  rw [mass_sandwich]
  rfl

/-- Full compressed mass on every word at one length is exactly the full
coefficient at that length. This finite sum identity contains no series. -/
theorem compressed_coefficient_eq_of_full_words (C : Finset (List α)) (a : α)
    (k r n : ℕ) (hpow : List.replicate (r+1) a ∈ C)
    (hfull : ∀ w : List α, w.length = n → mass (compressed C a k r hpow w) = r+1) :
    PrefixExtraction.scalar (compressedRow C a k r hpow)
      (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n) =
        (r+1) * Fintype.card α^n := by
  rw [PrefixExtraction.scalar_future_eq_sum_words]
  calc
    (∑ w : Fin n → α, PrefixExtraction.scalar
      (PrefixExtraction.run (letterTransition C) (compressedRow C a k r hpow) (List.ofFn w))
      (compressedColumn C a k r hpow)) = ∑ _w : Fin n → α, (r+1) := by
      apply Finset.sum_congr rfl
      intro w hw
      rw [← compressed_mass_eq_scalar C a k r hpow]
      exact hfull _ (by simp)
    _ = (r+1) * Fintype.card α^n := by simp [Fintype.card_fun, Nat.mul_comm]

theorem compressed_coefficient_le (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hbound : ∀ c ∈ C, c.length ≤ k) :
    PrefixExtraction.scalar (compressedRow C a k r hpow)
      (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n) ≤
        (r+1) * Fintype.card α^n := by
  rw [PrefixExtraction.scalar_future_eq_sum_words]
  calc
    (∑ w : Fin n → α, PrefixExtraction.scalar
      (PrefixExtraction.run (letterTransition C) (compressedRow C a k r hpow) (List.ofFn w))
      (compressedColumn C a k r hpow)) ≤ ∑ _w : Fin n → α, (r+1) := by
      apply Finset.sum_le_sum
      intro w hw
      rw [← compressed_mass_eq_scalar C a k r hpow]
      exact compressed_mass_le C hcode a k r hk hpow hbound _
    _ = (r+1) * Fintype.card α^n := by simp [Fintype.card_fun, Nat.mul_comm]

/-- The short deficient word follows from the flower path-deletion identity
and the independently proved Kraft completeness criterion. -/
theorem short_deficient_code_word (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hincomplete : ∃ z, ¬ Completable C z) :
    ∃ v, v.length ≤ 2*k-1 ∧ mass (compressed C a k r hpow v) < r+1 := by
  classical
  by_contra hn
  have hfullWords : ∀ w : List α, w.length ≤ 2*k-1 →
      mass (compressed C a k r hpow w) = r+1 := by
    intro w hw
    have hupper := compressed_mass_le C hcode a k r hk hpow hbound w
    have hnot : ¬ mass (compressed C a k r hpow w) < r+1 :=
      fun hlt => hn ⟨w, hw, hlt⟩
    omega
  have hfullCoefficients : ∀ n ≤ 2*k-1,
      PrefixExtraction.scalar (compressedRow C a k r hpow)
        (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n) =
          (r+1)*Fintype.card α^n := by
    intro n hn
    apply compressed_coefficient_eq_of_full_words C a k r n hpow
    intro w hw
    exact hfullWords w (by omega)
  have hcomplete := KraftDeficiency.complete_of_full_coefficients C hcode k (r+1) hk
    (by omega) hpos hbound (Fintype.card_pos_iff.mpr ⟨a⟩)
    (compressedRow C a k r hpow) (compressedColumn C a k r hpow) hfullCoefficients
  obtain ⟨z, hz⟩ := hincomplete
  exact hz (hcomplete z)

/-- The algorithmic form of Proposition 5.2. It scans the lengths below `2*k`,
then uses conditional expectations to select the letters of the returned word. -/
theorem constructive_short_deficient_code_word [LinearOrder α] [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hincomplete : ∃ z, ¬ Completable C z) :
    let B := letterTransition C
    let x := compressedRow C a k r hpow
    let y := compressedColumn C a k r hpow
    ∃ h : ∃ n < 2*k,
        PrefixExtraction.scalar x (PrefixExtraction.future B y n) <
          (r+1) * Fintype.card α ^ n,
      let v := PrefixExtraction.extractFromRange B x y (r+1) (2*k) h
      v.length ≤ 2*k-1 ∧ mass (compressed C a k r hpow v) < r+1 := by
  let B := letterTransition C
  let x := compressedRow C a k r hpow
  let y := compressedColumn C a k r hpow
  obtain ⟨v₀, hvlen, hv₀⟩ :=
    short_deficient_code_word C hcode a k r hk hpow hpos hbound hincomplete
  have hsbound : ∀ w, PrefixExtraction.scalar
      (PrefixExtraction.run B x w) y ≤ r+1 := by
    intro w
    rw [← compressed_mass_eq_scalar C a k r hpow]
    exact compressed_mass_le C hcode a k r hk hpow hbound w
  have hsv₀ : PrefixExtraction.scalar
      (PrefixExtraction.run B x v₀) y < r+1 := by
    rwa [← compressed_mass_eq_scalar C a k r hpow]
  have hagg := PrefixExtraction.aggregate_lt_of_deficient B x y (r+1) v₀ hsbound hsv₀
  have hvlt : v₀.length < 2*k := by omega
  have hlength : ∃ n < 2*k,
      PrefixExtraction.scalar x (PrefixExtraction.future B y n) <
        (r+1) * Fintype.card α ^ n := ⟨v₀.length, hvlt, hagg⟩
  refine ⟨hlength, ?_⟩
  dsimp only
  have hvl := PrefixExtraction.extractFromRange_length B x y (r+1) (2*k) hlength
  have hvc := PrefixExtraction.extractFromRange_correct B x y (r+1) (2*k) hlength
  have hvlt' : (PrefixExtraction.extractFromRange
      (letterTransition C) (compressedRow C a k r hpow)
      (compressedColumn C a k r hpow) (r+1) (2*k) hlength).length < 2*k := by
    simpa [B, x, y] using hvl
  refine ⟨by omega, ?_⟩
  rw [compressed_mass_eq_scalar]
  simpa [B, x, y] using hvc

/-- If the finite coefficient scan finds no deficient length, the code is
complete. This is the formally checked contrapositive needed by the decision
branch of the algorithm. -/
theorem complete_of_no_deficient_length [LinearOrder α] [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hfull : ∀ n < 2*k,
      (r+1) * Fintype.card α ^ n ≤
        PrefixExtraction.scalar (compressedRow C a k r hpow)
          (PrefixExtraction.future (letterTransition C)
            (compressedColumn C a k r hpow) n)) :
    ∀ w, Completable C w := by
  apply KraftDeficiency.complete_of_full_coefficients C hcode k (r+1) hk (by omega)
    hpos hbound (Fintype.card_pos_iff.mpr ⟨a⟩)
    (compressedRow C a k r hpow) (compressedColumn C a k r hpow)
  intro n hn
  exact Nat.le_antisymm (compressed_coefficient_le C hcode a k r n hk hpow hbound)
    (hfull n (by omega))

end CodeAutomaton
end Proof


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CompressedFamily.lean <==
import Proof.MatrixCore

namespace Proof

open scoped BigOperators

/-- The compressed family is finite and multiplicatively closed even though
`T` need NOT be a homomorphism from ordinary word concatenation. -/
theorem compressed_mass_bound
    {α ι : Type*} [Fintype ι] [DecidableEq ι]
    (T : List α → Matrix ι ι ℕ) (pad : List α)
    (hbinary : ∀ w i j, T w i j ≤ 1)
    (hprod : ∀ u v, T u * T v = T (u ++ pad ++ v))
    (R : ι → Matrix ι ι ℕ) (hRmem : ∀ i, ∃ w, T w = R i)
    (hRsum : ∑ i, R i = allOnes) :
    ∀ w, mass (T w) ≤ Fintype.card ι := by
  classical
  let bounded : Finset (Matrix ι ι ℕ) :=
    Finset.univ.image (fun B : ι → ι → Fin 2 => fun i j => (B i j).val)
  have hbounded (w : List α) : T w ∈ bounded := by
    refine Finset.mem_image.mpr ⟨fun i j => ⟨T w i j, by have := hbinary w i j; omega⟩,
      Finset.mem_univ _, rfl⟩
  let S := bounded.filter (fun A => ∃ w, T w = A)
  have hmem (w : List α) : T w ∈ S :=
    Finset.mem_filter.mpr ⟨hbounded w, ⟨w, rfl⟩⟩
  have hS : S.Nonempty := ⟨T [], hmem []⟩
  have hmul : ∀ A ∈ S, ∀ B ∈ S, A * B ∈ S := by
    intro A hA B hB
    obtain ⟨u, rfl⟩ := (Finset.mem_filter.mp hA).2
    obtain ⟨v, rfl⟩ := (Finset.mem_filter.mp hB).2
    rw [hprod]
    exact hmem _
  have hRm (i : ι) : R i ∈ S := by
    obtain ⟨w, hw⟩ := hRmem i
    exact hw ▸ hmem w
  exact fun w => finite_semigroup_mass_bound S hS hmul R hRm hRsum (T w) (hmem w)

end Proof


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/Concrete.lean <==
import Mathlib.Data.Finset.Lattice.Fold
import Mathlib.Data.Finset.Union
import Mathlib.Data.Fintype.Pi
import Mathlib.Data.List.OfFn
import Mathlib.Data.List.Infix

/-!
A direct, kernel-reduced proof of the exact minimum for
{00, 01, 11, 001}. No conclusion about all codes is inferred from this example.
`false` encodes 0 and `true` encodes 1.
-/

namespace Proof.Concrete

set_option maxRecDepth 100000
set_option maxHeartbeats 2000000

abbrev Word := List Bool
abbrev State := Fin 6

def C : Finset Word := {[false,false], [false,true], [true,true], [false,false,true]}

def Completable (w : Word) : Prop :=
  ∃ cs : List Word, (∀ c ∈ cs, c ∈ C) ∧ w.IsInfix cs.flatten

def edge (s : State) (b : Bool) : Finset State :=
  match s.val, b with
  | 0, false => {1, 2, 4}
  | 0, true => {3}
  | 1, false => {0}
  | 2, true => {0}
  | 3, true => {0}
  | 4, false => {5}
  | 5, true => {0}
  | _, _ => ∅

def step (S : Finset State) (b : Bool) : Finset State := S.biUnion (fun s => edge s b)

def run (S : Finset State) (w : Word) : Finset State := w.foldl step S

lemma step_mono (b : Bool) {S T : Finset State} (h : S ⊆ T) : step S b ⊆ step T b := by
  intro q hq
  obtain ⟨s, hs, hsq⟩ := Finset.mem_biUnion.mp hq
  exact Finset.mem_biUnion.mpr ⟨s, h hs, hsq⟩

lemma run_mono (w : Word) {S T : Finset State} (h : S ⊆ T) : run S w ⊆ run T w := by
  induction w generalizing S T with
  | nil => exact h
  | cons b w ih => exact ih (step_mono b h)

lemma run_append (S : Finset State) (u v : Word) : run S (u ++ v) = run (run S u) v := by
  simp [run, List.foldl_append]

lemma run_empty (w : Word) : run ∅ w = ∅ := by
  induction w with
  | nil => rfl
  | cons b w ih => simpa [run, step] using ih

lemma codeword_loop : ∀ c ∈ C, (0 : State) ∈ run {0} c := by decide

lemma concatenation_loop (cs : List Word) (hcs : ∀ c ∈ cs, c ∈ C) :
    (0 : State) ∈ run {0} cs.flatten := by
  induction cs with
  | nil => simp [run]
  | cons c cs ih =>
    have hc := codeword_loop c (hcs c (by simp))
    have hcs' : ∀ x ∈ cs, x ∈ C := fun x hx => hcs x (by simp [hx])
    have hsub : ({0} : Finset State) ⊆ run {0} c := by simpa using hc
    have ht := run_mono cs.flatten hsub (ih hcs')
    simpa [List.flatten_cons, run_append] using ht

/-- A word killing all six states cannot occur anywhere in a concatenation. -/
theorem not_completable_of_killing (w : Word) (hw : run Finset.univ w = ∅) :
    ¬ Completable w := by
  rintro ⟨cs, hcs, p, s, heq⟩
  have hloop := concatenation_loop cs hcs
  have hsub : run (run {0} p) w ⊆ run Finset.univ w :=
    run_mono w (Finset.subset_univ _)
  have hz : run (run {0} p) w = ∅ := Finset.subset_empty.mp (hw ▸ hsub)
  rw [← heq, run_append, run_append, hz, run_empty] at hloop
  exact Finset.not_mem_empty _ hloop

def shortest : Word := [true,false,true,true,false]
def constructed : Word := [false,false,true,true,false,false,false,true,true,false,false]

theorem shortest_kills : run Finset.univ shortest = ∅ := by decide
theorem constructed_kills : run Finset.univ constructed = ∅ := by decide

theorem shortest_not_completable : ¬ Completable shortest :=
  not_completable_of_killing shortest shortest_kills

theorem constructed_not_completable : ¬ Completable constructed :=
  not_completable_of_killing constructed constructed_kills

def coverPieces : List Word :=
  [[true,true], [true,true], [false,false], [false,false,true], [false,false],
   [true,true], [false,true], [false,true], [true,true]]

def cover : Word := coverPieces.flatten

theorem cover_valid : ∀ c ∈ coverPieces, c ∈ C := by decide

theorem short_words_in_cover :
    ∀ n : Fin 5, ∀ f : Fin n.val → Bool, (List.ofFn f).IsInfix cover := by decide

theorem every_shorter_word_completable (w : Word) (hw : w.length < 5) : Completable w := by
  refine ⟨coverPieces, cover_valid, ?_⟩
  have h := short_words_in_cover ⟨w.length, hw⟩ w.get
  simpa [cover] using h

/-- Exact minimum, stated directly without an opaque shortest-length function. -/
theorem minimum_is_five :
    shortest.length = 5 ∧ ¬ Completable shortest ∧
      (∀ w : Word, w.length < 5 → Completable w) := by
  exact ⟨rfl, shortest_not_completable, every_shorter_word_completable⟩

theorem constructed_within_bound : constructed.length ≤ 4 * 3^2 - 3 * 3 := by decide

end Proof.Concrete


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/ConcreteCycle.lean <==
import Proof.StoredCodeBridge
import Proof.CostCycleSolver
import Proof.CostPrefixPolynomial
import Proof.CostInitial
import Proof.CostTotalBounds

namespace Proof.ConcreteCycle
open CostModel CostCodeData CostCompression CostPreprocess CodeAutomaton PrefixExtraction
open scoped BigOperators
set_option linter.unusedSectionVars false
set_option maxHeartbeats 1000000

variable {d : ℕ}

/-- Read the stored vector's size, rather than re-traversing its name list. -/
def numberedSizeW {cs : List (List (Fin d))} (ns : NumberedStates cs) : Work ℕ :=
  ⟨ns.table.toArray.size, 1 + Nat.size ns.table.toArray.size⟩

@[simp] theorem numberedSizeW_value {cs : List (List (Fin d))} (ns : NumberedStates cs) :
    (numberedSizeW ns).value = ns.names.length := by simp [numberedSizeW]

def numberedTable {cs : List (List (Fin d))} (ns : NumberedStates cs) :
    Vector (State cs.toFinset) (numberedSizeW ns).value :=
  ns.table.cast (numberedSizeW_value ns).symm

def numberedEquiv {cs : List (List (Fin d))} (ns : NumberedStates cs) :
    Fin (numberedSizeW ns).value ≃ State cs.toFinset :=
  (finCongr (numberedSizeW_value ns)).trans ns.equiv

theorem numberedTable_equiv {cs : List (List (Fin d))} (ns : NumberedStates cs)
    (i : Fin (numberedSizeW ns).value) :
    (numberedTable ns)[i.val] = numberedEquiv ns i := by
  rfl

/-- Fully stored data together with erased refinements to the actual code.
The equivalence is used only in proofs; numerical kernels use finite indices. -/
structure Prepared (cs : List (List (Fin d))) (a : Fin d) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ cs.toFinset) where
  N : ℕ
  equiv : Fin N ≃ State cs.toFinset
  letters : Vector (Mat N) d
  power : Mat N
  indices : Vector (Fin N) (r+1)
  x : Vec N
  y : Vec N
  hletters : ∀ b, denoteLetters letters b = (letterTransition cs.toFinset b).submatrix equiv equiv
  hbinary : ∀ w i j, wordMatrix (denoteLetters letters) w i j ≤ 1
  hpower : matDenote power = wordMatrix (denoteLetters letters)
    (List.replicate (longPowerLength k r) a)
  hx : x = (rowW power indices).value
  hy : y = (columnW power indices).value
  hrow : vecDenote x = compressedRow cs.toFinset a k r hpow ∘ equiv
  hcolumn : vecDenote y = compressedColumn cs.toFinset a k r hpow ∘ equiv
  hcompressed : ∀ w, matDenote (compressedW letters power indices w).value =
    compressed cs.toFinset a k r hpow w

def longLengthW (k r : ℕ) : Work ℕ :=
  bind (natAdd r 1) (fun size => bind (natMul 2 k) (fun twice => natMul twice size))

@[simp] theorem longLengthW_value (k r : ℕ) :
    (longLengthW k r).value = longPowerLength k r := rfl

def longLengthBudget (k r : ℕ) : ℕ :=
  (1+Nat.size r+Nat.size 1) + (1+Nat.size 2)*(1+Nat.size k) +
    (1+Nat.size (2*k))*(1+Nat.size (r+1))

@[simp] theorem longLengthW_cost (k r : ℕ) :
    (longLengthW k r).cost = longLengthBudget k r := by
  simp [longLengthW, bind_cost, bind_value, natAdd, natMul, longLengthBudget, Nat.add_assoc]

def prepareW (cs : List (List (Fin d))) (hcs : cs.Nodup)
    (hcode : Target.IsCode cs.toFinset) (a : Fin d) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ cs.toFinset) :
    Work (Prepared cs a k r hpow) := by
  let numbered := buildStatesW cs
  let ns := numbered.value
  let dimension := numberedSizeW ns
  let ss := numberedTable ns
  let e := numberedEquiv ns
  let cycle := cycleIndicesAtW ns dimension.value (numberedSizeW_value ns) a r hpow
  let letters := letterMatricesW cs ss
  let count := longLengthW k r
  let padding := CostCompression.replicateW a count.value
  let power := wordW letters.value padding.value
  let x := rowW power.value cycle.value
  let y := columnW power.value cycle.value
  refine ⟨{
    N := dimension.value, equiv := e, letters := letters.value,
    power := power.value, indices := cycle.value, x := x.value, y := y.value,
    hletters := ?_, hbinary := ?_, hpower := ?_, hx := rfl, hy := rfl,
    hrow := ?_, hcolumn := ?_, hcompressed := ?_ },
    numbered.cost + dimension.cost + cycle.cost + letters.cost + count.cost + padding.cost +
      power.cost + x.cost + y.cost⟩
  · exact StoredCodeBridge.letterMatrices_refine cs hcs ss e (numberedTable_equiv ns)
  · exact StoredCodeBridge.stored_word_binary cs hcs ss e (numberedTable_equiv ns) hcode
  · simp only [power, wordW_value, padding, CostCompression.replicateW_value,
      count, longLengthW_value]
  · simpa only [x, power, padding, CostCompression.replicateW_value,
      count, longLengthW_value] using
      StoredCodeBridge.stored_row_refine cs hcs ss e (numberedTable_equiv ns)
        a k r hpow cycle.value (cycleIndicesAtW_refines ns dimension.value (numberedSizeW_value ns) a r hpow)
  · simpa only [y, power, padding, CostCompression.replicateW_value,
      count, longLengthW_value] using
      StoredCodeBridge.stored_column_refine cs hcs ss e (numberedTable_equiv ns)
        a k r hpow cycle.value (cycleIndicesAtW_refines ns dimension.value (numberedSizeW_value ns) a r hpow)
  · intro w
    simpa only [power, padding, CostCompression.replicateW_value,
      count, longLengthW_value] using
      StoredCodeBridge.stored_compressed_refine cs hcs ss e (numberedTable_equiv ns)
        a k r hpow cycle.value (cycleIndicesAtW_refines ns dimension.value (numberedSizeW_value ns) a r hpow) w

namespace Prepared
variable {cs : List (List (Fin d))} {a : Fin d} {k r : ℕ}
  {hpow : List.replicate (r+1) a ∈ cs.toFinset}

def rotations (P : Prepared cs a k r hpow) : Work (Vector (Mat (r+1)) (r+1)) :=
  let offset := CostInitial.natSubW k 1
  let result := rotationsW P.letters P.power P.indices a offset.value
  ⟨result.value, offset.cost + result.cost⟩

theorem mass_refine (P : Prepared cs a k r hpow) (v : List (Fin d)) :
    mass (matDenote (compressedW P.letters P.power P.indices v).value) =
      scalar (run (CostPrefix.lettersDenote P.letters) (vecDenote P.x) v) (vecDenote P.y) := by
  rw [P.hx, P.hy]
  exact compressedW_mass_eq_scalar P.letters P.power P.indices v

theorem rotations_refine (P : Prepared cs a k r hpow) (i : Fin (r+1)) :
    matDenote P.rotations.value[i.val] =
      compressed cs.toFinset a k r hpow (List.replicate (k-1+i.val) a) := by
  simp only [rotations, CostInitial.natSubW, rotationsW_value, P.hcompressed]

theorem rotations_sum (P : Prepared cs a k r hpow) (hcode : Target.IsCode cs.toFinset) :
    ∑ i : Fin (r+1), matDenote P.rotations.value[i.val] = allOnes := by
  simp only [P.rotations_refine]
  exact compressed_rotations_sum cs.toFinset hcode a k r hpow (k-1)

def runW (P : Prepared cs a k r hpow) (hcode : Target.IsCode cs.toFinset) :
    Work (Option (List (Fin d))) := by
  letI : Nonempty (Fin d) := ⟨a⟩
  exact CostCycleSolver.solveW P.letters P.x P.y (r+1) k a
    (compressedW P.letters P.power P.indices) P.rotations P.mass_refine (P.rotations_sum hcode)

theorem coefficient_refine (P : Prepared cs a k r hpow) (n : ℕ) :
    scalar (vecDenote P.x) (future (CostPrefix.lettersDenote P.letters) (vecDenote P.y) n) =
      scalar (compressedRow cs.toFinset a k r hpow)
        (future (letterTransition cs.toFinset) (compressedColumn cs.toFinset a k r hpow) n) := by
  have hb : CostPrefix.lettersDenote P.letters =
      fun b => (letterTransition cs.toFinset b).submatrix P.equiv P.equiv :=
    funext P.hletters
  rw [hb, P.hrow, P.hcolumn]
  exact future_scalar_reindex P.equiv _ _ _ n

theorem padded_correct (_P : Prepared cs a k r hpow) (hcode : Target.IsCode cs.toFinset)
    (hk : 1 ≤ k) (hpos : ∀ c ∈ cs, 0 < c.length) (hbound : ∀ c ∈ cs, c.length ≤ k)
    (v : List (Fin d)) (is : List (Fin (r+1))) (hv : v.length < 2*k)
    (his : is.length < r+1)
    (hkill : rotatedProduct (compressed cs.toFinset a k r hpow v)
      (fun i : Fin (r+1) => compressed cs.toFinset a k r hpow
        (List.replicate (k-1+i.val) a))
      (compressed cs.toFinset a k r hpow v) is = 0) :
    CostInitial.ResultSpec cs k (some (paddedWord a (k-1) v is)) := by
  let C := cs.toFinset
  let p := k-1
  let T := compressed C a k r hpow v
  let R : Fin (r+1) → Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
    fun i => compressed C a k r hpow (List.replicate (p+i.val) a)
  have hkill' : T * (is.map (fun i => R i * T)).prod = 0 := by
    rw [← rotatedProduct_eq]
    exact hkill
  have hb : ∀ c ∈ C, c.length ≤ k := fun c hc => hbound c (List.mem_toFinset.mp hc)
  have hp : ∀ c ∈ C, c ≠ [] :=
    fun c hc => List.length_pos_iff.mp (hpos c (List.mem_toFinset.mp hc))
  have hzero : transition C (paddedWord a p v is) = 0 := by
    rw [paddedWord_transition]
    apply padded_product_zero (cycleLeft C a k r hpow) (cycleRight C a k r hpow)
      (compressed C a k r hpow (List.replicate p a)) (transition C v)
      (transition C (List.replicate p a))
      (fun i : Fin (r+1) => transition C (List.replicate (p+i.val) a)) R
      (compressed_padding C hcode a k r p hk hpow hb (by rfl))
      (fun i => compressed_padding C hcode a k r (p+i.val) hk hpow hb (by omega)) is
    exact hkill'
  constructor
  · have hrk : r+1 ≤ k := by simpa using hb _ hpow
    have hq : is.length+1 ≤ r+1 := by omega
    have hrot : (is.map Fin.val).sum ≤ ((is.length+1)-1)*((r+1)-1) := by
      simpa using rotation_sum_le r is
    rw [paddedWord_length]
    exact (parameterized_length_bound k (r+1) (is.length+1) v.length
      (is.map Fin.val).sum hq (by omega) hrot).trans (universal_length_bound k (r+1) hk hrk)
  · exact (transition_zero_iff C hp _).mp hzero

theorem runW_correct (P : Prepared cs a k r hpow) (hcode : Target.IsCode cs.toFinset)
    (hk : 1 ≤ k) (hpos : ∀ c ∈ cs, 0 < c.length) (hbound : ∀ c ∈ cs, c.length ≤ k) :
    CostInitial.ResultSpec cs k (P.runW hcode).value := by
  letI : Nonempty (Fin d) := ⟨a⟩
  have hs := CostCycleSolver.solveW_spec P.letters P.x P.y (r+1) k a
    (compressedW P.letters P.power P.indices) P.rotations P.mass_refine (P.rotations_sum hcode)
  change match (P.runW hcode).value with
    | none => _
    | some w => _ at hs
  cases ho : (P.runW hcode).value with
  | none =>
      rw [ho] at hs
      apply complete_of_no_deficient_length cs.toFinset hcode a k r hk hpow
        (fun c hc => List.length_pos_iff.mp (hpos c (List.mem_toFinset.mp hc)))
        (fun c hc => hbound c (List.mem_toFinset.mp hc))
      intro n hn
      simpa only [Fintype.card_fin, ← P.coefficient_refine] using hs n hn
  | some w =>
      rw [ho] at hs
      obtain ⟨v, is, hv, _, hi, hz, rfl⟩ := hs
      apply P.padded_correct hcode hk hpos hbound v is hv hi
      simpa only [P.hcompressed, P.rotations_refine] using hz

theorem runW_cost (P : Prepared cs a k r hpow) (hcode : Target.IsCode cs.toFinset)
    (hrk : r+1 ≤ k) :
    (P.runW hcode).cost ≤ CostTotalBounds.cycleKernelBudget P.N d (r+1) k := by
  letI : Nonempty (Fin d) := ⟨a⟩
  have hP : ∀ i j, matDenote P.power i j ≤ 1 := by
    rw [P.hpower]
    exact P.hbinary _
  have hx : ∀ i, vecDenote P.x i ≤ r+1 := by
    rw [P.hx]
    exact rowW_entry_le P.power P.indices hP
  have hy : ∀ i, vecDenote P.y i ≤ r+1 := by
    rw [P.hy]
    exact columnW_entry_le P.power P.indices hP
  have hs := CostPrefix.searchW_polynomial P.letters P.x P.y (r+1) (2*k) P.hbinary hx hy
  have hc : ∀ v : List (Fin d), v.length < 2*k →
      (compressedW P.letters P.power P.indices v).cost ≤ compressedBudget P.N d (r+1) (2*k) := by
    intro v hv
    apply (compressedW_cost_le P.letters P.power P.indices v
      (List.replicate (longPowerLength k r) a) P.hpower P.hbinary).trans
    unfold compressedBudget
    have hm := Nat.mul_le_mul_right (2+Nat.size d+binaryMultiplyBudget P.N) hv.le
    omega
  have hrot₀ := rotationsW_cost_le P.letters P.power P.indices a (k-1)
    (List.replicate (longPowerLength k r) a) P.hpower P.hbinary
  have hrot : P.rotations.cost ≤ (r+1)*(rotationBudget P.N d (r+1) (k-1)+1)+(k+2) := by
    have hsize := CostModel.size_le_self k
    simp only [rotations, CostInitial.natSubW, Nat.size_one]
    omega
  have hm := CostCycleSolver.solveW_cost P.letters P.x P.y (r+1) k a
    (compressedW P.letters P.power P.indices) P.rotations P.mass_refine
    (P.rotations_sum hcode)
    (CostPrefix.searchPolynomial d P.N (CostPrefix.valueBits d P.N (r+1) (2*k)) (2*k))
    (compressedBudget P.N d (r+1) (2*k))
    ((r+1)*(rotationBudget P.N d (r+1) (k-1)+1)+(k+2)) hrk hs hc hrot
  simpa only [runW, CostTotalBounds.cycleKernelBudget, Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using hm

end Prepared

/-- The concrete cycle algorithm starts from the actual code list; all
numbering, matrices, long padding, compression and rotations are computed. -/
def solveW (cs : List (List (Fin d))) (hcs : cs.Nodup)
    (hcode : Target.IsCode cs.toFinset) (a : Fin d) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ cs.toFinset) : Work (Option (List (Fin d))) :=
  let prepared := prepareW cs hcs hcode a k r hpow
  let result := prepared.value.runW hcode
  ⟨result.value, prepared.cost + result.cost⟩

theorem solveW_correct (cs : List (List (Fin d))) (hcs : cs.Nodup)
    (hcode : Target.IsCode cs.toFinset) (a : Fin d) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ cs.toFinset) (hk : 1 ≤ k)
    (hpos : ∀ c ∈ cs, 0 < c.length) (hbound : ∀ c ∈ cs, c.length ≤ k) :
    CostInitial.ResultSpec cs k (solveW cs hcs hcode a k r hpow).value :=
  Prepared.runW_correct _ hcode hk hpos hbound

theorem prepareW_cost (cs : List (List (Fin d))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset)
    (a : Fin d) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset)
    (hkL : k ≤ totalLength cs.toFinset) (hrL : r+1 ≤ totalLength cs.toFinset) :
    (prepareW cs hcs hcode a k r hpow).cost ≤
      CostTotalBounds.preparationPolynomial (totalLength cs.toFinset) d := by
  let L := totalLength cs.toFinset
  let numbered := buildStatesW cs
  let ns := numbered.value
  let dimension := numberedSizeW ns
  let ss := numberedTable ns
  let e := numberedEquiv ns
  let cycle := cycleIndicesAtW ns dimension.value (numberedSizeW_value ns) a r hpow
  let letters := letterMatricesW cs ss
  let count := longLengthW k r
  let padding := CostCompression.replicateW a count.value
  let power := wordW letters.value padding.value
  let x := rowW power.value cycle.value
  let y := columnW power.value cycle.value
  have hN : dimension.value ≤ L := by
    change (numberedSizeW ns).value ≤ L
    rw [numberedSizeW_value, ns.length_eq]
    exact state_card_le_totalLength cs.toFinset (by simpa using hne) (by simpa using hpos)
  have hq : longPowerLength k r ≤ 2*L^2 :=
    longPowerLength_le_square cs.toFinset a k r hkL hpow
  have hbinary : ∀ w i j, wordMatrix (denoteLetters letters.value) w i j ≤ 1 :=
    StoredCodeBridge.stored_word_binary cs hcs ss e (numberedTable_equiv ns) hcode
  have hpower : ∀ i j, matDenote power.value i j ≤ 1 := by
    simp only [power, wordW_value]
    exact hbinary padding.value
  have hn := (buildStatesW_cost cs hcs hne hpos).trans
    (CostTotalBounds.statesBudget_polynomial L d)
  have hdimension : dimension.cost ≤ 1+L := by
    change 1+Nat.size dimension.value ≤ 1+L
    exact Nat.add_le_add_left ((CostModel.size_le_self dimension.value).trans hN) 1
  have hi := (cycleIndicesAtW_cost ns dimension.value (numberedSizeW_value ns) a r hpow).trans
    (CostTotalBounds.indicesBudget_polynomial dimension.value r L d hN hrL)
  have hl := (letterMatricesW_cost cs hcs hne hpos ss).trans
    (CostTotalBounds.lettersBudget_polynomial dimension.value L d hN)
  have hcount : count.cost ≤ CostTotalBounds.countPolynomial L := by
    change (natAdd r 1).cost + ((natMul 2 k).cost + (natMul (2*k) (r+1)).cost) ≤ _
    have hh := CostTotalBounds.countBudget_polynomial r k L (by omega) hkL hrL
    omega
  have hp : padding.cost ≤ (2*L^2+1)^2 := by
    simpa only [count, longLengthW_value] using
      (CostCompression.replicateW_cost_le a count.value).trans
        (CostTotalBounds.replicateBudget_polynomial count.value L hq)
  have hw : power.cost ≤ CostTotalBounds.powerPolynomial L d := by
    have hh := wordW_cost letters.value hbinary padding.value
    simp only [padding, CostCompression.replicateW_value, count,
      longLengthW_value, List.length_replicate] at hh
    simpa only [power, padding, CostCompression.replicateW_value, count, longLengthW_value] using
      hh.trans (CostTotalBounds.powerBudget_polynomial dimension.value
        (longPowerLength k r) L d hN hq)
  have hx := (rowW_cost_le power.value cycle.value hpower).trans
    (CostTotalBounds.marginalBudget_input dimension.value (r+1) L hN hrL)
  have hy := (columnW_cost_le power.value cycle.value hpower).trans
    (CostTotalBounds.marginalBudget_input dimension.value (r+1) L hN hrL)
  change numbered.cost + dimension.cost + cycle.cost + letters.cost + count.cost + padding.cost +
    power.cost + x.cost + y.cost ≤ _
  change _ ≤ CostTotalBounds.preparationPolynomial L d
  unfold CostTotalBounds.preparationPolynomial
  dsimp only [numbered, cycle, letters, x, y]
  dsimp only [cycle] at hx hy
  omega

theorem solveW_cost (cs : List (List (Fin d))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset)
    (a : Fin d) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset)
    (hbound : ∀ c ∈ cs, c.length ≤ k) (hkL : k ≤ totalLength cs.toFinset) :
    (solveW cs hcs hcode a k r hpow).cost ≤
      CostTotalBounds.preparationPolynomial (totalLength cs.toFinset) d +
      CostTotalBounds.cycleKernelPolynomial (totalLength cs.toFinset) d := by
  let prepared := prepareW cs hcs hcode a k r hpow
  let L := totalLength cs.toFinset
  have hrk : r+1 ≤ k := by simpa using hbound _ (List.mem_toFinset.mp hpow)
  have hrL : r+1 ≤ L := hrk.trans hkL
  have hN : prepared.value.N ≤ L := by
    have heq : prepared.value.N = Fintype.card (State cs.toFinset) := by
      simpa using Fintype.card_congr prepared.value.equiv
    rw [heq]
    exact state_card_le_totalLength cs.toFinset (by simpa using hne) (by simpa using hpos)
  have hp := prepareW_cost cs hcs hne hpos hcode a k r hpow hkL hrL
  have hr := (prepared.value.runW_cost hcode hrk).trans
    (CostTotalBounds.cycleKernelBudget_polynomial prepared.value.N d (r+1) k L hN hrL hkL)
  change prepared.cost + (prepared.value.runW hcode).cost ≤ _
  dsimp only [prepared, L] at hp hr ⊢
  omega

end Proof.ConcreteCycle


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/ConstructiveDescent.lean <==
import Proof.MatrixCore

namespace Proof

set_option linter.unusedSectionVars false

open scoped BigOperators

namespace MassDescent

variable {ι : Type*} [Fintype ι] [DecidableEq ι] [LinearOrder ι]

def chooseDrop (A T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (hA : 0 < mass A) : ι :=
  let good := Finset.univ.filter (fun i => mass (A * R i * T) < mass A)
  good.min' (by
    obtain ⟨i, hi⟩ := exists_mass_drop A T R hR hT hA
    exact ⟨i, Finset.mem_filter.mpr ⟨Finset.mem_univ _, hi⟩⟩)

lemma chooseDrop_good (A T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (hA : 0 < mass A) :
    mass (A * R (chooseDrop A T R hR hT hA) * T) < mass A := by
  unfold chooseDrop
  let good := Finset.univ.filter (fun i => mass (A * R i * T) < mass A)
  have hgood : good.Nonempty := by
    obtain ⟨i, hi⟩ := exists_mass_drop A T R hR hT hA
    exact ⟨i, Finset.mem_filter.mpr ⟨Finset.mem_univ _, hi⟩⟩
  exact (Finset.mem_filter.mp (Finset.min'_mem good hgood)).2

/-- Executable Section 6 descent: repeatedly select the first rotation that
strictly decreases mass, stopping exactly when the current matrix is zero. -/
def rotations (T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (A : Matrix ι ι ℕ) : List ι :=
  if hA : mass A = 0 then []
  else
    let i := chooseDrop A T R hR hT (Nat.pos_of_ne_zero hA)
    i :: rotations T R hR hT (A * R i * T)
termination_by mass A
decreasing_by exact chooseDrop_good A T R hR hT (Nat.pos_of_ne_zero hA)

lemma rotations_spec (T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (A : Matrix ι ι ℕ) :
    (rotations T R hR hT A).length ≤ mass A ∧
      rotatedProduct T R A (rotations T R hR hT A) = 0 := by
  have aux : ∀ n, ∀ A : Matrix ι ι ℕ, mass A = n →
      (rotations T R hR hT A).length ≤ mass A ∧
        rotatedProduct T R A (rotations T R hR hT A) = 0 := by
    intro n
    induction n using Nat.strong_induction_on with
    | h n ih =>
        intro A hn
        by_cases hz : mass A = 0
        · rw [rotations]
          simp only [hz, ↓reduceDIte, List.length_nil, Nat.zero_le]
          simpa [rotatedProduct] using (mass_eq_zero_iff A).mp hz
        · let hp : 0 < mass A := Nat.pos_of_ne_zero hz
          let i := chooseDrop A T R hR hT hp
          have hi : mass (A * R i * T) < mass A :=
            chooseDrop_good A T R hR hT hp
          have hin : mass (A * R i * T) < n := by simpa [hn] using hi
          have hrec := ih (mass (A * R i * T)) hin (A * R i * T) rfl
          rw [rotations]
          simp only [hz, ↓reduceDIte]
          change (i :: rotations T R hR hT (A * R i * T)).length ≤ mass A ∧
            rotatedProduct T R A (i :: rotations T R hR hT (A * R i * T)) = 0
          constructor
          · simp only [List.length_cons]
            omega
          · change rotatedProduct T R (A * R i * T)
              (rotations T R hR hT (A * R i * T)) = 0
            exact hrec.2
  exact aux (mass A) A rfl

lemma rotations_length_lt_card (T : Matrix ι ι ℕ)
    (R : ι → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (hT : mass T < Fintype.card ι) :
    (rotations T R hR hT T).length < Fintype.card ι :=
  (rotations_spec T R hR hT T).1.trans_lt hT

lemma rotations_product_zero (T : Matrix ι ι ℕ)
    (R : ι → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (hT : mass T < Fintype.card ι) :
    T * ((rotations T R hR hT T).map (fun i => R i * T)).prod = 0 := by
  rw [← rotatedProduct_eq]
  exact (rotations_spec T R hR hT T).2

end MassDescent

end Proof


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/ConstructiveExtraction.lean <==
import Proof.MatrixCore
import Mathlib.Data.List.OfFn
import Mathlib.Data.Fintype.Pi
import Mathlib.Algebra.BigOperators.Fin

namespace Proof

set_option linter.unusedSectionVars false

open scoped BigOperators

namespace PrefixExtraction

variable {α ι : Type*} [Fintype α] [LinearOrder α]
  [Fintype ι] [DecidableEq ι]

/-- The row-vector update after reading one letter. -/
def step (B : α → Matrix ι ι ℕ) (u : ι → ℕ) (a : α) : ι → ℕ :=
  Matrix.vecMul u (B a)

/-- The vector of total weights of all suffixes of a prescribed length. -/
def future (B : α → Matrix ι ι ℕ) (y : ι → ℕ) : ℕ → ι → ℕ
  | 0 => y
  | n+1 => Matrix.mulVec (∑ a, B a) (future B y n)

/-- Pairing of a row and a column vector. -/
def scalar (u z : ι → ℕ) : ℕ := ∑ i, u i * z i

/-- Reading a concrete word by successive row-vector updates. -/
def run (B : α → Matrix ι ι ℕ) : (ι → ℕ) → List α → ι → ℕ
  | u, [] => u
  | u, a :: w => run B (step B u a) w

def wordMatrix (B : α → Matrix ι ι ℕ) : List α → Matrix ι ι ℕ
  | [] => 1
  | a :: w => B a * wordMatrix B w

omit [Fintype α] [LinearOrder α] in
lemma run_eq_vecMul_wordMatrix (B : α → Matrix ι ι ℕ)
    (u : ι → ℕ) (w : List α) :
    run B u w = Matrix.vecMul u (wordMatrix B w) := by
  induction w generalizing u with
  | nil => simp [run, wordMatrix]
  | cons a w ih => simp [run, step, wordMatrix, ih]

omit [LinearOrder α] [DecidableEq ι] in
lemma scalar_future_succ (B : α → Matrix ι ι ℕ) (u y : ι → ℕ) (n : ℕ) :
    scalar u (future B y (n+1)) =
      ∑ a : α, scalar (step B u a) (future B y n) := by
  simp only [scalar, future, step, Matrix.mulVec, Matrix.vecMul, Matrix.sum_apply,
    dotProduct]
  simp_rw [Finset.mul_sum, Finset.sum_mul, Finset.mul_sum]
  simp only [mul_assoc]
  calc
    (∑ i : ι, ∑ j : ι, ∑ a : α,
        u i * (B a i j * future B y n j)) =
        ∑ i : ι, ∑ a : α, ∑ j : ι,
          u i * (B a i j * future B y n j) := by
            apply Finset.sum_congr rfl
            intro i hi
            rw [Finset.sum_comm]
    _ = ∑ a : α, ∑ i : ι, ∑ j : ι,
          u i * (B a i j * future B y n j) := by
            rw [Finset.sum_comm]
    _ = ∑ a : α, ∑ j : ι, ∑ i : ι,
          u i * (B a i j * future B y n j) := by
            apply Finset.sum_congr rfl
            intro a ha
            rw [Finset.sum_comm]

omit [LinearOrder α] [DecidableEq ι] in
lemma sum_words_succ_nat (f : List α → ℕ) (n : ℕ) :
    (∑ w : Fin (n+1) → α, f (List.ofFn w)) =
      ∑ a : α, ∑ w : Fin n → α, f (a :: List.ofFn w) := by
  rw [← (Fin.consEquiv (fun _ : Fin (n+1) => α)).sum_comp]
  change (∑ z : α × (Fin n → α), f (List.ofFn (Fin.cons z.1 z.2))) = _
  simp [Fintype.sum_prod_type, List.ofFn_cons]

omit [LinearOrder α] [DecidableEq ι] in
lemma scalar_future_eq_sum_words (B : α → Matrix ι ι ℕ)
    (u y : ι → ℕ) (n : ℕ) :
    scalar u (future B y n) =
      ∑ w : Fin n → α, scalar (run B u (List.ofFn w)) y := by
  induction n generalizing u with
  | zero => simp [scalar, future, run]
  | succ n ih =>
      rw [scalar_future_succ]
      change (∑ a : α, scalar (step B u a) (future B y n)) =
        ∑ w : Fin (n+1) → α, scalar (run B u (List.ofFn w)) y
      rw [sum_words_succ_nat (α := α)
        (fun w => scalar (run B u w) y) n]
      apply Finset.sum_congr rfl
      intro a ha
      rw [ih]
      apply Finset.sum_congr rfl
      intro w hw
      simp [run]

omit [LinearOrder α] [DecidableEq ι] in
lemma aggregate_lt_of_deficient (B : α → Matrix ι ι ℕ)
    (x y : ι → ℕ) (r : ℕ) (v : List α)
    (hbound : ∀ w, scalar (run B x w) y ≤ r)
    (hv : scalar (run B x v) y < r) :
    scalar x (future B y v.length) < r * Fintype.card α ^ v.length := by
  rw [scalar_future_eq_sum_words]
  calc
    (∑ w : Fin v.length → α, scalar (run B x (List.ofFn w)) y) <
        ∑ _w : Fin v.length → α, r := by
      apply Finset.sum_lt_sum
      · intro w hw
        exact hbound (List.ofFn w)
      · exact ⟨v.get, Finset.mem_univ _, by simpa using hv⟩
    _ = r * Fintype.card α ^ v.length := by
      simp [Fintype.card_fun, mul_comm]

omit [LinearOrder α] [DecidableEq ι] in
lemma exists_good_letter [Nonempty α]
    (B : α → Matrix ι ι ℕ) (u y : ι → ℕ) (r n : ℕ)
    (h : scalar u (future B y (n+1)) < r * Fintype.card α ^ (n+1)) :
    ∃ a : α, scalar (step B u a) (future B y n) < r * Fintype.card α ^ n := by
  by_contra hn
  push_neg at hn
  have hsum :
      (∑ _a : α, r * Fintype.card α ^ n) ≤
        ∑ a : α, scalar (step B u a) (future B y n) := by
    exact Finset.sum_le_sum fun a ha => hn a
  rw [← scalar_future_succ] at hsum
  have hconst : (∑ _a : α, r * Fintype.card α ^ n) =
      r * Fintype.card α ^ (n+1) := by
    simp [pow_succ, mul_assoc, mul_left_comm, mul_comm]
  omega

/-- The first letter, in the fixed alphabet order, whose conditional total is
strictly below the current average threshold. -/
def chooseLetter [Nonempty α]
    (B : α → Matrix ι ι ℕ) (u y : ι → ℕ) (r n : ℕ)
    (h : scalar u (future B y (n+1)) < r * Fintype.card α ^ (n+1)) : α :=
  let good := Finset.univ.filter
    (fun a => scalar (step B u a) (future B y n) < r * Fintype.card α ^ n)
  good.min' (by
    obtain ⟨a, ha⟩ := exists_good_letter B u y r n h
    exact ⟨a, Finset.mem_filter.mpr ⟨Finset.mem_univ _, ha⟩⟩)

omit [DecidableEq ι] in
lemma chooseLetter_good [Nonempty α]
    (B : α → Matrix ι ι ℕ) (u y : ι → ℕ) (r n : ℕ)
    (h : scalar u (future B y (n+1)) < r * Fintype.card α ^ (n+1)) :
    scalar (step B u (chooseLetter B u y r n h)) (future B y n) <
      r * Fintype.card α ^ n := by
  unfold chooseLetter
  let good := Finset.univ.filter
    (fun a => scalar (step B u a) (future B y n) < r * Fintype.card α ^ n)
  have hgood : good.Nonempty := by
    obtain ⟨a, ha⟩ := exists_good_letter B u y r n h
    exact ⟨a, Finset.mem_filter.mpr ⟨Finset.mem_univ _, ha⟩⟩
  exact (Finset.mem_filter.mp (Finset.min'_mem good hgood)).2

/-- Executable conditional-expectation extraction. Its proof argument is erased
by compilation; each recursive call chooses the first successful letter. -/
def extractAux [Nonempty α]
    (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r : ℕ) :
    (n : ℕ) → (u : ι → ℕ) →
      scalar u (future B y n) < r * Fintype.card α ^ n → List α
  | 0, _u, _h => []
  | n+1, u, h =>
      let a := chooseLetter B u y r n h
      a :: extractAux B y r n (step B u a) (chooseLetter_good B u y r n h)

omit [DecidableEq ι] in
@[simp] lemma extractAux_length [Nonempty α]
    (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r n : ℕ) (u : ι → ℕ)
    (h : scalar u (future B y n) < r * Fintype.card α ^ n) :
    (extractAux B y r n u h).length = n := by
  induction n generalizing u with
  | zero => rfl
  | succ n ih =>
      simp only [extractAux, List.length_cons]
      rw [ih]

omit [DecidableEq ι] in
lemma extractAux_correct [Nonempty α]
    (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r n : ℕ) (u : ι → ℕ)
    (h : scalar u (future B y n) < r * Fintype.card α ^ n) :
    scalar (run B u (extractAux B y r n u h)) y < r := by
  induction n generalizing u with
  | zero =>
      simpa [extractAux, run, future, scalar] using h
  | succ n ih =>
      simp only [extractAux, run]
      apply ih

omit [DecidableEq ι] in
/-- Constructive Proposition 5.2: a deficient aggregate at length `n` yields
an explicitly selected deficient word of exactly that length. -/
lemma constructive_short_deficiency [Nonempty α]
    (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r n : ℕ)
    (h : scalar x (future B y n) < r * Fintype.card α ^ n) :
    let v := extractAux B y r n x h
    v.length = n ∧ scalar (run B x v) y < r := by
  exact ⟨extractAux_length B y r n x h, extractAux_correct B y r n x h⟩

def chooseDeficientLength
    (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound,
      scalar x (future B y n) < r * Fintype.card α ^ n) : ℕ :=
  let good := (Finset.range bound).filter
    (fun n => scalar x (future B y n) < r * Fintype.card α ^ n)
  good.min' (by
    obtain ⟨n, hn, hgood⟩ := h
    exact ⟨n, Finset.mem_filter.mpr ⟨Finset.mem_range.mpr hn, hgood⟩⟩)

omit [LinearOrder α] [DecidableEq ι] in
lemma chooseDeficientLength_lt
    (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound,
      scalar x (future B y n) < r * Fintype.card α ^ n) :
    chooseDeficientLength B x y r bound h < bound := by
  unfold chooseDeficientLength
  let good := (Finset.range bound).filter
    (fun n => scalar x (future B y n) < r * Fintype.card α ^ n)
  have hgood : good.Nonempty := by
    obtain ⟨n, hn, hp⟩ := h
    exact ⟨n, Finset.mem_filter.mpr ⟨Finset.mem_range.mpr hn, hp⟩⟩
  exact Finset.mem_range.mp (Finset.mem_filter.mp (Finset.min'_mem good hgood)).1

omit [LinearOrder α] [DecidableEq ι] in
lemma chooseDeficientLength_good
    (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound,
      scalar x (future B y n) < r * Fintype.card α ^ n) :
    scalar x (future B y (chooseDeficientLength B x y r bound h)) <
      r * Fintype.card α ^ (chooseDeficientLength B x y r bound h) := by
  unfold chooseDeficientLength
  let good := (Finset.range bound).filter
    (fun n => scalar x (future B y n) < r * Fintype.card α ^ n)
  have hgood : good.Nonempty := by
    obtain ⟨n, hn, hp⟩ := h
    exact ⟨n, Finset.mem_filter.mpr ⟨Finset.mem_range.mpr hn, hp⟩⟩
  exact (Finset.mem_filter.mp (Finset.min'_mem good hgood)).2

def extractFromRange [Nonempty α]
    (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound,
      scalar x (future B y n) < r * Fintype.card α ^ n) : List α :=
  let n := chooseDeficientLength B x y r bound h
  extractAux B y r n x (chooseDeficientLength_good B x y r bound h)

lemma extractFromRange_length [Nonempty α]
    (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound,
      scalar x (future B y n) < r * Fintype.card α ^ n) :
    (extractFromRange B x y r bound h).length < bound := by
  rw [extractFromRange, extractAux_length]
  exact chooseDeficientLength_lt B x y r bound h

lemma extractFromRange_correct [Nonempty α]
    (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound,
      scalar x (future B y n) < r * Fintype.card α ^ n) :
    scalar (run B x (extractFromRange B x y r bound h)) y < r := by
  unfold extractFromRange
  apply extractAux_correct

end PrefixExtraction

end Proof


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostAssembly.lean <==
import Proof.CostModel

/-!
Composition of the actual charged stages of a cycle-branch solver. In
particular `run` does not evaluate a pre-existing solver and attach a budget:
its value and work are obtained from the same sequence of stage executions.
Concrete clients must instantiate both the semantic and resource hypotheses.
-/

namespace Proof.CostAssembly

open CostModel

set_option linter.unusedSectionVars false

/-- The work-bearing stages used by the cycle branch. The proof argument of
`extract` certifies that the finite coefficient scan actually succeeded. -/
structure CyclePipeline (α I D S : Type*) where
  prepare : Work D
  scan : D → Work (Option ℕ)
  extract : (d : D) → (n : ℕ) → (scan d).value = some n → Work (List α)
  startProduct : D → List α → Work S
  descend : D → S → Work (List I)
  emit : D → List α → List I → Work (List α)

namespace CyclePipeline

variable {α I D S : Type*}

/-- Execute the preparation once, then the scan, and only on the deficient
branch execute extraction, initialization, descent and output construction.
`none` is the complete-code result; `some w` is the explicit missing word. -/
def run (P : CyclePipeline α I D S) : Work (Option (List α)) :=
  let data := P.prepare
  let scanned := P.scan data.value
  match hs : scanned.value with
  | none => ⟨none, data.cost + scanned.cost + 1⟩
  | some n =>
      let v := P.extract data.value n hs
      let initial := P.startProduct data.value v.value
      let rotations := P.descend data.value initial.value
      let output := P.emit data.value v.value rotations.value
      ⟨some output.value,
        data.cost + scanned.cost + v.cost + initial.cost + rotations.cost + output.cost + 1⟩

/-- Resource bound for this execution. Bounds on later stages are required
only on the scan-success path and the values actually produced by prior
stages, rather than on arbitrary unbounded matrices or impossible lengths. -/
theorem run_cost (P : CyclePipeline α I D S) (p q e i t o : ℕ)
    (hp : P.prepare.cost ≤ p)
    (hq : (P.scan P.prepare.value).cost ≤ q)
    (he : ∀ n (h : (P.scan P.prepare.value).value = some n),
      (P.extract P.prepare.value n h).cost ≤ e)
    (hi : ∀ n (h : (P.scan P.prepare.value).value = some n),
      (P.startProduct P.prepare.value (P.extract P.prepare.value n h).value).cost ≤ i)
    (ht : ∀ n (h : (P.scan P.prepare.value).value = some n),
      (P.descend P.prepare.value
        (P.startProduct P.prepare.value (P.extract P.prepare.value n h).value).value).cost ≤ t)
    (ho : ∀ n (h : (P.scan P.prepare.value).value = some n),
      (P.emit P.prepare.value (P.extract P.prepare.value n h).value
        (P.descend P.prepare.value
          (P.startProduct P.prepare.value (P.extract P.prepare.value n h).value).value).value).cost ≤ o) :
    P.run.cost ≤ p + q + e + i + t + o + 1 := by
  unfold run
  dsimp only
  split
  · dsimp only
    omega
  · rename_i n hn
    dsimp only
    have he' := he n hn
    have hi' := hi n hn
    have ht' := ht n hn
    have ho' := ho n hn
    omega

/-- The semantic invariants follow the same values as the charged execution:
deficiency after extraction, a represented initial product, a killing
rotation list, and the final padded-word conclusion. -/
theorem run_spec (P : CyclePipeline α I D S)
    (Complete : Prop) (Deficient : D → List α → Prop)
    (Initialized : D → List α → S → Prop)
    (Killed : D → S → List I → Prop) (Missing : List α → Prop)
    (hcomplete : (P.scan P.prepare.value).value = none → Complete)
    (hextract : ∀ n (h : (P.scan P.prepare.value).value = some n),
      Deficient P.prepare.value (P.extract P.prepare.value n h).value)
    (hinit : ∀ v, Deficient P.prepare.value v →
      Initialized P.prepare.value v (P.startProduct P.prepare.value v).value)
    (hdescend : ∀ v s, Initialized P.prepare.value v s →
      Killed P.prepare.value s (P.descend P.prepare.value s).value)
    (hemit : ∀ v s is, Initialized P.prepare.value v s → Killed P.prepare.value s is →
      Missing (P.emit P.prepare.value v is).value) :
    match P.run.value with
    | none => Complete
    | some w => Missing w := by
  have aux : ∀ out, P.run.value = out →
      match out with
      | none => Complete
      | some w => Missing w := by
    intro out hout
    unfold run at hout
    dsimp only at hout
    split at hout
    · rename_i hn
      dsimp only at hout
      subst out
      exact hcomplete hn
    · rename_i n hn
      dsimp only at hout
      subst out
      have hv := hextract n hn
      have hi := hinit _ hv
      have ht := hdescend _ _ hi
      exact hemit _ _ _ hi ht
  exact aux _ rfl

end CyclePipeline

end Proof.CostAssembly


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostCodeData.lean <==
import Proof.CostMatrix
import Proof.ConstructiveExtraction

namespace Proof.CostCodeData
open CostModel
open scoped BigOperators

def identityW (n : ℕ) : Work (Mat n) :=
  tabulate n (fun i => tabulate n (fun j =>
    ⟨if i = j then 1 else 0, 1 + 2*Nat.size n⟩))

@[simp] theorem identityW_value (n : ℕ) : matDenote (identityW n).value = 1 := by
  funext i j
  simp [identityW, matDenote, Matrix.one_apply]

theorem identityW_cost (n : ℕ) :
    (identityW n).cost ≤ n*(n*(2+2*Nat.size n)+1) := by
  apply tabulate_cost_le
  intro i
  have h := tabulate_cost_le n (fun j =>
    (⟨if i = j then 1 else 0, 1+2*Nat.size n⟩ : Work ℕ))
      (1+2*Nat.size n) (fun _ => le_rfl)
  convert h using 1
  ring

def letterW (B : Vector (Mat n) d) (a : Fin d) : Work (Mat n) :=
  ⟨B[a.val], 1+Nat.size d⟩

def denoteLetters (B : Vector (Mat n) d) (a : Fin d) := matDenote B[a.val]

def wordW (B : Vector (Mat n) d) : List (Fin d) → Work (Mat n)
  | [] => identityW n
  | a::w =>
    let letter := letterW B a
    let tail := wordW B w
    let result := matMulW letter.value tail.value
    ⟨result.value, letter.cost + tail.cost + result.cost + 1⟩

@[simp] theorem wordW_value (B : Vector (Mat n) d) (w : List (Fin d)) :
    matDenote (wordW B w).value = PrefixExtraction.wordMatrix (denoteLetters B) w := by
  induction w with
  | nil => simp [wordW, PrefixExtraction.wordMatrix]
  | cons a w ih =>
    simp [wordW, ih, PrefixExtraction.wordMatrix, letterW, denoteLetters]

def binaryMultiplyBudget (n : ℕ) := matrixMulBudget n 1

theorem binaryMultiply_cost (M P : Mat n)
    (hM : ∀ i j, matDenote M i j ≤ 1) (hP : ∀ i j, matDenote P i j ≤ 1) :
    (matMulW M P).cost ≤ binaryMultiplyBudget n :=
  matMulW_cost_le M P 1 hM hP

theorem wordW_cost (B : Vector (Mat n) d)
    (hB : ∀ w i j, PrefixExtraction.wordMatrix (denoteLetters B) w i j ≤ 1)
    (w : List (Fin d)) :
    (wordW B w).cost ≤
      n*(n*(2+2*Nat.size n)+1) + w.length*(2+Nat.size d+binaryMultiplyBudget n) := by
  induction w with
  | nil => simpa [wordW] using identityW_cost n
  | cons a w ih =>
    have ha : ∀ i j, matDenote (letterW B a).value i j ≤ 1 := by
      intro i j
      simpa [letterW, denoteLetters, PrefixExtraction.wordMatrix] using hB [a] i j
    have hw : ∀ i j, matDenote (wordW B w).value i j ≤ 1 := by
      intro i j
      simpa using hB w i j
    have hm := binaryMultiply_cost (letterW B a).value (wordW B w).value ha hw
    simp only [wordW, letterW, List.length_cons]
    simp only [letterW] at hm
    nlinarith

end Proof.CostCodeData


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostCompression.lean <==
import Proof.CostCodeData
import Proof.CodeDeficiency

namespace Proof.CostCompression
open CostModel CostCodeData
open scoped BigOperators

/-- Read a stored cycle-state index, charging its bounded binary size. -/
def indexW (cycle : Vector (Fin n) r) (i : Fin r) : Work (Fin n) :=
  ⟨cycle[i.val], 1 + Nat.size r + Nat.size n⟩

def rowW (P : Mat n) (cycle : Vector (Fin n) r) : Work (Vec n) :=
  tabulate n (fun j =>
    let terms := tabulate r (fun i => bind (indexW cycle i) (fun q => getMatW P q j))
    let result := sumW terms.value.toList
    ⟨result.value, terms.cost + result.cost⟩)

def columnW (P : Mat n) (cycle : Vector (Fin n) r) : Work (Vec n) :=
  tabulate n (fun j =>
    let terms := tabulate r (fun i => bind (indexW cycle i) (fun q => getMatW P j q))
    let result := sumW terms.value.toList
    ⟨result.value, terms.cost + result.cost⟩)

@[simp] theorem rowW_value (P : Mat n) (cycle : Vector (Fin n) r) (j : Fin n) :
    vecDenote (rowW P cycle).value j = ∑ i : Fin r, matDenote P cycle[i.val] j := by
  simp [rowW, vecDenote, tabulate, Vector.toList_map, Vector.toList_ofFn,
    List.map_ofFn, List.sum_ofFn, indexW]

@[simp] theorem columnW_value (P : Mat n) (cycle : Vector (Fin n) r) (j : Fin n) :
    vecDenote (columnW P cycle).value j = ∑ i : Fin r, matDenote P j cycle[i.val] := by
  simp [columnW, vecDenote, tabulate, Vector.toList_map, Vector.toList_ofFn,
    List.map_ofFn, List.sum_ofFn, indexW]

def marginalBudget (n r : ℕ) : ℕ :=
  n * (r*(5+Nat.size r+3*Nat.size n) + 1 + r*(2+2*Nat.size r) + 1)

private theorem marginal_kernel_cost (P : Mat n) (cycle : Vector (Fin n) r)
    (hP : ∀ i j, matDenote P i j ≤ 1) (j : Fin n)
    (transpose : Bool) :
    (let terms := tabulate r (fun i => bind (indexW cycle i) (fun q =>
      if transpose then getMatW P j q else getMatW P q j))
     let result := sumW terms.value.toList
     (terms.cost + result.cost)) ≤
        r*(5+Nat.size r+3*Nat.size n) + 1 + r*(2+2*Nat.size r) := by
  let f := fun i => bind (indexW cycle i) (fun q =>
    if transpose then getMatW P j q else getMatW P q j)
  have hf : ∀ i, (f i).value ≤ 1 := by
    intro i; cases transpose <;> simp [f, indexW]; exacts [hP _ _, hP _ _]
  have hfc : ∀ i, (f i).cost ≤ 4+Nat.size r+3*Nat.size n := by
    intro i
    have h1 := getMatW_cost_le P j cycle[i.val] 1 (hP _ _)
    have h2 := getMatW_cost_le P cycle[i.val] j 1 (hP _ _)
    cases transpose <;> simp [f, indexW, bind_cost, Nat.size_one] at * <;> omega
  have ht := tabulate_cost_le r f (4+Nat.size r+3*Nat.size n) hfc
  have hv : ∀ a ∈ (tabulate r f).value.toList, a ≤ 1 := by
    intro a ha
    have hl : (tabulate r f).value.toList = List.ofFn (fun i => (f i).value) := by
      simp [tabulate, Vector.toList_map, Vector.toList_ofFn, List.map_ofFn]; rfl
    rw [hl, List.mem_ofFn] at ha
    obtain ⟨i, rfl⟩ := ha
    exact hf i
  have hs := sumW_cost_le (tabulate r f).value.toList 1 r hv (by simp)
  simp only [Vector.length_toList, mul_one] at hs
  change (tabulate r f).cost + (sumW (tabulate r f).value.toList).cost ≤ _
  nlinarith

theorem rowW_cost_le (P : Mat n) (cycle : Vector (Fin n) r)
    (hP : ∀ i j, matDenote P i j ≤ 1) :
    (rowW P cycle).cost ≤ marginalBudget n r := by
  apply tabulate_cost_le
  intro j
  exact marginal_kernel_cost P cycle hP j false

theorem columnW_cost_le (P : Mat n) (cycle : Vector (Fin n) r)
    (hP : ∀ i j, matDenote P i j ≤ 1) :
    (columnW P cycle).cost ≤ marginalBudget n r := by
  apply tabulate_cost_le
  intro j
  exact marginal_kernel_cost P cycle hP j true

theorem rowW_entry_le (P : Mat n) (cycle : Vector (Fin n) r)
    (hP : ∀ i j, matDenote P i j ≤ 1) (j : Fin n) :
    vecDenote (rowW P cycle).value j ≤ r := by
  rw [rowW_value]
  calc
    (∑ i : Fin r, matDenote P cycle[i.val] j) ≤ ∑ _i : Fin r, 1 :=
      Finset.sum_le_sum (fun i _ => hP _ _)
    _ = r := by simp

theorem columnW_entry_le (P : Mat n) (cycle : Vector (Fin n) r)
    (hP : ∀ i j, matDenote P i j ≤ 1) (j : Fin n) :
    vecDenote (columnW P cycle).value j ≤ r := by
  rw [columnW_value]
  calc
    (∑ i : Fin r, matDenote P j cycle[i.val]) ≤ ∑ _i : Fin r, 1 :=
      Finset.sum_le_sum (fun i _ => hP _ _)
    _ = r := by simp

def submatrixW (P : Mat n) (cycle : Vector (Fin n) r) : Work (Mat r) :=
  tabulate r (fun i => tabulate r (fun j =>
    bind (indexW cycle i) (fun qi =>
      bind (indexW cycle j) (fun qj => getMatW P qi qj))))

@[simp] theorem submatrixW_value (P : Mat n) (cycle : Vector (Fin n) r)
    (i j : Fin r) :
    matDenote (submatrixW P cycle).value i j = matDenote P cycle[i.val] cycle[j.val] := by
  simp [submatrixW, matDenote, indexW, getMatW]

def submatrixBudget (n r : ℕ) : ℕ :=
  r*(r*((5+2*Nat.size r+4*Nat.size n)+1)+1)

theorem submatrixW_cost_le (P : Mat n) (cycle : Vector (Fin n) r)
    (hP : ∀ i j, matDenote P i j ≤ 1) :
    (submatrixW P cycle).cost ≤ submatrixBudget n r := by
  apply tabulate_cost_le
  intro i
  apply tabulate_cost_le
  intro j
  have hh := getMatW_cost_le P cycle[i.val] cycle[j.val] 1 (hP _ _)
  simp only [bind_cost, bind_value, indexW]
  simp only [Nat.size_one] at hh
  omega

theorem wordMatrix_append (B : α → Matrix (Fin n) (Fin n) ℕ)
    (u v : List α) :
    PrefixExtraction.wordMatrix B (u++v) =
      PrefixExtraction.wordMatrix B u * PrefixExtraction.wordMatrix B v := by
  induction u with
  | nil => simp [PrefixExtraction.wordMatrix]
  | cons a u ih => simp [PrefixExtraction.wordMatrix, ih, Matrix.mul_assoc]

def compressedW (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (w : List (Fin d)) : Work (Mat r) :=
  let word := wordW B w
  let left := matMulW P word.value
  let right := matMulW left.value P
  let result := submatrixW right.value cycle
  ⟨result.value, word.cost + left.cost + right.cost + result.cost⟩

@[simp] theorem compressedW_value (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (w : List (Fin d)) (i j : Fin r) :
    matDenote (compressedW B P cycle w).value i j =
      (matDenote P * PrefixExtraction.wordMatrix (denoteLetters B) w * matDenote P)
        cycle[i.val] cycle[j.val] := by
  simp [compressedW]

def compressedBudget (n d r length : ℕ) : ℕ :=
  n*(n*(2+2*Nat.size n)+1) + length*(2+Nat.size d+binaryMultiplyBudget n) +
    2*binaryMultiplyBudget n + submatrixBudget n r

theorem compressedW_cost_le (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (w padding : List (Fin d))
    (hP : matDenote P = PrefixExtraction.wordMatrix (denoteLetters B) padding)
    (hB : ∀ w i j, PrefixExtraction.wordMatrix (denoteLetters B) w i j ≤ 1) :
    (compressedW B P cycle w).cost ≤ compressedBudget n d r w.length := by
  have hP1 : ∀ i j, matDenote P i j ≤ 1 := by simpa [hP] using hB padding
  have hw1 : ∀ i j, matDenote (wordW B w).value i j ≤ 1 := by simpa using hB w
  have hleft : matDenote (matMulW P (wordW B w).value).value =
      PrefixExtraction.wordMatrix (denoteLetters B) (padding++w) := by
    simp [hP, wordMatrix_append]
  have hl1 : ∀ i j, matDenote (matMulW P (wordW B w).value).value i j ≤ 1 := by
    simpa [hleft] using hB (padding++w)
  have hright : matDenote (matMulW (matMulW P (wordW B w).value).value P).value =
      PrefixExtraction.wordMatrix (denoteLetters B) ((padding++w)++padding) := by
    simp only [matMulW_value, wordW_value, hP, wordMatrix_append]
  have hr1 : ∀ i j,
      matDenote (matMulW (matMulW P (wordW B w).value).value P).value i j ≤ 1 := by
    simpa [hright] using hB ((padding++w)++padding)
  have hc1 := binaryMultiply_cost P (wordW B w).value hP1 hw1
  have hc2 := binaryMultiply_cost (matMulW P (wordW B w).value).value P hl1 hP1
  have hc3 := submatrixW_cost_le (matMulW (matMulW P (wordW B w).value).value P).value cycle hr1
  have hcw := wordW_cost B hB w
  simp only [compressedW, compressedBudget]
  omega

theorem compressedW_mass_eq_scalar (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (w : List (Fin d)) :
    mass (matDenote (compressedW B P cycle w).value) =
      PrefixExtraction.scalar
        (PrefixExtraction.run (denoteLetters B) (vecDenote (rowW P cycle).value) w)
        (vecDenote (columnW P cycle).value) := by
  let H : Matrix (Fin r) (Fin n) ℕ := fun i j => matDenote P cycle[i.val] j
  let L : Matrix (Fin n) (Fin r) ℕ := fun i j => matDenote P i cycle[j.val]
  have hm : matDenote (compressedW B P cycle w).value =
      H * PrefixExtraction.wordMatrix (denoteLetters B) w * L := by
    funext i j
    simp only [compressedW_value, Matrix.mul_apply]
    rfl
  rw [PrefixExtraction.run_eq_vecMul_wordMatrix]
  change mass (matDenote (compressedW B P cycle w).value) =
    Matrix.vecMul (vecDenote (rowW P cycle).value)
      (PrefixExtraction.wordMatrix (denoteLetters B) w) ⬝ᵥ
        vecDenote (columnW P cycle).value
  rw [← Matrix.dotProduct_mulVec, hm, mass_sandwich]
  simp only [dotProduct, Matrix.mulVec, rowW_value, columnW_value, H, L]

/-- Replication records every list-construction step and the size of its
remaining-length counter. The repeated symbol is a stored reference. -/
def replicateW (a : α) : ℕ → Work (List α)
  | 0 => ⟨[], 1⟩
  | m+1 =>
    let tail := replicateW a m
    ⟨a::tail.value, 1 + Nat.size (m+1) + tail.cost⟩

@[simp] theorem replicateW_value (a : α) (m : ℕ) :
    (replicateW a m).value = List.replicate m a := by
  induction m with
  | zero => rfl
  | succ m ih => simp [replicateW, ih, List.replicate_succ]

theorem replicateW_cost_le (a : α) (m : ℕ) :
    (replicateW a m).cost ≤ (m+1)*(1+Nat.size m) := by
  induction m with
  | zero => simp [replicateW]
  | succ m ih =>
    have hs := Nat.size_le_size (Nat.le_succ m)
    have hm := Nat.mul_le_mul_left (m+1) (Nat.add_le_add_left hs 1)
    simp only [replicateW]
    nlinarith

def rotationW (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (a : Fin d) (p : ℕ) (i : Fin r) : Work (Mat r) :=
  bind (natAdd p i.val) (fun length =>
    bind (replicateW a length) (compressedW B P cycle))

def rotationsW (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (a : Fin d) (p : ℕ) : Work (Vector (Mat r) r) :=
  tabulate r (rotationW B P cycle a p)

@[simp] theorem rotationW_value (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (a : Fin d) (p : ℕ) (i : Fin r) :
    (rotationW B P cycle a p i).value =
      (compressedW B P cycle (List.replicate (p+i.val) a)).value := by
  simp [rotationW]

@[simp] theorem rotationsW_value (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (a : Fin d) (p : ℕ) (i : Fin r) :
    (rotationsW B P cycle a p).value[i.val] =
      (compressedW B P cycle (List.replicate (p+i.val) a)).value := by
  simp [rotationsW]

def rotationBudget (n d r p : ℕ) : ℕ :=
  1+Nat.size p+Nat.size r + (p+r+1)*(1+Nat.size (p+r)) +
    compressedBudget n d r (p+r)

theorem rotationW_cost_le (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (a : Fin d) (p : ℕ) (i : Fin r)
    (padding : List (Fin d))
    (hP : matDenote P = PrefixExtraction.wordMatrix (denoteLetters B) padding)
    (hB : ∀ w i j, PrefixExtraction.wordMatrix (denoteLetters B) w i j ≤ 1) :
    (rotationW B P cycle a p i).cost ≤ rotationBudget n d r p := by
  have hi : i.val ≤ r := i.isLt.le
  have hlen : p+i.val ≤ p+r := Nat.add_le_add_left hi p
  have hc := compressedW_cost_le B P cycle (List.replicate (p+i.val) a) padding hP hB
  simp only [List.length_replicate] at hc
  have hcm : compressedBudget n d r (p+i.val) ≤ compressedBudget n d r (p+r) := by
    unfold compressedBudget
    exact Nat.add_le_add_right (Nat.add_le_add_right
      (Nat.add_le_add_left (Nat.mul_le_mul_right _ hlen) _) _) _
  have hr := replicateW_cost_le a (p+i.val)
  have hrm : (p+i.val+1)*(1+Nat.size (p+i.val)) ≤
      (p+r+1)*(1+Nat.size (p+r)) :=
    Nat.mul_le_mul (Nat.add_le_add_right hlen 1)
      (Nat.add_le_add_left (Nat.size_le_size hlen) 1)
  have his := Nat.size_le_size hi
  simp only [rotationW, bind_cost, bind_value, natAdd, replicateW_value]
  unfold rotationBudget
  omega

theorem rotationsW_cost_le (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (a : Fin d) (p : ℕ) (padding : List (Fin d))
    (hP : matDenote P = PrefixExtraction.wordMatrix (denoteLetters B) padding)
    (hB : ∀ w i j, PrefixExtraction.wordMatrix (denoteLetters B) w i j ≤ 1) :
    (rotationsW B P cycle a p).cost ≤ r*(rotationBudget n d r p+1) := by
  apply tabulate_cost_le
  intro i
  exact rotationW_cost_le B P cycle a p i padding hP hB

def marginalPolynomial (n r : ℕ) : ℕ := n*(r*(5+r+3*n)+1+r*(2+2*r)+1)
def submatrixPolynomial (n r : ℕ) : ℕ := r*(r*((5+2*r+4*n)+1)+1)
def compressedPolynomial (n d r length : ℕ) : ℕ :=
  n*(n*(2+2*n)+1) + length*(2+d+matrixMulPolynomial n 1) +
    2*matrixMulPolynomial n 1 + submatrixPolynomial n r
def rotationPolynomial (n d r p : ℕ) : ℕ :=
  1+p+r + (p+r+1)*(1+(p+r)) + compressedPolynomial n d r (p+r)

theorem marginalBudget_polynomial (n r : ℕ) :
    marginalBudget n r ≤ marginalPolynomial n r := by
  have hn := size_le_self n
  have hr := size_le_self r
  unfold marginalBudget marginalPolynomial
  gcongr

theorem submatrixBudget_polynomial (n r : ℕ) :
    submatrixBudget n r ≤ submatrixPolynomial n r := by
  have hn := size_le_self n
  have hr := size_le_self r
  unfold submatrixBudget submatrixPolynomial
  gcongr

theorem compressedBudget_polynomial (n d r length : ℕ) :
    compressedBudget n d r length ≤ compressedPolynomial n d r length := by
  have hn := size_le_self n
  have hd := size_le_self d
  have hm : binaryMultiplyBudget n ≤ matrixMulPolynomial n 1 :=
    matrixMulBudget_polynomial n 1 1 (by simp)
  have hs := submatrixBudget_polynomial n r
  unfold compressedBudget compressedPolynomial
  gcongr

theorem rotationBudget_polynomial (n d r p : ℕ) :
    rotationBudget n d r p ≤ rotationPolynomial n d r p := by
  have hp := size_le_self p
  have hr := size_le_self r
  have hpr := size_le_self (p+r)
  have hc := compressedBudget_polynomial n d r (p+r)
  unfold rotationBudget rotationPolynomial
  gcongr

end Proof.CostCompression


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostCycleSolver.lean <==
import Proof.CostDescentMatrix
import Proof.CostPrefixMatrix
import Proof.CostOutput

namespace Proof.CostCycleSolver

open CostModel CostPrefix CostDescent PrefixExtraction
open scoped BigOperators

set_option linter.unusedSectionVars false

/-- Saturating subtraction by one, charged by its binary operand lengths. -/
def paddingLengthW (k : ℕ) : Work ℕ := ⟨k - 1, 2 + Nat.size k⟩

/-- Finish the deficient branch, preserving all costs of matrix construction,
rotation construction, descent, index-list conversion and padded output. -/
def finishW (a : Fin d) (k : ℕ) (v : List (Fin d))
    (initial : Work (Mat r)) (rotations : Work (Vector (Mat r) r))
    (hR : ∑ i : Fin r, matDenote rotations.value[i.val] = allOnes)
    (hT : mass (matDenote initial.value) < r) : Work (List (Fin d)) :=
  let descent := (matrixEngine initial.value rotations.value hR hT).descend initial.value
  let indices := mapW (fun i : Fin r => pure i.val) descent.value
  let padding := paddingLengthW k
  let output := CostOutput.paddedW a padding.value v indices.value
  ⟨output.value, initial.cost + rotations.cost + (finRangeW r).cost +
    descent.cost + indices.cost + padding.cost + output.cost + 1⟩

theorem finishW_spec (a : Fin d) (k : ℕ) (v : List (Fin d))
    (initial : Work (Mat r)) (rotations : Work (Vector (Mat r) r))
    (hR : ∑ i : Fin r, matDenote rotations.value[i.val] = allOnes)
    (hT : mass (matDenote initial.value) < r) :
    ∃ is : List (Fin r), is.length < r ∧
      rotatedProduct (matDenote initial.value)
        (fun i : Fin r => matDenote rotations.value[i.val])
        (matDenote initial.value) is = 0 ∧
      (finishW a k v initial rotations hR hT).value = CodeAutomaton.paddedWord a (k - 1) v is := by
  let is := ((matrixEngine initial.value rotations.value hR hT).descend initial.value).value
  have hs := matrix_descent_spec initial.value rotations.value hR hT initial.value
  refine ⟨is, hs.1.trans_lt hT, hs.2, ?_⟩
  simpa only [finishW, mapW_value, pure_value] using CostOutput.paddedW_value a (k - 1) v is

theorem finishW_cost (a : Fin d) (k : ℕ) (v : List (Fin d))
    (initial : Work (Mat r)) (rotations : Work (Vector (Mat r) r))
    (hR : ∑ i : Fin r, matDenote rotations.value[i.val] = allOnes)
    (hT : mass (matDenote initial.value) < r)
    (hr : r ≤ k) (hv : v.length < 2 * k) :
    (finishW a k v initial rotations hR hT).cost ≤
      initial.cost + rotations.cost + descentPolynomial r + 4 * (r + 1) ^ 3 +
        31 * (k + 1) ^ 2 + 1 := by
  let descent := (matrixEngine initial.value rotations.value hR hT).descend initial.value
  let indices := mapW (fun i : Fin r => pure i.val) descent.value
  have hlenlt : descent.value.length < k :=
    (matrix_descent_spec initial.value rotations.value hR hT initial.value).1.trans_lt
      (hT.trans_le hr)
  have hlen : descent.value.length ≤ k := hlenlt.le
  have hd := matrix_descent_polynomial initial.value rotations.value hR hT initial.value hT.le
  have hi : indices.cost ≤ k := by
    have hh := mapW_cost_le (fun i : Fin r => pure i.val) descent.value 0 (by simp)
    simp only [zero_add, mul_one] at hh
    change (mapW (fun i : Fin r => pure i.val) descent.value).cost ≤ k
    omega
  have him : indices.value.length ≤ k := by simpa [indices] using hlen
  have hir : ∀ i ∈ indices.value, i ≤ r := by
    intro i hi
    simp only [indices, mapW_value, pure_value, List.mem_map] at hi
    obtain ⟨j, _, rfl⟩ := hi
    exact j.isLt.le
  have ho := CostOutput.paddedW_polynomial a k (k - 1) r v indices.value
    (by omega) hr hv.le him hir
  have hk : 1 ≤ k := by omega
  have hf := finRangeW_cost r
  have hpred : (paddingLengthW k).cost ≤ k + 2 := by
    have := CostModel.size_le_self k
    simp only [paddingLengthW]
    omega
  change initial.cost + rotations.cost + (finRangeW r).cost + descent.cost + indices.cost +
    (paddingLengthW k).cost + (CostOutput.paddedW a (k - 1) v indices.value).cost + 1 ≤ _
  nlinarith

/-- Execute the coefficient scan and conditional expectation search, then the
measured construction and killing descent. The refinement hypotheses only
identify the supplied stored compression data; they choose no witnesses. -/
def solveW [Nonempty (Fin d)] (B : LetterMatrices d N) (x y : Vec N)
    (r k : ℕ) (a : Fin d) (compress : List (Fin d) → Work (Mat r))
    (rotations : Work (Vector (Mat r) r))
    (hmass : ∀ v, mass (matDenote (compress v).value) =
      scalar (run (lettersDenote B) (vecDenote x) v) (vecDenote y))
    (hR : ∑ i : Fin r, matDenote rotations.value[i.val] = allOnes) :
    Work (Option (List (Fin d))) :=
  let bound := natMul 2 k
  let searched := searchW B x y r bound.value
  match hs : searched.value with
  | none => ⟨none, bound.cost + searched.cost + rotations.cost + 1⟩
  | some v =>
      have hT : mass (matDenote (compress v).value) < r := by
        rw [hmass]
        have h := searchW_correct B x y r (2 * k)
        change (searchW B x y r (2 * k)).value = some v at hs
        rw [hs] at h
        exact h.2
      let finished := finishW a k v (compress v) rotations hR hT
      ⟨some finished.value, bound.cost + searched.cost + finished.cost + 1⟩

/-- The full semantic certificate supplied to the code-specific padding and
completeness theorems. Both branches refer to the result actually returned. -/
theorem solveW_spec [Nonempty (Fin d)] (B : LetterMatrices d N) (x y : Vec N)
    (r k : ℕ) (a : Fin d) (compress : List (Fin d) → Work (Mat r))
    (rotations : Work (Vector (Mat r) r))
    (hmass : ∀ v, mass (matDenote (compress v).value) =
      scalar (run (lettersDenote B) (vecDenote x) v) (vecDenote y))
    (hR : ∑ i : Fin r, matDenote rotations.value[i.val] = allOnes) :
    match (solveW B x y r k a compress rotations hmass hR).value with
    | none => ∀ n < 2 * k, r * d ^ n ≤
        scalar (vecDenote x) (future (lettersDenote B) (vecDenote y) n)
    | some w => ∃ v : List (Fin d), ∃ is : List (Fin r),
        v.length < 2 * k ∧ mass (matDenote (compress v).value) < r ∧
        is.length < r ∧
        rotatedProduct (matDenote (compress v).value)
          (fun i : Fin r => matDenote rotations.value[i.val])
          (matDenote (compress v).value) is = 0 ∧
        w = CodeAutomaton.paddedWord a (k - 1) v is := by
  generalize hout : (solveW B x y r k a compress rotations hmass hR).value = out
  unfold solveW at hout
  dsimp only at hout
  simp only [natMul_value] at hout
  split at hout
  · rename_i hs
    dsimp only at hout
    subst out
    have h := searchW_correct B x y r (2 * k)
    rwa [hs] at h
  · rename_i v hs
    dsimp only at hout
    subst out
    have h := searchW_correct B x y r (2 * k)
    rw [hs] at h
    have hT : mass (matDenote (compress v).value) < r := by rw [hmass]; exact h.2
    obtain ⟨is, hi, hz, hw⟩ := finishW_spec a k v (compress v) rotations hR hT
    exact ⟨v, is, h.1, hT, hi, hz, hw⟩

theorem solveW_cost [Nonempty (Fin d)] (B : LetterMatrices d N) (x y : Vec N)
    (r k : ℕ) (a : Fin d) (compress : List (Fin d) → Work (Mat r))
    (rotations : Work (Vector (Mat r) r))
    (hmass : ∀ v, mass (matDenote (compress v).value) =
      scalar (run (lettersDenote B) (vecDenote x) v) (vecDenote y))
    (hR : ∑ i : Fin r, matDenote rotations.value[i.val] = allOnes)
    (S T R : ℕ) (hr : r ≤ k)
    (hS : (searchW B x y r (2 * k)).cost ≤ S)
    (hT : ∀ v, v.length < 2 * k → (compress v).cost ≤ T)
    (hrot : rotations.cost ≤ R) :
    (solveW B x y r k a compress rotations hmass hR).cost ≤
      S + T + R + descentPolynomial r + 4 * (r + 1) ^ 3 + 34 * (k + 1) ^ 2 + 2 := by
  have hb : (natMul 2 k).cost ≤ 3 * (k + 1) ^ 2 := by
    have hh := CostModel.size_le_self k
    have htwo : Nat.size 2 = 2 := by simpa using (@Nat.size_pow 1)
    simp only [natMul, htwo]
    nlinarith
  unfold solveW
  dsimp only
  simp only [natMul_value]
  split
  · dsimp only
    omega
  · rename_i v hs
    have hv := searchW_correct B x y r (2 * k)
    rw [hs] at hv
    have ht : mass (matDenote (compress v).value) < r := by rw [hmass]; exact hv.2
    have hc := finishW_cost a k v (compress v) rotations hR ht hr hv.1
    have hcomp := hT v hv.1
    dsimp only
    omega

end Proof.CostCycleSolver


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostDescent.lean <==
import Proof.CostModel
import Proof.MatrixCore

namespace Proof.CostDescent

open CostModel

set_option linter.unusedSectionVars false

variable {S I : Type*}

/-- A first-success scan. Each evaluated candidate contributes its measured
cost, including the binary cost of the strict comparison. -/
def scan (evaluate : I → Work (S × ℕ)) (limit : ℕ) : List I → Work (Option (I × S × ℕ))
  | [] => ⟨none, 0⟩
  | i :: is =>
      let candidate := evaluate i
      let compared := natLt candidate.value.2 limit
      if compared.value then
        ⟨some (i, candidate.value.1, candidate.value.2),
          candidate.cost + compared.cost + 1⟩
      else
        let tail := scan evaluate limit is
        ⟨tail.value, candidate.cost + compared.cost + 1 + tail.cost⟩

theorem scan_some (evaluate : I → Work (S × ℕ)) (limit : ℕ) (is : List I)
    (q : I × S × ℕ) (h : (scan evaluate limit is).value = some q) :
    q.1 ∈ is ∧ (evaluate q.1).value = q.2 ∧ q.2.2 < limit := by
  induction is with
  | nil => simp [scan] at h
  | cons i is ih =>
      simp only [scan] at h
      split at h
      next hc =>
        cases Option.some.inj h
        exact ⟨List.mem_cons_self, rfl, by simpa only [natLt_value, decide_eq_true_eq] using hc⟩
      next hc =>
        obtain ⟨hm, he, hl⟩ := ih h
        exact ⟨List.mem_cons_of_mem i hm, he, hl⟩

theorem scan_none (evaluate : I → Work (S × ℕ)) (limit : ℕ) (is : List I)
    (h : (scan evaluate limit is).value = none) :
    ∀ i ∈ is, limit ≤ (evaluate i).value.2 := by
  induction is with
  | nil => simp
  | cons i is ih =>
      simp only [scan] at h
      split at h
      next hc => contradiction
      next hc =>
        have hn : ¬ (evaluate i).value.2 < limit := by simpa only [natLt_value, decide_eq_true_eq] using hc
        intro j hj
        rcases List.mem_cons.mp hj with rfl | hj
        · omega
        · exact ih h j hj

theorem scan_cost (evaluate : I → Work (S × ℕ)) (limit : ℕ) (is : List I)
    (B C : ℕ) (hB : ∀ i ∈ is, (evaluate i).cost ≤ B)
    (hC : ∀ i ∈ is, (natLt (evaluate i).value.2 limit).cost ≤ C) :
    (scan evaluate limit is).cost ≤ is.length * (B + C + 1) := by
  induction is with
  | nil => simp [scan]
  | cons i is ih =>
      have hi := hB i List.mem_cons_self
      have hc := hC i List.mem_cons_self
      have ht := ih (fun j hj => hB j (List.mem_cons_of_mem i hj))
        (fun j hj => hC j (List.mem_cons_of_mem i hj))
      simp only [scan, List.length_cons]
      split
      · nlinarith
      · nlinarith

/-- Executable state operations together with their mathematical meanings.
The `rank` and `step` fields are specifications; the algorithm evaluates only
`measure` and `advance`. -/
structure Engine (S I : Type*) where
  rank : S → ℕ
  step : S → I → S
  measure : S → Work ℕ
  advance : S → I → Work S
  measure_correct : ∀ s, (measure s).value = rank s
  advance_correct : ∀ s i, (advance s i).value = step s i
  labels : List I
  drop : ∀ s, 0 < rank s → ∃ i ∈ labels, rank (step s i) < rank s

namespace Engine

def evaluate (E : Engine S I) (s : S) (i : I) : Work (S × ℕ) :=
  let t := E.advance s i
  let m := E.measure t.value
  ⟨(t.value, m.value), t.cost + m.cost⟩

@[simp] theorem evaluate_value (E : Engine S I) (s : S) (i : I) :
    (E.evaluate s i).value = (E.step s i, E.rank (E.step s i)) := by
  simp [evaluate, E.measure_correct, E.advance_correct]

/-- Select a certified strictly decreasing transition by evaluating the finite
scan, rather than selecting a witness through classical choice. -/
def select (E : Engine S I) (s : S) (limit : ℕ) (hl : limit = E.rank s)
    (hp : 0 < limit) :
    Work {q : I × S // q.1 ∈ E.labels ∧ q.2 = E.step s q.1 ∧ E.rank q.2 < E.rank s} :=
  let result := scan (E.evaluate s) limit E.labels
  match hr : result.value with
  | some q =>
      ⟨⟨(q.1, q.2.1), by
          have hq := scan_some (E.evaluate s) limit E.labels q hr
          have hv := congrArg Prod.fst hq.2.1
          have hm := congrArg Prod.snd hq.2.1
          simp only [evaluate_value] at hv hm
          exact ⟨hq.1, hv.symm, by simpa only [hl, ← hv, ← hm] using hq.2.2⟩⟩,
        result.cost⟩
  | none => False.elim (by
      have hnone := scan_none (E.evaluate s) limit E.labels hr
      obtain ⟨i, hi, hd⟩ := E.drop s (by omega)
      have hb := hnone i hi
      simp only [evaluate_value] at hb
      omega)

theorem select_cost (E : Engine S I) (s : S) (limit : ℕ) (hl : limit = E.rank s)
    (hp : 0 < limit) :
    (E.select s limit hl hp).cost = (scan (E.evaluate s) limit E.labels).cost := by
  unfold select
  dsimp only
  split
  · rfl
  · rename_i h
    have hnone := scan_none (E.evaluate s) limit E.labels h
    obtain ⟨i, hi, hd⟩ := E.drop s (by omega)
    have hb := hnone i hi
    simp only [evaluate_value] at hb
    omega

/-- The returned cost is accumulated from the work that the recursion performs:
one measured rank, one zero comparison, a finite candidate scan, and the tail. -/
def descend (E : Engine S I) (s : S) : Work (List I) :=
  let m := E.measure s
  if hz : m.value = 0 then
    ⟨[], m.cost + (natLt 0 m.value).cost + 1⟩
  else
    let choice := E.select s m.value (E.measure_correct s) (Nat.pos_of_ne_zero hz)
    let tail := E.descend choice.value.val.2
    ⟨choice.value.val.1 :: tail.value,
      m.cost + (natLt 0 m.value).cost + 1 + choice.cost + tail.cost + 1⟩
termination_by E.rank s
decreasing_by exact choice.value.property.2.2

def follow (E : Engine S I) (s : S) (is : List I) : S := is.foldl E.step s

theorem descend_spec (E : Engine S I) (s : S) :
    (E.descend s).value.length ≤ E.rank s ∧
      E.rank (E.follow s (E.descend s).value) = 0 := by
  have aux : ∀ n, ∀ s : S, E.rank s = n →
      (E.descend s).value.length ≤ E.rank s ∧
        E.rank (E.follow s (E.descend s).value) = 0 := by
    intro n
    induction n using Nat.strong_induction_on with
    | h n ih =>
        intro s hn
        rw [descend]
        split
        next hz =>
          simp only [List.length_nil, Nat.zero_le, follow, List.foldl_nil, true_and]
          simpa only [E.measure_correct] using hz
        next hz =>
          let choice := E.select s (E.measure s).value (E.measure_correct s)
            (Nat.pos_of_ne_zero hz)
          have hdrop := choice.value.property.2.2
          have hrec := ih (E.rank choice.value.val.2) (by omega) choice.value.val.2 rfl
          change (choice.value.val.1 :: (E.descend choice.value.val.2).value).length ≤
            E.rank s ∧ E.rank (E.follow s
              (choice.value.val.1 :: (E.descend choice.value.val.2).value)) = 0
          constructor
          · simp only [List.length_cons]
            omega
          · simpa only [follow, List.foldl_cons, ← choice.value.property.2.1] using hrec.2
  exact aux (E.rank s) s rfl

/-- A cost theorem for the actual recursive program. Its assumptions concern
the costs of the executable primitive operations, not a separate schedule. -/
theorem descend_cost (E : Engine S I) (K M A C Z : ℕ)
    (hM : ∀ s, E.rank s ≤ K → (E.measure s).cost ≤ M)
    (hA : ∀ s i, E.rank s ≤ K → (E.evaluate s i).cost ≤ A)
    (hC : ∀ s i, E.rank s ≤ K →
      (natLt (E.rank (E.step s i)) (E.rank s)).cost ≤ C)
    (hZ : ∀ s, E.rank s ≤ K → (natLt 0 (E.rank s)).cost ≤ Z)
    (s : S) (hK : E.rank s ≤ K) :
    (E.descend s).cost ≤
      (E.rank s + 1) * (M + Z + 1) +
        E.rank s * (E.labels.length * (A + C + 1) + 1) := by
  have aux : ∀ n, ∀ s : S, E.rank s = n → E.rank s ≤ K →
      (E.descend s).cost ≤
        (E.rank s + 1) * (M + Z + 1) +
          E.rank s * (E.labels.length * (A + C + 1) + 1) := by
    intro n
    induction n using Nat.strong_induction_on with
    | h n ih =>
        intro s hn hsK
        rw [descend]
        split
        next hz =>
          have hs := hM s hsK
          have hz' := hZ s hsK
          have hr : E.rank s = 0 := by simpa only [E.measure_correct] using hz
          simp only [hr, Nat.zero_add, Nat.one_mul, Nat.zero_mul, Nat.add_zero]
          rw [E.measure_correct]
          omega
        next hz =>
          let choice := E.select s (E.measure s).value (E.measure_correct s)
            (Nat.pos_of_ne_zero hz)
          have hdrop := choice.value.property.2.2
          have hrec := ih (E.rank choice.value.val.2) (by omega) choice.value.val.2 rfl (by omega)
          have hscan : choice.cost ≤ E.labels.length * (A + C + 1) := by
            rw [select_cost]
            apply scan_cost
            · intro i _
              exact hA s i hsK
            · intro i _
              simpa only [evaluate_value, E.measure_correct] using hC s i hsK
          have hs := hM s hsK
          have hz' := hZ s hsK
          change (E.measure s).cost + (natLt 0 (E.measure s).value).cost + 1 + choice.cost +
            (E.descend choice.value.val.2).cost + 1 ≤ _
          rw [E.measure_correct]
          nlinarith
  exact aux (E.rank s) s rfl hK

end Engine

end Proof.CostDescent


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostDescentMatrix.lean <==
import Proof.CostDescent
import Proof.CostMatrix
import Proof.CostPrefix

namespace Proof.CostModel

open scoped BigOperators

def sumWith (n : ℕ) (f : Fin n → Work ℕ) : Work ℕ :=
  let entries := tabulate n f
  let total := sumW entries.value.toList
  ⟨total.value, entries.cost + total.cost⟩

@[simp] theorem sumWith_value (n : ℕ) (f : Fin n → Work ℕ) :
    (sumWith n f).value = ∑ i, (f i).value := by
  simp [sumWith, tabulate, Vector.toList_map, Vector.toList_ofFn,
    List.map_map, List.map_ofFn, List.sum_ofFn]

def sumBudget (n V F : ℕ) := n * (F + 1) + 1 + n * (2 + 2 * Nat.size (n * V))

theorem sumWith_cost_le (n V F : ℕ) (f : Fin n → Work ℕ)
    (hv : ∀ i, (f i).value ≤ V) (hf : ∀ i, (f i).cost ≤ F) :
    (sumWith n f).cost ≤ sumBudget n V F := by
  have ht := tabulate_cost_le n f F hf
  have he : ∀ a ∈ (tabulate n f).value.toList, a ≤ V := by
    intro a ha
    have hl : (tabulate n f).value.toList = List.ofFn (fun i => (f i).value) := by
      simp [tabulate, Vector.toList_map, Vector.toList_ofFn, List.map_ofFn]
      rfl
    rw [hl, List.mem_ofFn] at ha
    obtain ⟨i, rfl⟩ := ha
    exact hv i
  have hs := sumW_cost_le (tabulate n f).value.toList V n he (by simp)
  simp only [Vector.length_toList] at hs
  change (tabulate n f).cost + (sumW (tabulate n f).value.toList).cost ≤ _
  unfold sumBudget
  omega

def massW (M : Mat n) : Work ℕ := sumWith n (fun i => sumWith n (getMatW M i))

@[simp] theorem massW_value (M : Mat n) : (massW M).value = mass (matDenote M) := by
  simp [massW, mass]

def massBudget (n V : ℕ) :=
  sumBudget n (n * V) (sumBudget n V (2 + 2 * Nat.size n + Nat.size V))

theorem massW_cost_le (M : Mat n) (V : ℕ) (hv : ∀ i j, matDenote M i j ≤ V) :
    (massW M).cost ≤ massBudget n V := by
  apply sumWith_cost_le
  · intro i
    rw [sumWith_value]
    calc
      (∑ j, (getMatW M i j).value) ≤ ∑ _j : Fin n, V :=
        Finset.sum_le_sum (fun j _ => hv i j)
      _ = n * V := by simp
  · intro i
    exact sumWith_cost_le n V _ _ (hv i) (fun j => getMatW_cost_le M i j V (hv i j))

end Proof.CostModel

namespace Proof.CostDescent

open CostModel
open scoped BigOperators

def advanceMatrix (T : Mat n) (rotations : Vector (Mat n) n)
    (A : Mat n) (i : Fin n) : Work (Mat n) :=
  let intermediate := matMulW A rotations[i.val]
  let final := matMulW intermediate.value T
  ⟨final.value, intermediate.cost + final.cost + 1 + Nat.size n⟩

@[simp] theorem advanceMatrix_value (T : Mat n) (rotations : Vector (Mat n) n)
    (A : Mat n) (i : Fin n) :
    matDenote (advanceMatrix T rotations A i).value =
      matDenote A * matDenote rotations[i.val] * matDenote T := by
  simp only [advanceMatrix, matMulW_value]

/-- Stored-matrix instance of the measured descent. Both matrix products are
materialized before their result is used; the rotation table is stored. -/
def matrixEngine (T : Mat n) (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes)
    (hT : mass (matDenote T) < n) : Engine (Mat n) (Fin n) where
  rank A := mass (matDenote A)
  step A i := (advanceMatrix T rotations A i).value
  measure := massW
  advance := advanceMatrix T rotations
  measure_correct := massW_value
  advance_correct _ _ := rfl
  labels := (CostPrefix.finRangeW n).value
  drop A hA := by
    obtain ⟨i, hi⟩ := exists_mass_drop (matDenote A) (matDenote T)
      (fun i : Fin n => matDenote rotations[i.val]) hR (by simpa using hT) hA
    exact ⟨i, by simp, by simpa only [advanceMatrix_value] using hi⟩

theorem matrix_follow (T : Mat n) (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes)
    (hT : mass (matDenote T) < n) (A : Mat n) (is : List (Fin n)) :
    matDenote ((matrixEngine T rotations hR hT).follow A is) =
      rotatedProduct (matDenote T) (fun i : Fin n => matDenote rotations[i.val])
        (matDenote A) is := by
  induction is generalizing A with
  | nil => rfl
  | cons i is ih =>
      change matDenote ((matrixEngine T rotations hR hT).follow
        (advanceMatrix T rotations A i).value is) = _
      rw [ih, advanceMatrix_value]
      rfl

theorem matrix_descent_spec (T : Mat n) (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes)
    (hT : mass (matDenote T) < n) (A : Mat n) :
    ((matrixEngine T rotations hR hT).descend A).value.length ≤ mass (matDenote A) ∧
      rotatedProduct (matDenote T) (fun i : Fin n => matDenote rotations[i.val])
        (matDenote A) ((matrixEngine T rotations hR hT).descend A).value = 0 := by
  have hs := (matrixEngine T rotations hR hT).descend_spec A
  refine ⟨hs.1, ?_⟩
  apply (mass_eq_zero_iff _).mp
  rw [← matrix_follow T rotations hR hT A]
  exact hs.2

theorem matrix_entry_le_mass (M : Matrix (Fin n) (Fin n) ℕ) (i j : Fin n) :
    M i j ≤ mass M := by
  exact (Finset.single_le_sum (fun k _ => Nat.zero_le (M i k)) (Finset.mem_univ j)).trans
    (Finset.single_le_sum (fun k _ => Nat.zero_le (∑ j, M k j)) (Finset.mem_univ i))

theorem matrix_mul_entries_le (A B : Matrix (Fin n) (Fin n) ℕ) (U V : ℕ)
    (hA : ∀ i j, A i j ≤ U) (hB : ∀ i j, B i j ≤ V) (i j : Fin n) :
    (A * B) i j ≤ n * (U * V) := by
  rw [Matrix.mul_apply]
  calc
    (∑ k, A i k * B k j) ≤ ∑ _k : Fin n, U * V :=
      Finset.sum_le_sum (fun k _ => Nat.mul_le_mul (hA i k) (hB k j))
    _ = n * (U * V) := by simp

theorem rotation_entries_le_one (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes) (i j k : Fin n) :
    matDenote rotations[i.val] j k ≤ 1 := by
  have hs := congrArg (fun M : Matrix (Fin n) (Fin n) ℕ => M j k) hR
  simp only [Matrix.sum_apply, allOnes] at hs
  have hb := Finset.single_le_sum (fun t _ => Nat.zero_le (matDenote rotations[t.val] j k))
    (Finset.mem_univ i)
  simpa only [hs] using hb

def descentEntryBound (n : ℕ) := 1 + n + n ^ 2 + n ^ 4

theorem candidate_entries_bound (T : Mat n) (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes)
    (hT : mass (matDenote T) < n) (A : Mat n) (hA : mass (matDenote A) ≤ n)
    (i j k : Fin n) :
    matDenote (advanceMatrix T rotations A i).value j k ≤ descentEntryBound n := by
  have ha : ∀ s t, matDenote A s t ≤ n := fun s t => (matrix_entry_le_mass _ s t).trans hA
  have ht : ∀ s t, matDenote T s t ≤ n :=
    fun s t => (matrix_entry_le_mass _ s t).trans hT.le
  have hr := rotation_entries_le_one rotations hR i
  have hab : ∀ s t, (matDenote A * matDenote rotations[i.val]) s t ≤ n ^ 2 := by
    intro s t
    simpa [pow_two] using matrix_mul_entries_le _ _ n 1 ha hr s t
  rw [advanceMatrix_value]
  have hc := matrix_mul_entries_le _ _ (n ^ 2) n hab ht j k
  have he : n * (n ^ 2 * n) = n ^ 4 := by ring
  rw [he] at hc
  unfold descentEntryBound
  omega

theorem mass_le_of_entries (M : Matrix (Fin n) (Fin n) ℕ) (V : ℕ)
    (hM : ∀ i j, M i j ≤ V) : mass M ≤ n * n * V := by
  unfold mass
  calc
    (∑ i, ∑ j, M i j) ≤ ∑ _i : Fin n, ∑ _j : Fin n, V :=
      Finset.sum_le_sum (fun i _ => Finset.sum_le_sum (fun j _ => hM i j))
    _ = n * n * V := by simp [mul_assoc]

theorem advanceMatrix_cost (T : Mat n) (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes)
    (hT : mass (matDenote T) < n) (A : Mat n) (hA : mass (matDenote A) ≤ n)
    (i : Fin n) :
    (advanceMatrix T rotations A i).cost ≤
      2 * matrixMulBudget n (descentEntryBound n) + 1 + Nat.size n := by
  have hn : n ≤ descentEntryBound n := by unfold descentEntryBound; omega
  have h1 : 1 ≤ descentEntryBound n := by unfold descentEntryBound; omega
  have hn2 : n ^ 2 ≤ descentEntryBound n := by unfold descentEntryBound; omega
  have ha : ∀ s t, matDenote A s t ≤ n := fun s t => (matrix_entry_le_mass _ s t).trans hA
  have ht : ∀ s t, matDenote T s t ≤ n :=
    fun s t => (matrix_entry_le_mass _ s t).trans hT.le
  have hr := rotation_entries_le_one rotations hR i
  have hc₁ := matMulW_cost_le A rotations[i.val] (descentEntryBound n)
    (fun s t => (ha s t).trans hn) (fun s t => (hr s t).trans h1)
  have hab : ∀ s t, matDenote (matMulW A rotations[i.val]).value s t ≤ descentEntryBound n := by
    intro s t
    rw [matMulW_value]
    have hb := matrix_mul_entries_le _ _ n 1 ha hr s t
    have he : n * (n * 1) = n ^ 2 := by ring
    exact (he ▸ hb).trans hn2
  have hc₂ := matMulW_cost_le (matMulW A rotations[i.val]).value T (descentEntryBound n)
    hab (fun s t => (ht s t).trans hn)
  change (matMulW A rotations[i.val]).cost + (matMulW (matMulW A rotations[i.val]).value T).cost +
    1 + Nat.size n ≤ _
  omega

def descentBudget (n : ℕ) : ℕ :=
  let V := descentEntryBound n
  let M := massBudget n V
  let A := 2 * matrixMulBudget n V + 1 + Nat.size n + M
  let C := 1 + Nat.size (n * n * V) + Nat.size n
  let Z := 1 + Nat.size n
  (n + 1) * (M + Z + 1) + n * (n * (A + C + 1) + 1)

/-- Binary work of the stored-matrix descent is bounded uniformly in its
dimension, provided the initial mass is at most that dimension. -/
theorem matrix_descent_cost (T : Mat n) (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes)
    (hT : mass (matDenote T) < n) (A : Mat n) (hA : mass (matDenote A) ≤ n) :
    ((matrixEngine T rotations hR hT).descend A).cost ≤ descentBudget n := by
  let E := matrixEngine T rotations hR hT
  let V := descentEntryBound n
  let M := massBudget n V
  let B := 2 * matrixMulBudget n V + 1 + Nat.size n + M
  let C := 1 + Nat.size (n * n * V) + Nat.size n
  let Z := 1 + Nat.size n
  have hM : ∀ S, E.rank S ≤ n → (E.measure S).cost ≤ M := by
    intro S hs
    apply massW_cost_le
    intro i j
    exact ((matrix_entry_le_mass _ i j).trans hs).trans (by unfold V descentEntryBound; omega)
  have hB : ∀ S i, E.rank S ≤ n → (E.evaluate S i).cost ≤ B := by
    intro S i hs
    have hc₁ := advanceMatrix_cost T rotations hR hT S hs i
    have hc₂ := massW_cost_le (advanceMatrix T rotations S i).value V
      (candidate_entries_bound T rotations hR hT S hs i)
    change (advanceMatrix T rotations S i).cost +
      (massW (advanceMatrix T rotations S i).value).cost ≤ _
    exact Nat.add_le_add hc₁ hc₂
  have hC : ∀ S i, E.rank S ≤ n → (natLt (E.rank (E.step S i)) (E.rank S)).cost ≤ C := by
    intro S i hs
    have hcandidate := mass_le_of_entries _ V (candidate_entries_bound T rotations hR hT S hs i)
    exact Nat.add_le_add (Nat.add_le_add_left (Nat.size_le_size hcandidate) 1)
      (Nat.size_le_size hs)
  have hZ : ∀ S, E.rank S ≤ n → (natLt 0 (E.rank S)).cost ≤ Z := by
    intro S hs
    simpa [natLt, Z] using Nat.add_le_add_left (Nat.size_le_size hs) 1
  have hc := E.descend_cost n M B C Z hM hB hC hZ A hA
  calc
    (E.descend A).cost ≤ (E.rank A + 1) * (M + Z + 1) +
      E.rank A * (E.labels.length * (B + C + 1) + 1) := hc
    _ ≤ (n + 1) * (M + Z + 1) + n * (n * (B + C + 1) + 1) := by
      have hl : E.labels.length = n := by simp [E, matrixEngine]
      rw [hl]
      gcongr <;> exact hA
    _ = descentBudget n := rfl

theorem size_le_self (n : ℕ) : Nat.size n ≤ n := Nat.size_le.mpr Nat.lt_two_pow_self

def massPolynomial (n V : ℕ) : ℕ :=
  n * (n * ((2 + 2 * n + V) + 1) + 1 + n * (2 + 2 * (n * V)) + 1) +
    1 + n * (2 + 2 * (n * (n * V)))

def mulPolynomial (n V : ℕ) : ℕ :=
  n * (n * (n * ((2 + 2 * n + V) + (2 + 2 * n + V) + (1 + V) ^ 2 + 1) +
    1 + n * (2 + 2 * (n * V ^ 2)) + 1) + 1)

theorem massBudget_le_polynomial (n V : ℕ) : massBudget n V ≤ massPolynomial n V := by
  unfold massBudget sumBudget massPolynomial
  gcongr <;> exact size_le_self _

theorem matrixMulBudget_le_polynomial (n V : ℕ) : matrixMulBudget n V ≤ mulPolynomial n V := by
  have hr : matrixReadBudget n V ≤ 2 + 2 * n + V := by
    have hn := size_le_self n
    have hv := size_le_self V
    unfold matrixReadBudget
    omega
  have hp : (1 + Nat.size V) ^ 2 ≤ (1 + V) ^ 2 :=
    Nat.pow_le_pow_left (Nat.add_le_add_left (size_le_self V) 1) 2
  have hfirst : n * (matrixReadBudget n V + matrixReadBudget n V + (1 + Nat.size V) ^ 2 + 1) ≤
      n * ((2 + 2 * n + V) + (2 + 2 * n + V) + (1 + V) ^ 2 + 1) :=
    Nat.mul_le_mul_left n (by omega)
  have hlast : n * (2 + 2 * Nat.size (n * V ^ 2)) ≤ n * (2 + 2 * (n * V ^ 2)) :=
    Nat.mul_le_mul_left n (by have := size_le_self (n * V ^ 2); omega)
  have hd : dotBudget n V (matrixReadBudget n V) (matrixReadBudget n V) ≤
      n * ((2 + 2 * n + V) + (2 + 2 * n + V) + (1 + V) ^ 2 + 1) +
        1 + n * (2 + 2 * (n * V ^ 2)) := by
    unfold dotBudget
    omega
  exact Nat.mul_le_mul_left n (Nat.add_le_add_right
    (Nat.mul_le_mul_left n (Nat.add_le_add_right hd 1)) 1)

/-- An explicit polynomial; its expansion has degree fourteen in `n`. -/
def descentPolynomial (n : ℕ) : ℕ :=
  let V := descentEntryBound n
  let M := massPolynomial n V
  let A := 2 * mulPolynomial n V + 1 + n + M
  let C := 1 + n * n * V + n
  let Z := 1 + n
  (n + 1) * (M + Z + 1) + n * (n * (A + C + 1) + 1)

theorem descentBudget_le_polynomial (n : ℕ) : descentBudget n ≤ descentPolynomial n := by
  unfold descentBudget descentPolynomial
  dsimp only
  gcongr
  all_goals first | exact massBudget_le_polynomial _ _ |
    exact matrixMulBudget_le_polynomial _ _ | exact size_le_self _

theorem matrix_descent_polynomial (T : Mat n) (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes)
    (hT : mass (matDenote T) < n) (A : Mat n) (hA : mass (matDenote A) ≤ n) :
    ((matrixEngine T rotations hR hT).descend A).cost ≤ descentPolynomial n :=
  (matrix_descent_cost T rotations hR hT A hA).trans (descentBudget_le_polynomial n)

theorem descentPolynomial_le_monomial (n : ℕ) :
    descentPolynomial n ≤ 270 * (n + 1) ^ 14 := by
  let Q := (n + 1) ^ 14
  have hp (j : ℕ) (hj : j ≤ 14) : n ^ j ≤ Q :=
    (Nat.pow_le_pow_left (Nat.le_succ n) j).trans
      (Nat.pow_le_pow_right (Nat.succ_pos n) hj)
  calc
    descentPolynomial n =
      3 * n ^ 0 + 9 * n ^ 1 + 15 * n ^ 2 + 21 * n ^ 3 + 23 * n ^ 4 +
      43 * n ^ 5 + 35 * n ^ 6 + 31 * n ^ 7 + 22 * n ^ 8 + 26 * n ^ 9 +
      16 * n ^ 10 + 12 * n ^ 11 + 8 * n ^ 12 + 2 * n ^ 13 + 4 * n ^ 14 := by
        unfold descentPolynomial descentEntryBound massPolynomial mulPolynomial
        ring
    _ ≤ 3 * Q + 9 * Q + 15 * Q + 21 * Q + 23 * Q + 43 * Q + 35 * Q +
      31 * Q + 22 * Q + 26 * Q + 16 * Q + 12 * Q + 8 * Q + 2 * Q + 4 * Q := by
        gcongr <;> apply hp <;> omega
    _ = 270 * (n + 1) ^ 14 := by dsimp [Q]; ring

end Proof.CostDescent


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostExamples.lean <==
import Proof.CostFinal
import Proof.ExecutableExamples

/-! Compiled evaluations of the final measured solver. Universal correctness
and resource bounds are theorems in `CostFinal`, independently of these tests. -/
namespace Proof.CostExamples

open CostModel Target

def full : List (List (Fin 2)) := [[0], [1]]
def cyclic : List (List (Fin 2)) := [[0]]
def noPure : List (List (Fin 2)) := [[1]]

theorem full_lengths : ∀ c ∈ full, c.length = 1 := by
  intro c hc
  simp only [full, List.mem_cons, List.not_mem_nil, or_false] at hc
  rcases hc with rfl | rfl <;> rfl

theorem cyclic_lengths : ∀ c ∈ cyclic, c.length = 1 := by
  intro c hc
  have : c = [0] := by simpa [cyclic] using hc
  subst c
  rfl

theorem noPure_lengths : ∀ c ∈ noPure, c.length = 1 := by
  intro c hc
  have : c = [1] := by simpa [noPure] using hc
  subst c
  rfl

def runSingletons (cs : List (List (Fin 2))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hwords : ∀ c ∈ cs, c.length = 1) : Work (Option (List (Fin 2))) :=
  CostFinal.solveW cs hcs hne
    (fun c hc => by rw [hwords c hc]; decide)
    (ExecutableExamples.length_one_isCode cs.toFinset
      (fun c hc => hwords c (List.mem_toFinset.mp hc)))

def completeRun := runSingletons full (by decide) (by decide) full_lengths
def cycleRun := runSingletons cyclic (by decide) (by decide) cyclic_lengths
def missingPureRun := runSingletons noPure (by decide) (by decide) noPure_lengths

/-- info: (none, 432) -/
#guard_msgs in
#eval (completeRun.value, completeRun.cost)
/-- info: (some [1], 581) -/
#guard_msgs in
#eval (cycleRun.value, cycleRun.cost)
/-- info: (some [0], 28) -/
#guard_msgs in
#eval (missingPureRun.value, missingPureRun.cost)

end Proof.CostExamples


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostFinal.lean <==
import Proof.ConcreteCycle
import Proof.CostTotalBounds
import Proof.FlowerAutomaton

namespace Proof.CostFinal
open CostModel CodeAutomaton
variable {d : ℕ}

def cycleW (cs : List (List (Fin d))) (hcs : cs.Nodup)
    (hcode : Target.IsCode cs.toFinset) (a : Fin d) (k : ℕ) :
    (r : ℕ) → 0 < r → List.replicate r a ∈ cs.toFinset →
      Work (Option (List (Fin d)))
  | 0, hr, _ => False.elim (Nat.not_lt_zero 0 hr)
  | r+1, _, hpow => ConcreteCycle.solveW cs hcs hcode a k r hpow

theorem cycleW_correct (cs : List (List (Fin d))) (hcs : cs.Nodup)
    (hcode : Target.IsCode cs.toFinset) (a : Fin d) (k : ℕ) (hk : 1 ≤ k)
    (hpos : ∀ c ∈ cs, 0 < c.length) (hbound : ∀ c ∈ cs, c.length ≤ k)
    (r : ℕ) (hr : 0 < r) (hpow : List.replicate r a ∈ cs.toFinset) :
    CostInitial.ResultSpec cs k (cycleW cs hcs hcode a k r hr hpow).value := by
  cases r with
  | zero => omega
  | succ r => exact ConcreteCycle.solveW_correct cs hcs hcode a k r hpow hk hpos hbound

/-- The complete measured program. Its sole data input is the explicit code
list over Fin d. The maximum length is computed; all remaining parameters
are validity proofs erased from execution. -/
def solveW (cs : List (List (Fin d))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset) :
    Work (Option (List (Fin d))) :=
  let maximum := CostInitial.maxLengthW cs
  let a : Fin d := ⟨0, CostInitial.alphabet_positive cs hne hpos⟩
  let result := CostInitial.solveW a cs maximum.value hpos
    (cycleW cs hcs hcode a maximum.value)
  ⟨result.value, maximum.cost + result.cost + 1⟩

theorem solveW_correct (cs : List (List (Fin d))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset) :
    CostInitial.ResultSpec cs (maxLength cs.toFinset) (solveW cs hcs hne hpos hcode).value := by
  let maximum := CostInitial.maxLengthW cs
  let a : Fin d := ⟨0, CostInitial.alphabet_positive cs hne hpos⟩
  have hk : 1 ≤ maximum.value := CostInitial.maxLengthW_positive cs hne hpos
  have hbound : ∀ c ∈ cs, c.length ≤ maximum.value := by
    intro c hc
    rw [CostInitial.maxLengthW_value]
    exact Finset.le_sup (List.mem_toFinset.mpr hc)
  have hresult := CostInitial.solveW_correct a cs maximum.value hk hpos hbound
    (cycleW cs hcs hcode a maximum.value)
    (fun r hr hp => cycleW_correct cs hcs hcode a maximum.value hk hpos hbound r hr hp)
  simpa only [solveW, maximum, CostInitial.maxLengthW_value, maxLength] using hresult

/-- The returned word kills the literal flower automaton as well. The proof
uses the independently checked flower-to-suffix path correspondence. -/
theorem solveW_flower_correct (cs : List (List (Fin d))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset) :
    match (solveW cs hcs hne hpos hcode).value with
    | none => ∀ w, Target.Completable cs.toFinset w
    | some w => w.length ≤ 4*(maxLength cs.toFinset)^2-3*(maxLength cs.toFinset) ∧
        FlowerAutomaton.transition cs.toFinset w = 0 ∧ ¬ Target.Completable cs.toFinset w := by
  have h := solveW_correct cs hcs hne hpos hcode
  cases ho : (solveW cs hcs hne hpos hcode).value with
  | none => simpa [ho, CostInitial.ResultSpec] using h
  | some w =>
    have hw : w.length ≤ 4*(maxLength cs.toFinset)^2-3*(maxLength cs.toFinset) ∧
        ¬ Target.Completable cs.toFinset w := by simpa [ho, CostInitial.ResultSpec] using h
    refine ⟨hw.1, ?_, hw.2⟩
    exact (FlowerAutomaton.transition_zero_iff cs.toFinset
      (fun c hc => List.length_pos_iff.mp (hpos c (List.mem_toFinset.mp hc))) w).mpr hw.2


theorem solveW_cost (cs : List (List (Fin d))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset) :
    (solveW cs hcs hne hpos hcode).cost ≤
      CostTotalBounds.totalPolynomial (totalLength cs.toFinset) d := by
  let L := totalLength cs.toFinset
  let maximum := CostInitial.maxLengthW cs
  let a : Fin d := ⟨0, CostInitial.alphabet_positive cs hne hpos⟩
  have hkL : maximum.value ≤ L := by
    rw [CostInitial.maxLengthW_value]
    exact maxLength_le_totalLength cs.toFinset
  have hq : cs.length ≤ L := by
    have h := code_card_le_totalLength cs.toFinset (by simpa using hpos)
    simpa [List.toFinset_card_of_nodup hcs] using h
  have hbound : ∀ c ∈ cs, c.length ≤ maximum.value := by
    intro c hc
    rw [CostInitial.maxLengthW_value]
    exact Finset.le_sup (List.mem_toFinset.mpr hc)
  have hcycle : ∀ r hr hp, (cycleW cs hcs hcode a maximum.value r hr hp).cost ≤
      CostTotalBounds.preparationPolynomial L d + CostTotalBounds.cycleKernelPolynomial L d := by
    intro r hr hp
    cases r with
    | zero => omega
    | succ r =>
      exact ConcreteCycle.solveW_cost cs hcs hne hpos hcode a maximum.value r hp hbound hkL
  have hresult := CostInitial.solveW_polynomial a cs maximum.value L hkL hq hpos hbound
    (cycleW cs hcs hcode a maximum.value) _ hcycle
  have hmaximum := CostInitial.maxLengthW_polynomial cs maximum.value L hkL hq hbound
  change maximum.cost ≤ L*(L*(3+L)+2*L+4)+1 at hmaximum
  change maximum.cost +
    (CostInitial.solveW a cs maximum.value hpos (cycleW cs hcs hcode a maximum.value)).cost+1 ≤ _
  change _ ≤ CostTotalBounds.totalPolynomial L d
  unfold CostTotalBounds.totalPolynomial
  omega

/-- One theorem ties correctness and the polynomial work bound to the same
fully instantiated executable function on the original code input. -/
theorem verified_decision_and_search (cs : List (List (Fin d))) (hcs : cs.Nodup)
    (hne : cs ≠ []) (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset) :
    CostInitial.ResultSpec cs (maxLength cs.toFinset) (solveW cs hcs hne hpos hcode).value ∧
    (solveW cs hcs hne hpos hcode).cost ≤
      CostTotalBounds.totalPolynomial (totalLength cs.toFinset) d :=
  ⟨solveW_correct cs hcs hne hpos hcode, solveW_cost cs hcs hne hpos hcode⟩


/-- A fixed-degree polynomial in the explicit input parameters, bounding the
work of the same executable solver whose output is certified above. -/
theorem solveW_polynomial (cs : List (List (Fin d))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset) :
    (solveW cs hcs hne hpos hcode).cost ≤ 4174*(totalLength cs.toFinset+d+1)^14 :=
  (solveW_cost cs hcs hne hpos hcode).trans
    (CostTotalBounds.totalPolynomial_le_monomial (totalLength cs.toFinset) d)

/-- Final decision-and-search theorem, with no supplied matrix, compression,
resource-bound, or deficiency oracle. -/
theorem fully_verified_construction (cs : List (List (Fin d))) (hcs : cs.Nodup)
    (hne : cs ≠ []) (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset) :
    (match (solveW cs hcs hne hpos hcode).value with
      | none => ∀ w, Target.Completable cs.toFinset w
      | some w => w.length ≤ 4*(maxLength cs.toFinset)^2-3*(maxLength cs.toFinset) ∧
          FlowerAutomaton.transition cs.toFinset w = 0 ∧ ¬ Target.Completable cs.toFinset w) ∧
    (solveW cs hcs hne hpos hcode).cost ≤ 4174*(totalLength cs.toFinset+d+1)^14 :=
  ⟨solveW_flower_correct cs hcs hne hpos hcode, solveW_polynomial cs hcs hne hpos hcode⟩

end Proof.CostFinal


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostInitial.lean <==
import Proof.CostOutput

namespace Proof.CostInitial

open CostModel Target

set_option linter.unusedSectionVars false

variable {d : ℕ}

/-- Symbols are binary indices in the explicitly supplied alphabet. -/
def symbolEqW (a b : Fin d) : Work Bool :=
  ⟨decide (a = b), 1 + Nat.size a.val + Nat.size b.val⟩

theorem symbolEqW_cost (a b : Fin d) :
    (symbolEqW a b).cost ≤ 1 + 2 * Nat.size d := by
  have ha := Nat.size_le_size a.isLt.le
  have hb := Nat.size_le_size b.isLt.le
  simp only [symbolEqW]
  omega

/-- Test a codeword for being a power of the chosen letter, with early exit. -/
def pureW (a : Fin d) : List (Fin d) → Work Bool
  | [] => ⟨true, 1⟩
  | b :: bs =>
      let checked := symbolEqW a b
      if checked.value then
        let tail := pureW a bs
        ⟨tail.value, checked.cost + tail.cost + 1⟩
      else ⟨false, checked.cost + 1⟩

theorem pureW_value (a : Fin d) (c : List (Fin d)) :
    (pureW a c).value = true ↔ c = List.replicate c.length a := by
  induction c with
  | nil => simp [pureW]
  | cons b bs ih =>
      by_cases hab : a = b
      · subst b
        simpa [pureW, symbolEqW, List.replicate_succ] using ih
      · simp [pureW, symbolEqW, hab, List.replicate_succ, Ne.symm hab]

theorem pureW_cost (a : Fin d) (c : List (Fin d)) :
    (pureW a c).cost ≤ c.length * (2 + 2 * Nat.size d) + 1 := by
  induction c with
  | nil => simp [pureW]
  | cons b bs ih =>
      have hc := symbolEqW_cost a b
      simp only [pureW, List.length_cons]
      split <;> dsimp only <;> nlinarith

/-- Explicitly count the length; natural-number additions are charged. -/
def lengthW : List (Fin d) → Work ℕ
  | [] => ⟨0, 1⟩
  | _ :: bs =>
      let tail := lengthW bs
      let next := natAdd tail.value 1
      ⟨next.value, tail.cost + next.cost + 1⟩

@[simp] theorem lengthW_value (c : List (Fin d)) : (lengthW c).value = c.length := by
  induction c with
  | nil => rfl
  | cons b bs ih => simp [lengthW, ih]

theorem lengthW_cost (c : List (Fin d)) (k : ℕ) (hc : c.length ≤ k) :
    (lengthW c).cost ≤ c.length * (3 + Nat.size k) + 1 := by
  induction c with
  | nil => simp [lengthW]
  | cons b bs ih =>
      have ht : bs.length ≤ k := by simpa only [List.length_cons] using (Nat.le_trans
        (Nat.le_succ bs.length) hc)
      have hh := ih ht
      have hs := Nat.size_le_size ht
      simp only [lengthW, lengthW_value, natAdd, List.length_cons, Nat.size_one]
      nlinarith

/-- Scan the actual input list. No finite-set enumeration or sort is hidden
in the object program. -/
def scanPureW (a : Fin d) : List (List (Fin d)) → Work (Option ℕ)
  | [] => ⟨none, 1⟩
  | c :: cs =>
      let checked := pureW a c
      if checked.value then
        let length := lengthW c
        ⟨some length.value, checked.cost + length.cost + 1⟩
      else
        let tail := scanPureW a cs
        ⟨tail.value, checked.cost + tail.cost + 1⟩

theorem scanPureW_some (a : Fin d) (cs : List (List (Fin d))) (r : ℕ)
    (h : (scanPureW a cs).value = some r) : List.replicate r a ∈ cs := by
  induction cs with
  | nil => simp [scanPureW] at h
  | cons c cs ih =>
      simp only [scanPureW] at h
      split at h
      next hc =>
        have hr : c.length = r := by simpa using h
        have hp := (pureW_value a c).mp hc
        rw [hr] at hp
        exact List.mem_cons.mpr (Or.inl hp.symm)
      next hc => exact List.mem_cons_of_mem c (ih h)

theorem scanPureW_none (a : Fin d) (cs : List (List (Fin d)))
    (h : (scanPureW a cs).value = none) :
    ∀ r, List.replicate r a ∉ cs := by
  induction cs with
  | nil => simp
  | cons c cs ih =>
      simp only [scanPureW] at h
      split at h
      next hc => contradiction
      next hc =>
        intro r hr
        rcases List.mem_cons.mp hr with he | hm
        · have hp : c = List.replicate c.length a := by
            subst c
            simp
          exact hc ((pureW_value a c).mpr hp)
        · exact ih h r hm

def scanBudget (d k q : ℕ) : ℕ :=
  q * (k * (2 + 2*Nat.size d) + 1 + (k * (3 + Nat.size k) + 1) + 1) + 1

theorem scanPureW_cost (a : Fin d) (cs : List (List (Fin d))) (k : ℕ)
    (hbound : ∀ c ∈ cs, c.length ≤ k) :
    (scanPureW a cs).cost ≤ scanBudget d k cs.length := by
  induction cs with
  | nil => simp [scanPureW, scanBudget]
  | cons c cs ih =>
      have hl := hbound c List.mem_cons_self
      have hp := pureW_cost a c
      have hn := lengthW_cost c k hl
      have ht := ih (fun b hb => hbound b (List.mem_cons_of_mem c hb))
      have hp' : (pureW a c).cost ≤ k * (2 + 2 * Nat.size d) + 1 :=
        hp.trans (Nat.add_le_add_right (Nat.mul_le_mul_right _ hl) 1)
      unfold scanBudget at ht ⊢
      simp only [scanPureW, List.length_cons]
      split <;> dsimp only <;> nlinarith

def natSubW (a b : ℕ) : Work ℕ := ⟨a-b, 1 + Nat.size a + Nat.size b⟩

/-- Construct the fallback and charge the computation of its length as well
as writing every output symbol. -/
def fallbackW (a : Fin d) (k : ℕ) : Work (List (Fin d)) :=
  let twice := natMul 2 k
  let count := natSubW twice.value 1
  let word := CostOutput.replicateW a count.value
  ⟨word.value, twice.cost + count.cost + word.cost⟩

@[simp] theorem fallbackW_value (a : Fin d) (k : ℕ) :
    (fallbackW a k).value = List.replicate (2*k-1) a := by
  simp [fallbackW, natSubW]

def fallbackBudget (k : ℕ) : ℕ :=
  (1 + Nat.size 2)*(1 + Nat.size k) +
    (1 + Nat.size (2*k) + Nat.size 1) + (2*k-1+1)

@[simp] theorem fallbackW_cost (a : Fin d) (k : ℕ) :
    (fallbackW a k).cost = fallbackBudget k := by
  simp [fallbackW, fallbackBudget, natSubW, natMul]

/-- The decision-and-search specification over the supplied ambient alphabet. -/
def ResultSpec (cs : List (List (Fin d))) (k : ℕ) : Option (List (Fin d)) → Prop
  | none => ∀ w, Completable cs.toFinset w
  | some w => w.length ≤ 4*k^2-3*k ∧ ¬ Completable cs.toFinset w

/-- Full initial split, calling the charged cycle solver only when the
explicit list scan has produced a positive pure codeword. -/
def solveW (a : Fin d) (cs : List (List (Fin d))) (k : ℕ)
    (hpos : ∀ c ∈ cs, 0 < c.length)
    (cycle : (r : ℕ) → 0 < r → List.replicate r a ∈ cs.toFinset →
      Work (Option (List (Fin d)))) : Work (Option (List (Fin d))) :=
  let scanned := scanPureW a cs
  match hs : scanned.value with
  | none =>
      let fallback := fallbackW a k
      ⟨some fallback.value, scanned.cost + fallback.cost + 1⟩
  | some r =>
      have hr : 0 < r := by
        have hp := hpos _ (scanPureW_some a cs r hs)
        simpa using hp
      have hm : List.replicate r a ∈ cs.toFinset :=
        List.mem_toFinset.mpr (scanPureW_some a cs r hs)
      let result := cycle r hr hm
      ⟨result.value, scanned.cost + result.cost + 1⟩

theorem solveW_correct (a : Fin d) (cs : List (List (Fin d))) (k : ℕ) (hk : 1 ≤ k)
    (hpos : ∀ c ∈ cs, 0 < c.length) (hbound : ∀ c ∈ cs, c.length ≤ k)
    (cycle : (r : ℕ) → 0 < r → List.replicate r a ∈ cs.toFinset →
      Work (Option (List (Fin d))))
    (hcycle : ∀ r hr hm, ResultSpec cs k (cycle r hr hm).value) :
    ResultSpec cs k (solveW a cs k hpos cycle).value := by
  unfold solveW
  dsimp only
  split
  · rename_i hs
    dsimp only [ResultSpec]
    rw [fallbackW_value]
    constructor
    · simp only [List.length_replicate]
      have hh := universal_length_bound k 1 hk hk
      have hb : 2*k-1+2*(k-1) ≤ 4*k^2-3*k := by simpa using hh
      omega
    · apply CodeAutomaton.missing_pure_power cs.toFinset a k hk
      · intro c hc
        exact List.length_pos_iff.mp (hpos c (List.mem_toFinset.mp hc))
      · intro c hc
        exact hbound c (List.mem_toFinset.mp hc)
      · intro r _ hr
        exact scanPureW_none a cs hs r (List.mem_toFinset.mp hr)
  · exact hcycle _ _ _

theorem solveW_cost (a : Fin d) (cs : List (List (Fin d))) (k : ℕ)
    (hpos : ∀ c ∈ cs, 0 < c.length) (hbound : ∀ c ∈ cs, c.length ≤ k)
    (cycle : (r : ℕ) → 0 < r → List.replicate r a ∈ cs.toFinset →
      Work (Option (List (Fin d)))) (B : ℕ)
    (hcycle : ∀ r hr hm, (cycle r hr hm).cost ≤ B) :
    (solveW a cs k hpos cycle).cost ≤
      scanBudget d k cs.length + fallbackBudget k + B + 1 := by
  have hscan := scanPureW_cost a cs k hbound
  unfold solveW
  dsimp only
  split
  · dsimp only
    rw [fallbackW_cost]
    omega
  · rename_i r hs
    dsimp only
    have hm : List.replicate r a ∈ cs.toFinset :=
      List.mem_toFinset.mpr (scanPureW_some a cs r hs)
    have hr : 0 < r := by simpa using hpos _ (scanPureW_some a cs r hs)
    have hc := hcycle r hr hm
    omega

theorem pure_scan_unique (a : Fin d) (cs : List (List (Fin d)))
    (hcode : IsCode cs.toFinset) (r : ℕ)
    (hr : (scanPureW a cs).value = some r) (s : ℕ)
    (hs : List.replicate s a ∈ cs) : r = s :=
  CodeAutomaton.pure_codeword_unique cs.toFinset hcode a r s
    (List.mem_toFinset.mpr (scanPureW_some a cs r hr)) (List.mem_toFinset.mpr hs)

theorem scanBudget_polynomial (d k q L : ℕ) (hk : k ≤ L) (hq : q ≤ L) :
    scanBudget d k q ≤ L * (L * (2+2*d) + L * (3+L) + 3) + 1 := by
  have hdsize : Nat.size d ≤ d := Nat.size_le.mpr d.lt_two_pow_self
  have hksize : Nat.size k ≤ L :=
    (Nat.size_le.mpr k.lt_two_pow_self).trans hk
  unfold scanBudget
  calc
    q * (k * (2+2*Nat.size d) + 1 + (k * (3+Nat.size k) + 1) + 1) + 1 ≤
        L * (L * (2+2*d) + 1 + (L * (3+L) + 1) + 1) + 1 := by gcongr
    _ = _ := by ring

theorem fallbackBudget_polynomial (k : ℕ) : fallbackBudget k ≤ 7*k+6 := by
  have hk : Nat.size k ≤ k := Nat.size_le.mpr k.lt_two_pow_self
  have htwice : Nat.size (2*k) ≤ 2*k := Nat.size_le.mpr (2*k).lt_two_pow_self
  have htwo : Nat.size 2 = 2 := by simpa using (@Nat.size_pow 1)
  simp only [fallbackBudget, htwo, Nat.size_one]
  omega

def initialPolynomial (L d : ℕ) : ℕ :=
  L * (L * (2+2*d) + L * (3+L) + 3) + 7*L+8

theorem solveW_polynomial (a : Fin d) (cs : List (List (Fin d))) (k L : ℕ)
    (hk : k ≤ L) (hq : cs.length ≤ L)
    (hpos : ∀ c ∈ cs, 0 < c.length) (hbound : ∀ c ∈ cs, c.length ≤ k)
    (cycle : (r : ℕ) → 0 < r → List.replicate r a ∈ cs.toFinset →
      Work (Option (List (Fin d)))) (B : ℕ)
    (hcycle : ∀ r hr hm, (cycle r hr hm).cost ≤ B) :
    (solveW a cs k hpos cycle).cost ≤ initialPolynomial L d + B := by
  have hrun := solveW_cost a cs k hpos hbound cycle B hcycle
  have hscan := scanBudget_polynomial d k cs.length L hk hq
  have hfallback := fallbackBudget_polynomial k
  unfold initialPolynomial
  omega

def maxW (a b : ℕ) : Work ℕ :=
  let compared := natLt a b
  ⟨if compared.value then b else a, compared.cost + 1⟩

@[simp] theorem maxW_value (a b : ℕ) : (maxW a b).value = max a b := by
  by_cases h : a < b
  · simp [maxW, natLt, h, max_eq_right h.le]
  · simp [maxW, natLt, h, max_eq_left (Nat.le_of_not_gt h)]

/-- Compute the maximum codeword length directly from the input list. -/
def maxLengthW : List (List (Fin d)) → Work ℕ
  | [] => ⟨0, 1⟩
  | c :: cs =>
      let length := lengthW c
      let tail := maxLengthW cs
      let largest := maxW length.value tail.value
      ⟨largest.value, length.cost + tail.cost + largest.cost + 1⟩

@[simp] theorem maxLengthW_value (cs : List (List (Fin d))) :
    (maxLengthW cs).value = cs.toFinset.sup List.length := by
  induction cs with
  | nil => simp [maxLengthW]
  | cons c cs ih => simp [maxLengthW, ih, Finset.sup_insert]

theorem maxLengthW_value_le (cs : List (List (Fin d))) (k : ℕ)
    (hbound : ∀ c ∈ cs, c.length ≤ k) : (maxLengthW cs).value ≤ k := by
  rw [maxLengthW_value]
  exact Finset.sup_le (fun c hc => hbound c (List.mem_toFinset.mp hc))

theorem maxLengthW_cost (cs : List (List (Fin d))) (k : ℕ)
    (hbound : ∀ c ∈ cs, c.length ≤ k) :
    (maxLengthW cs).cost ≤
      cs.length * (k * (3+Nat.size k) + 2*Nat.size k + 4) + 1 := by
  induction cs with
  | nil => simp [maxLengthW]
  | cons c cs ih =>
      have hc := hbound c List.mem_cons_self
      have hcs : ∀ b ∈ cs, b.length ≤ k :=
        fun b hb => hbound b (List.mem_cons_of_mem c hb)
      have ht := ih hcs
      have htv := maxLengthW_value_le cs k hcs
      have hl := lengthW_cost c k hc
      have hl' : (lengthW c).cost ≤ k*(3+Nat.size k)+1 :=
        hl.trans (Nat.add_le_add_right (Nat.mul_le_mul_right _ hc) 1)
      have hs₁ := Nat.size_le_size hc
      have hs₂ := Nat.size_le_size htv
      simp only [maxLengthW, maxW, natLt, lengthW_value, List.length_cons]
      nlinarith

theorem maxLengthW_polynomial (cs : List (List (Fin d))) (k L : ℕ)
    (hk : k ≤ L) (hq : cs.length ≤ L) (hbound : ∀ c ∈ cs, c.length ≤ k) :
    (maxLengthW cs).cost ≤ L * (L*(3+L)+2*L+4)+1 := by
  have hs : Nat.size k ≤ L := (Nat.size_le.mpr k.lt_two_pow_self).trans hk
  exact (maxLengthW_cost cs k hbound).trans (by gcongr)

theorem maxLengthW_positive (cs : List (List (Fin d))) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) : 0 < (maxLengthW cs).value := by
  obtain ⟨c, tail, rfl⟩ := List.exists_cons_of_ne_nil hne
  have hp := hpos c List.mem_cons_self
  rw [maxLengthW_value]
  exact hp.trans_le (Finset.le_sup (List.mem_toFinset.mpr List.mem_cons_self))

/-- A nonempty input containing only positive-length words necessarily has a
nonempty ambient finite alphabet. The chosen letter can therefore be zero. -/
theorem alphabet_positive (cs : List (List (Fin d))) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) : 0 < d := by
  obtain ⟨c, tail, rfl⟩ := List.exists_cons_of_ne_nil hne
  have hc : c ≠ [] := List.length_pos_iff.mp (hpos c List.mem_cons_self)
  obtain ⟨a, rest, rfl⟩ := List.exists_cons_of_ne_nil hc
  exact (Nat.zero_le a.val).trans_lt a.isLt

end Proof.CostInitial


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostMatrix.lean <==
import Proof.CostModel
import Mathlib.Data.Matrix.Mul
import Mathlib.Algebra.BigOperators.Fin

/-! Strict, stored vector/matrix kernels for the binary arithmetic register
model. Array reads charge the address and returned integer sizes. `tabulate`
evaluates each charged callback exactly once and stores its result. A structural
unit denotes a bounded block of pointer/allocation operations per cell, rather
than one compiler instruction: tabulation includes its result projection, and
the node unit of `sumW` includes the corresponding `Vector.toList` cell when
the fold is fed a stored vector. These conversions therefore require no
uncharged traversal of variable length. Cost metadata is instrumentation, not
part of the object program. These are bounds in this stated arithmetic-register
model, not claims about Lean compiler or Turing-machine instruction counts. -/
namespace Proof.CostModel
open scoped BigOperators

abbrev Vec (n : ℕ) := Vector ℕ n
abbrev Mat (n : ℕ) := Vector (Vec n) n
def vecDenote (v : Vec n) (i : Fin n) : ℕ := v[i.val]
def matDenote (M : Mat n) : Matrix (Fin n) (Fin n) ℕ :=
  fun i j => M[i.val][j.val]

def tabulate (n : ℕ) (f : Fin n → Work α) : Work (Vector α n) :=
  let cells := Vector.ofFn f
  ⟨cells.map Work.value, n + (cells.toList.map Work.cost).sum⟩

@[simp] theorem tabulate_value (n : ℕ) (f : Fin n → Work α) (i : Fin n) :
    (tabulate n f).value[i.val] = (f i).value := by
  simp [tabulate]

theorem tabulate_cost (n : ℕ) (f : Fin n → Work α) :
    (tabulate n f).cost = n + ∑ i, (f i).cost := by
  simp [tabulate, Vector.toList_ofFn, List.map_ofFn, List.sum_ofFn]

theorem tabulate_cost_le (n : ℕ) (f : Fin n → Work α) (K : ℕ)
    (h : ∀ i, (f i).cost ≤ K) : (tabulate n f).cost ≤ n * (K+1) := by
  rw [tabulate_cost]
  have hs : (∑ i, (f i).cost) ≤ n*K := by
    calc
      (∑ i, (f i).cost) ≤ ∑ _i : Fin n, K := Finset.sum_le_sum (fun i _ => h i)
      _ = n*K := by simp
  nlinarith

def getVecW (v : Vec n) (i : Fin n) : Work ℕ :=
  let a := v[i.val]
  ⟨a, 1 + Nat.size n + Nat.size a⟩

def getMatW (M : Mat n) (i j : Fin n) : Work ℕ :=
  let a := M[i.val][j.val]
  ⟨a, 2 + 2*Nat.size n + Nat.size a⟩

@[simp] theorem getVecW_value (v : Vec n) (i : Fin n) :
    (getVecW v i).value = vecDenote v i := rfl
@[simp] theorem getMatW_value (M : Mat n) (i j : Fin n) :
    (getMatW M i j).value = matDenote M i j := rfl

theorem getVecW_cost_le (v : Vec n) (i : Fin n) (V : ℕ)
    (h : vecDenote v i ≤ V) :
    (getVecW v i).cost ≤ 1 + Nat.size n + Nat.size V := by
  exact Nat.add_le_add_left (Nat.size_le_size h) _

theorem getMatW_cost_le (M : Mat n) (i j : Fin n) (V : ℕ)
    (h : matDenote M i j ≤ V) :
    (getMatW M i j).cost ≤ 2 + 2*Nat.size n + Nat.size V := by
  exact Nat.add_le_add_left (Nat.size_le_size h) _

def sumW : List ℕ → Work ℕ
  | [] => ⟨0, 1⟩
  | a::as =>
    let rest := sumW as
    let answer := natAdd a rest.value
    ⟨answer.value, 1 + rest.cost + answer.cost⟩

@[simp] theorem sumW_value (as : List ℕ) : (sumW as).value = as.sum := by
  induction as with
  | nil => rfl
  | cons a as ih => simp [sumW, ih]

theorem sumW_cost_le (as : List ℕ) (V N : ℕ)
    (h : ∀ a ∈ as, a ≤ V) (hlen : as.length ≤ N) :
    (sumW as).cost ≤ 1 + as.length * (2 + 2*Nat.size (N*V)) := by
  induction as with
  | nil => simp [sumW]
  | cons a as ih =>
    have ha : a ≤ V := h a (by simp)
    have ht : ∀ b ∈ as, b ≤ V := fun b hb => h b (by simp [hb])
    have hs := ih ht (by simp only [List.length_cons] at hlen; omega)
    have hpos : 1 ≤ N := by simp only [List.length_cons] at hlen; omega
    have ha' : a ≤ N*V := ha.trans (by nlinarith)
    have ht' : as.sum ≤ N*V := by
      have hh : as.sum ≤ as.length * V := by
        simpa using List.sum_le_card_nsmul as V ht
      have hlen' : as.length ≤ N := by simp only [List.length_cons] at hlen; omega
      exact hh.trans (Nat.mul_le_mul_right V hlen')
    have hc := natAdd_cost_le a as.sum (N*V) ha' ht'
    simp only [sumW, sumW_value, List.length_cons]
    nlinarith

def dotWith (n : ℕ) (f g : Fin n → Work ℕ) : Work ℕ :=
  let terms := tabulate n (fun i => bind (f i) (fun a => bind (g i) (fun b => natMul a b)))
  let answer := sumW terms.value.toList
  ⟨answer.value, terms.cost + answer.cost⟩

@[simp] theorem dotWith_value (n : ℕ) (f g : Fin n → Work ℕ) :
    (dotWith n f g).value = ∑ i, (f i).value * (g i).value := by
  simp [dotWith, tabulate, Vector.toList_map, Vector.toList_ofFn,
    List.map_map, List.map_ofFn, List.sum_ofFn]

def dotBudget (n V F G : ℕ) : ℕ :=
  n*(F+G+(1+Nat.size V)^2+1) + 1 + n*(2+2*Nat.size (n*V^2))

theorem dotWith_cost_le (n V F G : ℕ) (f g : Fin n → Work ℕ)
    (hf : ∀ i, (f i).value ≤ V) (hg : ∀ i, (g i).value ≤ V)
    (hfc : ∀ i, (f i).cost ≤ F) (hgc : ∀ i, (g i).cost ≤ G) :
    (dotWith n f g).cost ≤ dotBudget n V F G := by
  let terms := tabulate n (fun i => bind (f i) (fun a => bind (g i) (fun b => natMul a b)))
  have ht : terms.cost ≤ n*(F+G+(1+Nat.size V)^2+1) := by
    apply tabulate_cost_le
    intro i
    have hm := natMul_cost_le _ _ V (hf i) (hg i)
    simp only [bind_cost, bind_value]
    have := hfc i
    have := hgc i
    omega
  have hv : ∀ a ∈ terms.value.toList, a ≤ V^2 := by
    intro a ha
    have hlist : terms.value.toList = List.ofFn (fun i => (f i).value*(g i).value) := by
      simp [terms, tabulate, Vector.toList_map, Vector.toList_ofFn, List.map_ofFn]
      rfl
    rw [hlist, List.mem_ofFn] at ha
    obtain ⟨i, rfl⟩ := ha
    simpa [pow_two] using Nat.mul_le_mul (hf i) (hg i)
  have hs := sumW_cost_le terms.value.toList (V^2) n hv (by simp)
  simp only [Vector.length_toList] at hs
  change terms.cost + (sumW terms.value.toList).cost ≤ _
  unfold dotBudget
  omega

def scalarW (u v : Vec n) : Work ℕ := dotWith n (getVecW u) (getVecW v)
def vecMulW (u : Vec n) (M : Mat n) : Work (Vec n) :=
  tabulate n (fun j => dotWith n (getVecW u) (fun i => getMatW M i j))
def mulVecW (M : Mat n) (v : Vec n) : Work (Vec n) :=
  tabulate n (fun i => dotWith n (getMatW M i) (getVecW v))
def matMulW (M P : Mat n) : Work (Mat n) :=
  tabulate n (fun i => tabulate n (fun j =>
    dotWith n (getMatW M i) (fun k => getMatW P k j)))

@[simp] theorem scalarW_value (u v : Vec n) :
    (scalarW u v).value = dotProduct (vecDenote u) (vecDenote v) := by
  simp [scalarW, dotProduct]

@[simp] theorem vecMulW_value (u : Vec n) (M : Mat n) :
    vecDenote (vecMulW u M).value = Matrix.vecMul (vecDenote u) (matDenote M) := by
  funext j
  simp [vecMulW, vecDenote, Matrix.vecMul, dotProduct]

@[simp] theorem mulVecW_value (M : Mat n) (v : Vec n) :
    vecDenote (mulVecW M v).value = Matrix.mulVec (matDenote M) (vecDenote v) := by
  funext i
  simp [mulVecW, vecDenote, Matrix.mulVec, dotProduct]

@[simp] theorem matMulW_value (M P : Mat n) :
    matDenote (matMulW M P).value = matDenote M * matDenote P := by
  funext i j
  simp [matMulW, matDenote, Matrix.mul_apply, getMatW]

def vectorReadBudget (n V : ℕ) : ℕ := 1 + Nat.size n + Nat.size V
def matrixReadBudget (n V : ℕ) : ℕ := 2 + 2*Nat.size n + Nat.size V
def scalarBudget (n V : ℕ) : ℕ :=
  dotBudget n V (vectorReadBudget n V) (vectorReadBudget n V)
def vectorMulBudget (n V : ℕ) : ℕ :=
  n * (dotBudget n V (vectorReadBudget n V) (matrixReadBudget n V) + 1)
def matrixMulBudget (n V : ℕ) : ℕ :=
  n * (n * (dotBudget n V (matrixReadBudget n V) (matrixReadBudget n V) + 1) + 1)

theorem scalarW_cost_le (u v : Vec n) (V : ℕ)
    (hu : ∀ i, vecDenote u i ≤ V) (hv : ∀ i, vecDenote v i ≤ V) :
    (scalarW u v).cost ≤ scalarBudget n V := by
  apply dotWith_cost_le n V
  · exact hu
  · exact hv
  · intro i; exact getVecW_cost_le u i V (hu i)
  · intro i; exact getVecW_cost_le v i V (hv i)

theorem vecMulW_cost_le (u : Vec n) (M : Mat n) (V : ℕ)
    (hu : ∀ i, vecDenote u i ≤ V) (hM : ∀ i j, matDenote M i j ≤ V) :
    (vecMulW u M).cost ≤ vectorMulBudget n V := by
  apply tabulate_cost_le
  intro j
  apply dotWith_cost_le n V
  · exact hu
  · intro i; exact hM i j
  · intro i; exact getVecW_cost_le u i V (hu i)
  · intro i; exact getMatW_cost_le M i j V (hM i j)

theorem mulVecW_cost_le (M : Mat n) (v : Vec n) (V : ℕ)
    (hM : ∀ i j, matDenote M i j ≤ V) (hv : ∀ i, vecDenote v i ≤ V) :
    (mulVecW M v).cost ≤ vectorMulBudget n V := by
  apply tabulate_cost_le
  intro i
  have hh := dotWith_cost_le n V (matrixReadBudget n V) (vectorReadBudget n V)
    (getMatW M i) (getVecW v) (hM i) hv
    (fun j => getMatW_cost_le M i j V (hM i j))
    (fun j => getVecW_cost_le v j V (hv j))
  simpa [dotBudget, Nat.add_comm, Nat.add_left_comm, Nat.add_assoc] using hh

theorem matMulW_cost_le (M P : Mat n) (V : ℕ)
    (hM : ∀ i j, matDenote M i j ≤ V) (hP : ∀ i j, matDenote P i j ≤ V) :
    (matMulW M P).cost ≤ matrixMulBudget n V := by
  apply tabulate_cost_le
  intro i
  apply tabulate_cost_le
  intro j
  apply dotWith_cost_le n V
  · intro l; exact hM i l
  · intro l; exact hP l j
  · intro l; exact getMatW_cost_le M i l V (hM i l)
  · intro l; exact getMatW_cost_le P l j V (hP l j)

theorem matMulW_entry_bound (M P : Mat n) (V : ℕ)
    (hM : ∀ i j, matDenote M i j ≤ V) (hP : ∀ i j, matDenote P i j ≤ V)
    (i j : Fin n) : matDenote (matMulW M P).value i j ≤ n*V^2 := by
  rw [matMulW_value, Matrix.mul_apply]
  calc
    (∑ l, matDenote M i l * matDenote P l j) ≤ ∑ _l : Fin n, V^2 := by
      apply Finset.sum_le_sum
      intro l _
      simpa [pow_two] using Nat.mul_le_mul (hM i l) (hP l j)
    _ = n*V^2 := by simp

theorem dotWith_value_bound (n V : ℕ) (f g : Fin n → Work ℕ)
    (hf : ∀ i, (f i).value ≤ V) (hg : ∀ i, (g i).value ≤ V) :
    (dotWith n f g).value ≤ n*V^2 := by
  rw [dotWith_value]
  calc
    (∑ i, (f i).value * (g i).value) ≤ ∑ _i : Fin n, V^2 := by
      apply Finset.sum_le_sum
      intro i _
      simpa [pow_two] using Nat.mul_le_mul (hf i) (hg i)
    _ = n*V^2 := by simp

theorem vecMulW_entry_bound (u : Vec n) (M : Mat n) (V : ℕ)
    (hu : ∀ i, vecDenote u i ≤ V) (hM : ∀ i j, matDenote M i j ≤ V)
    (j : Fin n) : vecDenote (vecMulW u M).value j ≤ n*V^2 := by
  simp only [vecMulW, vecDenote, tabulate_value]
  exact dotWith_value_bound n V _ _ hu (fun i => hM i j)

theorem mulVecW_entry_bound (M : Mat n) (v : Vec n) (V : ℕ)
    (hM : ∀ i j, matDenote M i j ≤ V) (hv : ∀ i, vecDenote v i ≤ V)
    (i : Fin n) : vecDenote (mulVecW M v).value i ≤ n*V^2 := by
  simp only [mulVecW, vecDenote, tabulate_value]
  exact dotWith_value_bound n V _ _ (hM i) hv

/-- A polynomial in dimension, operand bit length, and callback costs. -/
def dotPolynomial (n b F G : ℕ) : ℕ :=
  n*(F+G+(1+b)^2+1) + 1 + n*(4+2*n+4*b)
def scalarPolynomial (n b : ℕ) : ℕ :=
  dotPolynomial n b (1+n+b) (1+n+b)
def vectorMulPolynomial (n b : ℕ) : ℕ :=
  n*(dotPolynomial n b (1+n+b) (2+2*n+b)+1)
def matrixMulPolynomial (n b : ℕ) : ℕ :=
  n*(n*(dotPolynomial n b (2+2*n+b) (2+2*n+b)+1)+1)

theorem dotBudget_polynomial (n V b F G : ℕ) (hb : Nat.size V ≤ b) :
    dotBudget n V F G ≤ dotPolynomial n b F G := by
  have hn := size_le_self n
  have hp := size_mul_pow_le n V 2
  have hs : Nat.size (n*V^2) ≤ n+2*b+1 := by omega
  unfold dotBudget dotPolynomial
  have hpow : (1+Nat.size V)^2 ≤ (1+b)^2 :=
    Nat.pow_le_pow_left (Nat.add_le_add_left hb 1) 2
  have hleft := Nat.mul_le_mul_left n (Nat.add_le_add_right
    (Nat.add_le_add_left hpow (F+G)) 1)
  have hright := Nat.mul_le_mul_left n (show 2+2*Nat.size (n*V^2) ≤ 4+2*n+4*b by omega)
  omega

theorem scalarBudget_polynomial (n V b : ℕ) (hb : Nat.size V ≤ b) :
    scalarBudget n V ≤ scalarPolynomial n b := by
  have hh := dotBudget_polynomial n V b (vectorReadBudget n V) (vectorReadBudget n V) hb
  have hr : vectorReadBudget n V ≤ 1+n+b := by
    unfold vectorReadBudget
    have := size_le_self n
    omega
  calc
    scalarBudget n V ≤ dotPolynomial n b (vectorReadBudget n V) (vectorReadBudget n V) := hh
    _ ≤ scalarPolynomial n b := by
      unfold dotPolynomial scalarPolynomial
      exact Nat.add_le_add_right (Nat.add_le_add_right (Nat.mul_le_mul_left n (by omega)) 1) _

theorem vectorMulBudget_polynomial (n V b : ℕ) (hb : Nat.size V ≤ b) :
    vectorMulBudget n V ≤ vectorMulPolynomial n b := by
  have hh := dotBudget_polynomial n V b (vectorReadBudget n V) (matrixReadBudget n V) hb
  have hv : vectorReadBudget n V ≤ 1+n+b := by
    unfold vectorReadBudget; have := size_le_self n; omega
  have hm : matrixReadBudget n V ≤ 2+2*n+b := by
    unfold matrixReadBudget; have := size_le_self n; omega
  apply Nat.mul_le_mul_left
  apply Nat.add_le_add_right
  apply hh.trans
  unfold dotPolynomial
  exact Nat.add_le_add_right (Nat.add_le_add_right (Nat.mul_le_mul_left n (by omega)) 1) _

theorem matrixMulBudget_polynomial (n V b : ℕ) (hb : Nat.size V ≤ b) :
    matrixMulBudget n V ≤ matrixMulPolynomial n b := by
  have hh := dotBudget_polynomial n V b (matrixReadBudget n V) (matrixReadBudget n V) hb
  have hm : matrixReadBudget n V ≤ 2+2*n+b := by
    unfold matrixReadBudget; have := size_le_self n; omega
  apply Nat.mul_le_mul_left
  apply Nat.add_le_add_right
  apply Nat.mul_le_mul_left
  apply Nat.add_le_add_right
  apply hh.trans
  unfold dotPolynomial
  exact Nat.add_le_add_right (Nat.add_le_add_right (Nat.mul_le_mul_left n (by omega)) 1) _

end Proof.CostModel


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostModel.lean <==
import Mathlib.Data.Nat.Size
import Mathlib.Data.List.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

/-! An explicit binary-arithmetic register model. A `Work` computation records
the value and its charged work. Metadata used to count work is not itself part
of the object program. Every arithmetic primitive below charges its actual
operand sizes. Stored-array access is provided by `CostMatrix`. -/
namespace Proof.CostModel

structure Work (α : Type*) where
  value : α
  cost : ℕ
  deriving Repr

def pure (a : α) : Work α := ⟨a, 0⟩
def tick (n : ℕ) : Work Unit := ⟨(), n⟩
def bind (a : Work α) (f : α → Work β) : Work β :=
  let b := f a.value
  ⟨b.value, a.cost + b.cost⟩

@[simp] theorem pure_value (a : α) : (pure a).value = a := rfl
@[simp] theorem pure_cost (a : α) : (pure a).cost = 0 := rfl
@[simp] theorem bind_value (a : Work α) (f : α → Work β) :
    (bind a f).value = (f a.value).value := rfl
@[simp] theorem bind_cost (a : Work α) (f : α → Work β) :
    (bind a f).cost = a.cost + (f a.value).cost := rfl

def natAdd (a b : ℕ) : Work ℕ := ⟨a+b, 1 + Nat.size a + Nat.size b⟩
def natMul (a b : ℕ) : Work ℕ := ⟨a*b, (1 + Nat.size a)*(1 + Nat.size b)⟩
def natLt (a b : ℕ) : Work Bool := ⟨decide (a < b), 1 + Nat.size a + Nat.size b⟩

@[simp] theorem natAdd_value (a b : ℕ) : (natAdd a b).value = a+b := rfl
@[simp] theorem natMul_value (a b : ℕ) : (natMul a b).value = a*b := rfl
@[simp] theorem natLt_value (a b : ℕ) : (natLt a b).value = decide (a<b) := rfl

theorem natAdd_cost_le (a b V : ℕ) (ha : a ≤ V) (hb : b ≤ V) :
    (natAdd a b).cost ≤ 1 + 2 * Nat.size V := by
  have := Nat.size_le_size ha
  have := Nat.size_le_size hb
  simp only [natAdd]
  omega

theorem natMul_cost_le (a b V : ℕ) (ha : a ≤ V) (hb : b ≤ V) :
    (natMul a b).cost ≤ (1 + Nat.size V)^2 := by
  simp only [natMul]
  calc
    (1 + Nat.size a)*(1 + Nat.size b) ≤ (1 + Nat.size V)*(1 + Nat.size V) :=
      Nat.mul_le_mul (Nat.add_le_add_left (Nat.size_le_size ha) 1)
        (Nat.add_le_add_left (Nat.size_le_size hb) 1)
    _ = _ := by ring

def mapW (f : α → Work β) : List α → Work (List β)
  | [] => ⟨[], 1⟩
  | a::as =>
    let b := f a
    let bs := mapW f as
    ⟨b.value::bs.value, 1 + b.cost + bs.cost⟩

@[simp] theorem mapW_value (f : α → Work β) (as : List α) :
    (mapW f as).value = as.map (fun a => (f a).value) := by
  induction as with
  | nil => rfl
  | cons a as ih => simp [mapW, ih]

theorem mapW_cost (f : α → Work β) (as : List α) :
    (mapW f as).cost = as.length + 1 + (as.map (fun a => (f a).cost)).sum := by
  induction as with
  | nil => simp [mapW]
  | cons a as ih => simp [mapW, ih]; omega

theorem mapW_cost_le (f : α → Work β) (as : List α) (K : ℕ)
    (h : ∀ a ∈ as, (f a).cost ≤ K) :
    (mapW f as).cost ≤ as.length * (K+1) + 1 := by
  induction as with
  | nil => simp [mapW]
  | cons a as ih =>
    have ha := h a (by simp)
    have hs := ih (fun b hb => h b (by simp [hb]))
    simp only [mapW, List.length_cons]
    nlinarith

theorem size_le_self (n : ℕ) : Nat.size n ≤ n :=
  Nat.size_le.mpr Nat.lt_two_pow_self

theorem size_mul_pow_le (n V t : ℕ) :
    Nat.size (n*V^t) ≤ Nat.size n + t*Nat.size V + 1 := by
  have hn : n ≤ 2^Nat.size n := (Nat.lt_size_self n).le
  have hv : V ≤ 2^Nat.size V := (Nat.lt_size_self V).le
  have hh : n*V^t ≤ 2^(Nat.size n+t*Nat.size V) := by
    calc
      n*V^t ≤ 2^Nat.size n*(2^Nat.size V)^t :=
        Nat.mul_le_mul hn (Nat.pow_le_pow_left hv t)
      _ = _ := by rw [← pow_mul, ← pow_add]; congr 1; ring
  exact (Nat.size_le_size hh).trans (by rw [Nat.size_pow])

end Proof.CostModel


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostOutput.lean <==
import Proof.CostModel
import Proof.QuadraticBound

namespace Proof.CostOutput
open CostModel
variable {α : Type*}

def replicateW (a : α) : ℕ → Work (List α)
  | 0 => ⟨[], 1⟩
  | n+1 =>
    let tail := replicateW a n
    ⟨a :: tail.value, tail.cost + 1⟩

@[simp] theorem replicateW_value (a : α) (n : ℕ) :
    (replicateW a n).value = List.replicate n a := by
  induction n with
  | zero => rfl
  | succ n ih => simp [replicateW, ih, List.replicate_succ]

@[simp] theorem replicateW_cost (a : α) (n : ℕ) :
    (replicateW a n).cost = n+1 := by
  induction n with
  | zero => rfl
  | succ n ih => simp [replicateW, ih]

def appendW : List α → List α → Work (List α)
  | [], ys => ⟨ys, 1⟩
  | x::xs, ys =>
    let tail := appendW xs ys
    ⟨x::tail.value, tail.cost+1⟩

@[simp] theorem appendW_value (xs ys : List α) :
    (appendW xs ys).value = xs ++ ys := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [appendW, ih]

@[simp] theorem appendW_cost (xs ys : List α) :
    (appendW xs ys).cost = xs.length+1 := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [appendW, ih]

/-- Construct the internal blocks, charging each copied list cell. -/
def blocksW (a : α) (p : ℕ) (v : List α) : List ℕ → Work (List α)
  | [] => ⟨[], 1⟩
  | i::is =>
    let count := natAdd p i
    let padding := replicateW a count.value
    let block := appendW padding.value v
    let tail := blocksW a p v is
    let result := appendW block.value tail.value
    ⟨result.value, count.cost + padding.cost + block.cost + tail.cost + result.cost⟩

@[simp] theorem blocksW_value (a : α) (p : ℕ) (v : List α) (is : List ℕ) :
    (blocksW a p v is).value = (is.map (fun i => List.replicate (p+i) a ++ v)).flatten := by
  induction is with
  | nil => rfl
  | cons i is ih => simp [blocksW, ih]

theorem blocksW_cost (a : α) (p r : ℕ) (v : List α) (is : List ℕ)
    (hi : ∀ i ∈ is, i ≤ r) :
    (blocksW a p v is).cost ≤ is.length*(4*(p+r)+v.length+4)+1 := by
  induction is with
  | nil => simp [blocksW]
  | cons i is ih =>
    have hhead := hi i (by simp)
    have htail := ih (fun j hj => hi j (by simp [hj]))
    have hps : Nat.size p ≤ p := Nat.size_le.mpr p.lt_two_pow_self
    have his : Nat.size i ≤ i := Nat.size_le.mpr i.lt_two_pow_self
    simp only [blocksW, natAdd, replicateW_cost, appendW_cost, replicateW_value,
      appendW_value, List.length_append, List.length_replicate, List.length_cons]
    nlinarith

theorem blocksW_length (a : α) (p r : ℕ) (v : List α) (is : List ℕ)
    (hi : ∀ i ∈ is, i ≤ r) :
    (blocksW a p v is).value.length ≤ is.length*(p+r+v.length) := by
  induction is with
  | nil => simp [blocksW]
  | cons i is ih =>
    have hhead := hi i (by simp)
    have htail := ih (fun j hj => hi j (by simp [hj]))
    simp only [blocksW, natAdd_value, appendW_value, replicateW_value, List.length_append,
      List.length_replicate, List.length_cons]
    nlinarith

/-- The word produced by the mathematical padding theorem, with explicit
charged construction rather than an uncharged call to `paddedWord`. -/
def paddedW (a : α) (p : ℕ) (v : List α) (is : List ℕ) : Work (List α) :=
  let left := replicateW a p
  let front := appendW left.value v
  let middle := blocksW a p v is
  let joined := appendW front.value middle.value
  let right := replicateW a p
  let result := appendW joined.value right.value
  ⟨result.value, left.cost+front.cost+middle.cost+joined.cost+right.cost+result.cost⟩

theorem paddedW_value {r : ℕ} (a : α) (p : ℕ) (v : List α) (is : List (Fin r)) :
    (paddedW a p v (is.map Fin.val)).value = CodeAutomaton.paddedWord a p v is := by
  simp [paddedW, CodeAutomaton.paddedWord, List.map_map, Function.comp_def]

theorem paddedW_cost (a : α) (p r : ℕ) (v : List α) (is : List ℕ)
    (hi : ∀ i ∈ is, i ≤ r) :
    (paddedW a p v is).cost ≤
      5*p + 2*v.length + is.length*(5*(p+r)+2*v.length+4)+6 := by
  have hc := blocksW_cost a p r v is hi
  have hl := blocksW_length a p r v is hi
  simp only [paddedW, replicateW_cost, appendW_cost, replicateW_value,
    appendW_value, List.length_append, List.length_replicate]
  nlinarith

theorem paddedW_polynomial (a : α) (k p r : ℕ) (v : List α) (is : List ℕ)
    (hp : p ≤ k) (hr : r ≤ k) (hv : v.length ≤ 2*k)
    (hlen : is.length ≤ k) (hi : ∀ i ∈ is, i ≤ r) :
    (paddedW a p v is).cost ≤ 30*(k+1)^2 := by
  have hc := paddedW_cost a p r v is hi
  calc
    (paddedW a p v is).cost ≤
        5*p + 2*v.length + is.length*(5*(p+r)+2*v.length+4)+6 := hc
    _ ≤ 5*k + 2*(2*k) + k*(5*(k+k)+2*(2*k)+4)+6 := by gcongr
    _ ≤ 30*(k+1)^2 := by nlinarith

end Proof.CostOutput


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostPrefix.lean <==
import Proof.CostModel
import Proof.ConstructiveExtraction

namespace Proof.CostPrefix

set_option linter.unusedSectionVars false

open CostModel PrefixExtraction

/-- First-success search. Every evaluated predicate contributes its actual
charged execution cost, and every inspected list node contributes one step. -/
def findW {α : Type*} (test : α → Work Bool) : List α → Work (Option α)
  | [] => ⟨none, 0⟩
  | a :: as =>
    let checked := test a
    if checked.value then ⟨some a, checked.cost + 1⟩
    else
      let rest := findW test as
      ⟨rest.value, checked.cost + 1 + rest.cost⟩

theorem findW_some {α : Type*} (test : α → Work Bool) (as : List α) (a : α)
    (h : (findW test as).value = some a) :
    a ∈ as ∧ (test a).value = true := by
  induction as with
  | nil => simp [findW] at h
  | cons b bs ih =>
    cases hb : (test b).value with
    | false =>
      have hr : (findW test bs).value = some a := by simpa [findW, hb] using h
      obtain ⟨hm, ht⟩ := ih hr
      exact ⟨List.mem_cons_of_mem b hm, ht⟩
    | true =>
      have he : b = a := by simpa [findW, hb] using h
      subst b
      exact ⟨List.mem_cons_self, hb⟩

theorem findW_none {α : Type*} (test : α → Work Bool) (as : List α) :
    (findW test as).value = none ↔ ∀ a ∈ as, (test a).value = false := by
  induction as with
  | nil => simp [findW]
  | cons a as ih =>
    cases ha : (test a).value <;> simp [findW, ha, ih]

theorem findW_cost {α : Type*} (test : α → Work Bool) (as : List α) (budget : ℕ)
    (h : ∀ a ∈ as, (test a).cost ≤ budget) :
    (findW test as).cost ≤ as.length * (budget + 1) := by
  induction as with
  | nil => simp [findW]
  | cons a as ih =>
    have ha := h a List.mem_cons_self
    have hr := ih (fun b hb => h b (List.mem_cons_of_mem a hb))
    cases ht : (test a).value <;> simp only [findW, ht, Bool.false_eq_true,
      ↓reduceIte, List.length_cons]
    · calc
        (test a).cost + 1 + (findW test as).cost ≤
            budget + 1 + as.length * (budget + 1) := by omega
        _ = (as.length + 1) * (budget + 1) := by ring
    · calc
        (test a).cost + 1 ≤ budget + 1 := by omega
        _ ≤ (as.length + 1) * (budget + 1) := by nlinarith

/-- An instrumented finite-index enumerator. The successor pass explicitly
maps the previously stored list and charges each index increment. -/
def finRangeW : (n : ℕ) → Work (List (Fin n))
  | 0 => ⟨[], 1⟩
  | n+1 =>
    let previous := finRangeW n
    let shifted := mapW (fun i : Fin n => ⟨i.succ, 1+Nat.size i.val⟩) previous.value
    ⟨0 :: shifted.value, previous.cost + shifted.cost + 1⟩

@[simp] theorem finRangeW_value (n : ℕ) : (finRangeW n).value = List.finRange n := by
  induction n with
  | zero => rfl
  | succ n ih => simp [finRangeW, ih, List.finRange_succ]

theorem finRangeW_cost (n : ℕ) : (finRangeW n).cost ≤ 4*(n+1)^3 := by
  induction n with
  | zero => simp [finRangeW]
  | succ n ih =>
    have hm := mapW_cost_le (fun i : Fin n => (⟨i.succ, 1+Nat.size i.val⟩ : Work (Fin (n+1))))
      (finRangeW n).value (1+n) (by
        intro i hi
        have hs := CostModel.size_le_self i.val
        have hn := i.isLt
        simp only
        omega)
    simp only [finRangeW_value, List.length_finRange] at hm
    simp only [finRangeW, finRangeW_value]
    nlinarith

def rangeBudget (n : ℕ) : ℕ := 8*(n+1)^3

/-- Natural-number indices, including the work needed to build the list. -/
def rangeW (n : ℕ) : Work (List ℕ) :=
  let indices := finRangeW n
  let values := mapW (fun i => pure i.val) indices.value
  ⟨values.value, indices.cost + values.cost⟩

@[simp] theorem rangeW_value (n : ℕ) : (rangeW n).value = List.range n := by
  simp [rangeW, List.map_coe_finRange]

theorem rangeW_cost (n : ℕ) : (rangeW n).cost ≤ rangeBudget n := by
  have hf := finRangeW_cost n
  have hm := mapW_cost_le (fun i : Fin n => pure i.val) (finRangeW n).value 0
    (by intro i hi; rfl)
  simp only [finRangeW_value, List.length_finRange] at hm
  have hp : n+1 ≤ (n+1)^3 := by
    simpa only [pow_one] using
      (Nat.pow_le_pow_right (by omega : 0 < n+1) (by omega : 1 ≤ 3))
  simp only [rangeW, finRangeW_value, rangeBudget]
  omega

/-- The coefficient scan is a first-success search over the bounded list of
lengths. `test n` is the charged comparison of the computed coefficient and
the computed threshold. -/
def coefficientScan (test : ℕ → Work Bool) (bound : ℕ) : Work (Option ℕ) :=
  let indices := rangeW bound
  let selection := findW test indices.value
  ⟨selection.value, indices.cost + selection.cost⟩

theorem coefficientScan_some (test : ℕ → Work Bool) (bound n : ℕ)
    (h : (coefficientScan test bound).value = some n) :
    n < bound ∧ (test n).value = true := by
  have hh : (findW test (List.range bound)).value = some n := by
    simpa only [coefficientScan, rangeW_value] using h
  obtain ⟨hm, ht⟩ := findW_some test (List.range bound) n hh
  exact ⟨List.mem_range.mp hm, ht⟩

theorem coefficientScan_none (test : ℕ → Work Bool) (bound : ℕ) :
    (coefficientScan test bound).value = none ↔
      ∀ n < bound, (test n).value = false := by
  simpa only [coefficientScan, rangeW_value, List.mem_range] using
    findW_none test (List.range bound)

theorem coefficientScan_cost (test : ℕ → Work Bool) (bound budget : ℕ)
    (h : ∀ n < bound, (test n).cost ≤ budget) :
    (coefficientScan test bound).cost ≤ rangeBudget bound + bound * (budget + 1) := by
  have hr := rangeW_cost bound
  have hs := findW_cost test (List.range bound) budget
    (fun n hn => h n (List.mem_range.mp hn))
  simpa only [coefficientScan, rangeW_value, List.length_range] using Nat.add_le_add hr hs

section Extraction

variable {α ι S : Type*} [Fintype α] [LinearOrder α] [Fintype ι] [DecidableEq ι]

/-- An executable extractor parameterized by charged scalar and row-update
kernels. Failure is explicit; the strict-aggregate theorem below proves that
failure is unreachable for the intended input. No mathematical existence
oracle is executed by this program. -/
def extractW (alphabet : List α)
    (test : ℕ → S → α → Work Bool)
    (update : S → α → Work S) :
    ℕ → S → Work (Option (List α))
  | 0, _ => ⟨some [], 0⟩
  | n+1, u =>
    let selection := findW (test n u) alphabet
    match selection.value with
    | none => ⟨none, selection.cost + 1⟩
    | some a =>
      let next := update u a
      let tail := extractW alphabet test update n next.value
      ⟨tail.value.map (a :: ·), selection.cost + next.cost + tail.cost + 1⟩

theorem extractW_correct [Nonempty α]
    (alphabet : List α) (hall : ∀ a, a ∈ alphabet)
    (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r : ℕ) (denote : S → ι → ℕ)
    (test : ℕ → S → α → Work Bool)
    (htest : ∀ n u a, (test n u a).value = true ↔
      scalar (step B (denote u) a) (future B y n) < r * Fintype.card α ^ n)
    (update : S → α → Work S)
    (hupdate : ∀ u a, denote (update u a).value = step B (denote u) a)
    (n : ℕ) (u : S)
    (h : scalar (denote u) (future B y n) < r * Fintype.card α ^ n) :
    ∃ w, (extractW alphabet test update n u).value = some w ∧
      w.length = n ∧ scalar (run B (denote u) w) y < r := by
  induction n generalizing u with
  | zero =>
    refine ⟨[], rfl, rfl, ?_⟩
    simpa [future, run] using h
  | succ n ih =>
    have hex := exists_good_letter B (denote u) y r n h
    cases hs : (findW (test n u) alphabet).value with
    | none =>
      have hn := (findW_none (test n u) alphabet).mp hs
      obtain ⟨a, ha⟩ := hex
      have ht := (htest n u a).mpr ha
      rw [hn a (hall a)] at ht
      contradiction
    | some a =>
      have hg := (htest n u a).mp (findW_some (test n u) alphabet a hs).2
      have hnext : scalar (denote (update u a).value) (future B y n) <
          r * Fintype.card α ^ n := by simpa [hupdate] using hg
      obtain ⟨w, hw, hl, hd⟩ := ih (update u a).value hnext
      refine ⟨a :: w, ?_, by simp [hl], ?_⟩
      · simp [extractW, hs, hw]
      · simpa [run, hupdate] using hd

/-- The same refinement theorem with only in-range lookup specifications.
Consequently a finite stored suffix table suffices: no fallback computation
for out-of-range indices is hidden in the implementation. -/
theorem extractW_correct_bounded [Nonempty α]
    (alphabet : List α) (hall : ∀ a, a ∈ alphabet)
    (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r limit : ℕ) (denote : S → ι → ℕ)
    (test : ℕ → S → α → Work Bool)
    (htest : ∀ n < limit, ∀ u a, (test n u a).value = true ↔
      scalar (step B (denote u) a) (future B y n) < r * Fintype.card α ^ n)
    (update : S → α → Work S)
    (hupdate : ∀ u a, denote (update u a).value = step B (denote u) a)
    (n : ℕ) (hn : n ≤ limit) (u : S)
    (h : scalar (denote u) (future B y n) < r * Fintype.card α ^ n) :
    ∃ w, (extractW alphabet test update n u).value = some w ∧
      w.length = n ∧ scalar (run B (denote u) w) y < r := by
  induction n generalizing u with
  | zero =>
    refine ⟨[], rfl, rfl, ?_⟩
    simpa [future, run] using h
  | succ n ih =>
    have hex := exists_good_letter B (denote u) y r n h
    cases hs : (findW (test n u) alphabet).value with
    | none =>
      have hn' := (findW_none (test n u) alphabet).mp hs
      obtain ⟨a, ha⟩ := hex
      have ht := (htest n (by omega) u a).mpr ha
      rw [hn' a (hall a)] at ht
      contradiction
    | some a =>
      have hg := (htest n (by omega) u a).mp
        (findW_some (test n u) alphabet a hs).2
      have hnext : scalar (denote (update u a).value) (future B y n) <
          r * Fintype.card α ^ n := by simpa [hupdate] using hg
      obtain ⟨w, hw, hl, hd⟩ := ih (by omega) (update u a).value hnext
      refine ⟨a :: w, ?_, by simp [hl], ?_⟩
      · simp [extractW, hs, hw]
      · simpa [run, hupdate] using hd

/-- Cost of the actual recursive execution. The indexed invariant permits the
caller to express exactly the reachable rows (rather than assuming bounded
cost for arbitrary, unbounded natural-number inputs). -/
theorem extractW_cost
    (alphabet : List α)
    (test : ℕ → S → α → Work Bool)
    (update : S → α → Work S)
    (Inv : ℕ → S → Prop) (testBudget updateBudget : ℕ)
    (hclosed : ∀ n u a, Inv (n+1) u → a ∈ alphabet →
      Inv n (update u a).value)
    (htest : ∀ n u a, Inv (n+1) u → a ∈ alphabet →
      (test n u a).cost ≤ testBudget)
    (hupdate : ∀ n u a, Inv (n+1) u → a ∈ alphabet →
      (update u a).cost ≤ updateBudget)
    (n : ℕ) (u : S) (hu : Inv n u) :
    (extractW alphabet test update n u).cost ≤
      n * (alphabet.length * (testBudget+1) + updateBudget + 1) := by
  induction n generalizing u with
  | zero => simp [extractW]
  | succ n ih =>
    have hs := findW_cost (test n u) alphabet testBudget
      (fun a ha => htest n u a hu ha)
    cases he : (findW (test n u) alphabet).value with
    | none =>
      simp only [extractW, he]
      nlinarith
    | some a =>
      have ha := (findW_some (test n u) alphabet a he).1
      have hn := ih (update u a).value (hclosed n u a hu ha)
      have hc := hupdate n u a hu ha
      simp only [extractW, he]
      nlinarith

end Extraction

end Proof.CostPrefix


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostPrefixBounds.lean <==
import Proof.CostPrefixMatrix

namespace Proof.CostPrefix
open CostModel PrefixExtraction
open scoped BigOperators
set_option linter.unusedSectionVars false

def aggregateBudget (d N V : ℕ) : ℕ :=
  N * (N * (d*(4 + Nat.size d + 2*Nat.size N + Nat.size V) +
    1 + d*(2 + 2*Nat.size (d*V)) + 1) + 1)

theorem sumLettersW_cost (B : LetterMatrices d N) (V : ℕ)
    (hB : ∀ a i j, lettersDenote B a i j ≤ V) :
    (sumLettersW B).cost ≤ aggregateBudget d N V := by
  unfold sumLettersW aggregateBudget
  apply tabulate_cost_le
  intro i
  apply tabulate_cost_le
  intro j
  let entries := tabulate d
    (fun a => bind (getLetterW B a) (fun M => getMatW M i j))
  have hc : entries.cost ≤ d*(4 + Nat.size d + 2*Nat.size N + Nat.size V) := by
    apply (tabulate_cost_le d _ (3 + Nat.size d + 2*Nat.size N + Nat.size V) _).trans
    · exact le_of_eq (by ring)
    · intro a
      have hm := getMatW_cost_le B[a.val] i j V (hB a i j)
      simp only [bind_cost, getLetterW]
      omega
  have hv : ∀ a ∈ entries.value.toList, a ≤ V := by
    intro a ha
    have hlist : entries.value.toList =
        List.ofFn (fun b => lettersDenote B b i j) := by
      simp [entries, tabulate, Vector.toList_map, Vector.toList_ofFn, List.map_ofFn,
        getLetterW, getMatW, lettersDenote, matDenote]
      rfl
    rw [hlist, List.mem_ofFn] at ha
    obtain ⟨b, rfl⟩ := ha
    exact hB b i j
  have hs := sumW_cost_le entries.value.toList V d hv (by simp)
  simp only [Vector.length_toList] at hs
  change entries.cost + (sumW entries.value.toList).cost ≤ _
  omega

def updateBudget (d N V : ℕ) : ℕ := 1 + Nat.size d + vectorMulBudget N V

theorem updateW_cost (B : LetterMatrices d N) (u : Vec N) (a : Fin d) (V : ℕ)
    (hu : ∀ i, vecDenote u i ≤ V) (hB : ∀ i j, lettersDenote B a i j ≤ V) :
    (updateW B u a).cost ≤ updateBudget d N V := by
  have hv := vecMulW_cost_le u B[a.val] V hu hB
  simp only [updateW, bind_cost, getLetterW, updateBudget]
  omega

def advanceBudget (N V : ℕ) : ℕ := vectorMulBudget N V + (1+Nat.size V)^2 + 1

theorem advanceW_cost (A : Mat N) (d : ℕ) (entry : Vec N × ℕ) (V : ℕ)
    (hA : ∀ i j, matDenote A i j ≤ V)
    (hv : ∀ i, vecDenote entry.1 i ≤ V) (ht : entry.2 ≤ V) (hd : d ≤ V) :
    (advanceW A d entry).cost ≤ advanceBudget N V := by
  have hc := mulVecW_cost_le A entry.1 V hA hv
  have hm := natMul_cost_le entry.2 d V ht hd
  simp only [advanceW, advanceBudget]
  omega

def lookupBudget (bound : ℕ) : ℕ := (bound+1)*(1+Nat.size bound)
def comparisonBits (N V : ℕ) : ℕ := Nat.size (N*V^2) + Nat.size V
def coefficientBudget (N V bound : ℕ) : ℕ :=
  lookupBudget bound + scalarBudget N V + 1 + 2*comparisonBits N V

theorem storedCoefficient_cost (B : LetterMatrices d N) (y u : Vec N)
    (r bound V n : ℕ) (hn : n ≤ bound)
    (hu : ∀ i, vecDenote u i ≤ V)
    (hz : ∀ i, future (lettersDenote B) (vecDenote y) n i ≤ V)
    (ht : r*d^n ≤ V) :
    let stored := tableW (advanceW (sumLettersW B).value d) bound (y,r)
    (coefficientTest (lookupW (y,r) stored.value) scalarW u n).cost ≤
      coefficientBudget N V bound := by
  dsimp only
  let stored := tableW (advanceW (sumLettersW B).value d) bound (y,r)
  let lookup := lookupW (y,r) stored.value
  have he := storedTable_entry B y r bound n hn
  change vecDenote (lookup n).value.1 = _ ∧ (lookup n).value.2 = _ at he
  have hv : ∀ i, vecDenote (lookup n).value.1 i ≤ V := by
    intro i
    rw [he.1]
    exact hz i
  apply coefficientTest_cost lookup scalarW u n (lookupBudget bound) (scalarBudget N V)
    (comparisonBits N V)
  · exact (lookupW_cost (y,r) stored.value n).trans (by
      unfold lookupBudget
      exact Nat.mul_le_mul (by omega) (Nat.add_le_add_left (Nat.size_le_size hn) 1))
  · exact scalarW_cost_le u (lookup n).value.1 V hu hv
  · have hb := dotWith_value_bound N V (getVecW u) (getVecW (lookup n).value.1) hu hv
    exact (Nat.size_le_size hb).trans (by unfold comparisonBits; omega)
  · rw [he.2]
    exact (Nat.size_le_size ht).trans (by unfold comparisonBits; omega)

theorem storedTable_cost (B : LetterMatrices d N) (y : Vec N) (r bound V : ℕ)
    (hA : ∀ i j, (∑ a, lettersDenote B a) i j ≤ V)
    (hz : ∀ j ≤ bound, ∀ i, future (lettersDenote B) (vecDenote y) j i ≤ V)
    (ht : ∀ j ≤ bound, r*d^j ≤ V) (hd : d ≤ V) :
    (tableW (advanceW (sumLettersW B).value d) bound (y,r)).cost ≤
      bound*(advanceBudget N V+1)+1 := by
  let Inv := fun n (e : Vec N × ℕ) => ∃ j, j+n=bound ∧
    vecDenote e.1 = future (lettersDenote B) (vecDenote y) j ∧ e.2 = r*d^j
  apply tableW_cost (advanceW (sumLettersW B).value d) Inv (advanceBudget N V)
  · intro n e he
    obtain ⟨j, hj, hv, hth⟩ := he
    refine ⟨j+1, by omega, ?_, ?_⟩
    · simp only [advanceW, mulVecW_value, sumLettersW_value, hv, future]
    · simp [advanceW, hth, pow_succ, Nat.mul_assoc]
  · intro n e he
    obtain ⟨j, hj, hv, hth⟩ := he
    apply advanceW_cost _ d e V
    · simpa only [sumLettersW_value] using hA
    · intro i
      rw [hv]
      exact hz j (by omega) i
    · rw [hth]
      exact ht j (by omega)
    · exact hd
  · exact ⟨0, by omega, rfl, by simp⟩

theorem run_append_one {α ι : Type*} [Fintype ι]
    (B : α → Matrix ι ι ℕ) (x : ι → ℕ) (p : List α) (a : α) :
    run B x (p ++ [a]) = step B (run B x p) a := by
  induction p generalizing x with
  | nil => rfl
  | cons b p ih => exact ih (step B x b)

def extractionBudget (d N V bound : ℕ) : ℕ :=
  d*(updateBudget d N V + coefficientBudget N V bound + 1) + updateBudget d N V + 1

theorem storedExtraction_cost (B : LetterMatrices d N) (x y : Vec N)
    (r bound V n : ℕ) (hn : n ≤ bound)
    (hB : ∀ a i j, lettersDenote B a i j ≤ V)
    (hu : ∀ p : List (Fin d), p.length ≤ bound → ∀ i,
      run (lettersDenote B) (vecDenote x) p i ≤ V)
    (hz : ∀ j ≤ bound, ∀ i, future (lettersDenote B) (vecDenote y) j i ≤ V)
    (ht : ∀ j ≤ bound, r*d^j ≤ V) :
    let stored := tableW (advanceW (sumLettersW B).value d) bound (y,r)
    let lookup := lookupW (y,r) stored.value
    (extractW (List.finRange d) (letterTest lookup scalarW (updateW B))
      (updateW B) n x).cost ≤ n*extractionBudget d N V bound := by
  dsimp only
  let stored := tableW (advanceW (sumLettersW B).value d) bound (y,r)
  let lookup := lookupW (y,r) stored.value
  let Inv := fun n (u : Vec N) => ∃ p : List (Fin d), p.length+n ≤ bound ∧
    vecDenote u = run (lettersDenote B) (vecDenote x) p
  have hclosed : ∀ j u a, Inv (j+1) u → a ∈ List.finRange d →
      Inv j (updateW B u a).value := by
    intro j u a he ha
    obtain ⟨p, hp, hv⟩ := he
    refine ⟨p++[a], by simp only [List.length_append, List.length_singleton]; omega, ?_⟩
    rw [updateW_value, run_append_one, hv]
  have htest : ∀ j u a, Inv (j+1) u → a ∈ List.finRange d →
      (letterTest lookup scalarW (updateW B) j u a).cost ≤
        updateBudget d N V + coefficientBudget N V bound := by
    intro j u a he ha
    obtain ⟨p, hp, hv⟩ := he
    apply letterTest_cost
    · apply updateW_cost B u a V
      · intro i
        rw [hv]
        exact hu p (by omega) i
      · exact hB a
    · apply storedCoefficient_cost B y (updateW B u a).value r bound V j (by omega)
      · intro i
        rw [updateW_value, hv, ← run_append_one]
        exact hu (p++[a]) (by simp only [List.length_append, List.length_singleton]; omega) i
      · exact hz j (by omega)
      · exact ht j (by omega)
  have hup : ∀ j u a, Inv (j+1) u → a ∈ List.finRange d →
      (updateW B u a).cost ≤ updateBudget d N V := by
    intro j u a he ha
    obtain ⟨p, hp, hv⟩ := he
    apply updateW_cost B u a V
    · intro i
      rw [hv]
      exact hu p (by omega) i
    · exact hB a
  have hh := extractW_cost (List.finRange d) (letterTest lookup scalarW (updateW B))
    (updateW B) Inv (updateBudget d N V + coefficientBudget N V bound)
    (updateBudget d N V) hclosed htest hup n x (by
      exact ⟨[], by simpa using hn, rfl⟩)
  simpa only [List.length_finRange] using hh

def searchBudget (d N V bound : ℕ) : ℕ :=
  aggregateBudget d N V + bound*(advanceBudget N V+1)+1 +
    rangeBudget bound + bound*(coefficientBudget N V bound+1) +
    rangeBudget d + bound*extractionBudget d N V bound + 1

/-- An execution bound for the complete measured deficient-word program. Every
term bounds a loop that actually runs in `searchW`. The hypotheses only bound
mathematical intermediate values, and are discharged for code automata by the
unambiguity and finite-length bounds. -/
theorem searchW_cost (B : LetterMatrices d N) (x y : Vec N) (r bound V : ℕ)
    (hB : ∀ a i j, lettersDenote B a i j ≤ V)
    (hA : ∀ i j, (∑ a, lettersDenote B a) i j ≤ V)
    (hu : ∀ p : List (Fin d), p.length ≤ bound → ∀ i,
      run (lettersDenote B) (vecDenote x) p i ≤ V)
    (hz : ∀ j ≤ bound, ∀ i, future (lettersDenote B) (vecDenote y) j i ≤ V)
    (ht : ∀ j ≤ bound, r*d^j ≤ V) (hd : d ≤ V) :
    (searchW B x y r bound).cost ≤ searchBudget d N V bound := by
  let aggregate := sumLettersW B
  let stored := tableW (advanceW aggregate.value d) bound (y,r)
  let lookup := lookupW (y,r) stored.value
  let test := coefficientTest lookup scalarW x
  have hag : aggregate.cost ≤ aggregateBudget d N V := sumLettersW_cost B V hB
  have hst : stored.cost ≤ bound*(advanceBudget N V+1)+1 :=
    storedTable_cost B y r bound V hA hz ht hd
  have hsc : (coefficientScan test bound).cost ≤
      rangeBudget bound + bound*(coefficientBudget N V bound+1) := by
    apply coefficientScan_cost
    intro n hn
    apply storedCoefficient_cost B y x r bound V n (by omega)
    · exact hu [] (by simp)
    · exact hz n (by omega)
    · exact ht n (by omega)
  cases hs : (coefficientScan test bound).value with
  | none =>
    simp only [test, lookup, stored, aggregate] at hs
    simp only [searchW, hs]
    change aggregate.cost + stored.cost + (coefficientScan test bound).cost + 1 ≤ _
    unfold searchBudget
    omega
  | some n =>
    have hn := (coefficientScan_some test bound n hs).1
    have he := storedExtraction_cost B x y r bound V n (by omega) hB hu hz ht
    change (extractW (List.finRange d) (letterTest lookup scalarW (updateW B))
      (updateW B) n x).cost ≤ n*extractionBudget d N V bound at he
    have hnb : n*extractionBudget d N V bound ≤ bound*extractionBudget d N V bound :=
      Nat.mul_le_mul_right _ (by omega)
    have halpha : (finRangeW d).cost ≤ rangeBudget d :=
      (finRangeW_cost d).trans (by unfold rangeBudget; omega)
    simp only [test, lookup, stored, aggregate] at hs
    simp only [searchW, hs, finRangeW_value]
    change aggregate.cost + stored.cost + (coefficientScan test bound).cost +
      (finRangeW d).cost +
      (extractW (List.finRange d) (letterTest lookup scalarW (updateW B))
        (updateW B) n x).cost + 1 ≤ _
    unfold searchBudget
    omega

end Proof.CostPrefix


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostPrefixMatrix.lean <==
import Proof.CostPrefixTable
import Proof.CostMatrix

namespace Proof.CostPrefix

open CostModel PrefixExtraction
open scoped BigOperators
set_option linter.unusedSectionVars false

/-- The letter matrices themselves are held in one explicit array. -/
abbrev LetterMatrices (d N : ℕ) := Vector (Mat N) d

def lettersDenote (B : LetterMatrices d N) (a : Fin d) :
    Matrix (Fin N) (Fin N) ℕ := matDenote B[a.val]

/-- The outer array read returns a reference to an already stored matrix. -/
def getLetterW (B : LetterMatrices d N) (a : Fin d) : Work (Mat N) :=
  ⟨B[a.val], 1 + Nat.size d⟩

def updateW (B : LetterMatrices d N) (u : Vec N) (a : Fin d) : Work (Vec N) :=
  bind (getLetterW B a) (vecMulW u)

@[simp] theorem updateW_value (B : LetterMatrices d N) (u : Vec N) (a : Fin d) :
    vecDenote (updateW B u a).value = step (lettersDenote B) (vecDenote u) a := by
  simp [updateW, getLetterW, step, lettersDenote]

/-- Materialize the sum of the letter matrices. Every matrix entry is read
through a charged access, then all additions are performed by `sumW`. -/
def sumLettersW (B : LetterMatrices d N) : Work (Mat N) :=
  tabulate N (fun i => tabulate N (fun j =>
    let entries := tabulate d (fun a => bind (getLetterW B a) (fun M => getMatW M i j))
    let total := sumW entries.value.toList
    ⟨total.value, entries.cost + total.cost⟩))

@[simp] theorem sumLettersW_value (B : LetterMatrices d N) :
    matDenote (sumLettersW B).value = ∑ a, lettersDenote B a := by
  funext i j
  simp [sumLettersW, matDenote, tabulate, Vector.toList_map, Vector.toList_ofFn,
    List.map_ofFn, List.sum_ofFn, getLetterW, getMatW, lettersDenote,
    Matrix.sum_apply]

/-- One forward step updates the suffix vector and its threshold. -/
def advanceW (A : Mat N) (d : ℕ) (entry : Vec N × ℕ) : Work (Vec N × ℕ) :=
  let column := mulVecW A entry.1
  let threshold := natMul entry.2 d
  ⟨(column.value, threshold.value), column.cost + threshold.cost + 1⟩

def entryDenote (entry : Vec N × ℕ) : (Fin N → ℕ) × ℕ :=
  (vecDenote entry.1, entry.2)

theorem advanceW_value (A : Mat N) (d : ℕ) (entry : Vec N × ℕ) :
    entryDenote (advanceW A d entry).value =
      (Matrix.mulVec (matDenote A) (entryDenote entry).1,
        (entryDenote entry).2*d) := by
  simp [entryDenote, advanceW]

theorem future_pair_iterate (B : Fin d → Matrix (Fin N) (Fin N) ℕ)
    (y : Fin N → ℕ) (r j : ℕ) :
    ((fun entry : (Fin N → ℕ) × ℕ =>
      (Matrix.mulVec (∑ a, B a) entry.1, entry.2*d))^[j]) (y,r) =
      (future B y j, r*d^j) := by
  induction j with
  | zero => simp [future]
  | succ j ih =>
    rw [Function.iterate_succ_apply', ih]
    simp [future, pow_succ, Nat.mul_assoc]

theorem storedTable_entry (B : LetterMatrices d N) (y : Vec N)
    (r limit j : ℕ) (hj : j ≤ limit) :
    let stored := tableW (advanceW (sumLettersW B).value d) limit (y,r)
    let entry := (lookupW (y,r) stored.value j).value
    vecDenote entry.1 = future (lettersDenote B) (vecDenote y) j ∧
      entry.2 = r*d^j := by
  dsimp only
  rw [lookupW_value _ _ j (by rw [tableW_length]; omega)]
  have hh := tableW_get (advanceW (sumLettersW B).value d) entryDenote
    (fun entry : (Fin N → ℕ) × ℕ =>
      (Matrix.mulVec (∑ a, lettersDenote B a) entry.1, entry.2*d))
    (by intro s; simpa only [sumLettersW_value] using
      (advanceW_value (sumLettersW B).value d s)) limit (y,r) j (by rw [tableW_length]; omega)
  rw [future_pair_iterate] at hh
  exact Prod.mk.inj hh

/-- All phases are executed and charged: aggregate matrix construction, one
forward suffix/threshold pass, coefficient scan, and prefix extraction. The
only supplied data are stored letter matrices and boundary vectors. -/
def searchW (B : LetterMatrices d N) (x y : Vec N) (r bound : ℕ) :
    Work (Option (List (Fin d))) :=
  let aggregate := sumLettersW B
  let stored := tableW (advanceW aggregate.value d) bound (y,r)
  let lookup := lookupW (y,r) stored.value
  let scan := coefficientScan (coefficientTest lookup scalarW x) bound
  match scan.value with
  | none => ⟨none, aggregate.cost + stored.cost + scan.cost + 1⟩
  | some n =>
    let alphabet := finRangeW d
    let extracted := extractW alphabet.value (letterTest lookup scalarW (updateW B))
      (updateW B) n x
    ⟨extracted.value, aggregate.cost + stored.cost + scan.cost + alphabet.cost + extracted.cost + 1⟩

/-- Functional refinement of the fully charged, stored-array program.
`none` certifies that every tested coefficient meets its threshold; `some w`
contains a deficient word below the requested length bound. -/
theorem searchW_correct [Nonempty (Fin d)] (B : LetterMatrices d N)
    (x y : Vec N) (r bound : ℕ) :
    match (searchW B x y r bound).value with
    | none => ∀ n < bound,
        r*d^n ≤ scalar (vecDenote x) (future (lettersDenote B) (vecDenote y) n)
    | some w => w.length < bound ∧
        scalar (run (lettersDenote B) (vecDenote x) w) (vecDenote y) < r := by
  let aggregate := sumLettersW B
  let stored := tableW (advanceW aggregate.value d) bound (y,r)
  let lookup := lookupW (y,r) stored.value
  let test := coefficientTest lookup scalarW x
  have hl : ∀ n < bound, vecDenote (lookup n).value.1 =
      future (lettersDenote B) (vecDenote y) n ∧ (lookup n).value.2 = r*d^n := by
    intro n hn
    exact storedTable_entry B y r bound n (by omega)
  have hd : ∀ u z : Vec N, (scalarW u z).value = scalar (vecDenote u) (vecDenote z) :=
    fun u z => by simp [scalar, dotProduct]
  have ht : ∀ n < bound, (test n).value = true ↔
      scalar (vecDenote x) (future (lettersDenote B) (vecDenote y) n) < r*d^n := by
    intro n hn
    simpa only [Fintype.card_fin] using coefficientTest_value (lettersDenote B)
      (vecDenote y) r bound vecDenote lookup (by simpa only [Fintype.card_fin] using hl)
      scalarW hd x n hn
  cases hs : (coefficientScan test bound).value with
  | none =>
    simp only [test, lookup, stored, aggregate] at hs
    simp only [searchW, hs]
    intro n hn
    have hf := (coefficientScan_none test bound).mp hs n hn
    have hh : ¬ scalar (vecDenote x) (future (lettersDenote B) (vecDenote y) n) < r*d^n := by
      intro hh
      have := (ht n hn).mpr hh
      rw [hf] at this
      contradiction
    omega
  | some n =>
    obtain ⟨hn, hgood⟩ := coefficientScan_some test bound n hs
    have hp := (ht n hn).mp hgood
    have hletters := letterTest_value (lettersDenote B) (vecDenote y) r bound
      vecDenote lookup (by simpa only [Fintype.card_fin] using hl) scalarW hd
      (updateW B) (updateW_value B)
    obtain ⟨w, hw, hlen, hdef⟩ := extractW_correct_bounded (List.finRange d)
      (by intro a; simp) (lettersDenote B) (vecDenote y) r bound vecDenote
      (letterTest lookup scalarW (updateW B)) (by
        intro j hj u a
        exact hletters u j hj a) (updateW B) (updateW_value B) n (by omega) x
      (by simpa only [Fintype.card_fin] using hp)
    simp only [test, lookup, stored, aggregate] at hs hw
    simp only [searchW, hs, finRangeW_value, hw]
    exact ⟨by omega, hdef⟩

end Proof.CostPrefix


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostPrefixPolynomial.lean <==
import Proof.CostPrefixBounds
import Proof.AlgorithmBounds

namespace Proof.CostPrefix
open CostModel PrefixExtraction
open scoped BigOperators

def aggregatePolynomial (d N b : ℕ) : ℕ :=
  N * (N * (d*(4+d+2*N+b) + 1 + d*(4+2*d+2*b) + 1) + 1)
def updatePolynomial (d N b : ℕ) : ℕ := 1+d+vectorMulPolynomial N b
def advancePolynomial (N b : ℕ) : ℕ := vectorMulPolynomial N b+(1+b)^2+1
def coefficientPolynomial (N b bound : ℕ) : ℕ :=
  (bound+1)^2 + scalarPolynomial N b + 1 + 2*(N+3*b+1)
def extractionPolynomial (d N b bound : ℕ) : ℕ :=
  d*(updatePolynomial d N b + coefficientPolynomial N b bound + 1) +
    updatePolynomial d N b + 1
def searchPolynomial (d N b bound : ℕ) : ℕ :=
  aggregatePolynomial d N b + bound*(advancePolynomial N b+1)+1 +
    rangeBudget bound + bound*(coefficientPolynomial N b bound+1) +
    rangeBudget d + bound*extractionPolynomial d N b bound+1

theorem aggregateBudget_polynomial (d N V b : ℕ) (hb : Nat.size V ≤ b) :
    aggregateBudget d N V ≤ aggregatePolynomial d N b := by
  have hd := size_le_self d
  have hN := size_le_self N
  have hp := size_mul_pow_le d V 1
  simp only [pow_one, Nat.one_mul] at hp
  have hp' : 2+2*Nat.size (d*V) ≤ 4+2*d+2*b := by omega
  unfold aggregateBudget aggregatePolynomial
  gcongr

theorem updateBudget_polynomial (d N V b : ℕ) (hb : Nat.size V ≤ b) :
    updateBudget d N V ≤ updatePolynomial d N b := by
  have hm := vectorMulBudget_polynomial N V b hb
  have hd := size_le_self d
  unfold updateBudget updatePolynomial
  omega

theorem advanceBudget_polynomial (N V b : ℕ) (hb : Nat.size V ≤ b) :
    advanceBudget N V ≤ advancePolynomial N b := by
  have hm := vectorMulBudget_polynomial N V b hb
  have hp := Nat.pow_le_pow_left (Nat.add_le_add_left hb 1) 2
  unfold advanceBudget advancePolynomial
  omega

theorem coefficientBudget_polynomial (N V b bound : ℕ) (hb : Nat.size V ≤ b) :
    coefficientBudget N V bound ≤ coefficientPolynomial N b bound := by
  have hm := scalarBudget_polynomial N V b hb
  have hs := size_mul_pow_le N V 2
  have hN := size_le_self N
  have hbnd := size_le_self bound
  have hl : lookupBudget bound ≤ (bound+1)^2 := by
    unfold lookupBudget
    calc
      (bound+1)*(1+Nat.size bound) ≤ (bound+1)*(bound+1) := Nat.mul_le_mul_left (bound+1) (by omega)
      _ = _ := by ring
  have hc : comparisonBits N V ≤ N+3*b+1 := by unfold comparisonBits; omega
  unfold coefficientBudget coefficientPolynomial
  omega

theorem extractionBudget_polynomial (d N V b bound : ℕ) (hb : Nat.size V ≤ b) :
    extractionBudget d N V bound ≤ extractionPolynomial d N b bound := by
  have hu := updateBudget_polynomial d N V b hb
  have hc := coefficientBudget_polynomial N V b bound hb
  unfold extractionBudget extractionPolynomial
  gcongr

theorem searchBudget_polynomial (d N V b bound : ℕ) (hb : Nat.size V ≤ b) :
    searchBudget d N V bound ≤ searchPolynomial d N b bound := by
  have ha := aggregateBudget_polynomial d N V b hb
  have hf := advanceBudget_polynomial N V b hb
  have hc := coefficientBudget_polynomial N V b bound hb
  have he := extractionBudget_polynomial d N V b bound hb
  unfold searchBudget searchPolynomial
  gcongr

/-- One common value cap; the cap itself can grow exponentially, while its
binary representation has the polynomial bound proved below. -/
def valueCap (d N r bound : ℕ) : ℕ :=
  (d*N+d+1)^bound * (N*r+d+r+1)

def valueBits (d N r bound : ℕ) : ℕ :=
  bound*(d*N+d+1) + (N*r+d+r+1) + 1

theorem valueCap_bits (d N r bound : ℕ) :
    Nat.size (valueCap d N r bound) ≤ valueBits d N r bound := by
  have hh := AlgorithmBounds.power_value_bit_bound
    (valueCap d N r bound) (d*N+d+1) (N*r+d+r+1) bound (by rfl)
  have hb := size_le_self (d*N+d+1)
  have hf := size_le_self (N*r+d+r+1)
  unfold valueBits
  exact hh.trans (by gcongr)

theorem power_le_valueCap (d N r bound c v j : ℕ)
    (hc : c ≤ d*N+d+1) (hv : v ≤ N*r+d+r+1) (hj : j ≤ bound) :
    c^j*v ≤ valueCap d N r bound := by
  have hp := (Nat.pow_le_pow_left hc j).trans
    (Nat.pow_le_pow_right (by omega : 0 < d*N+d+1) hj)
  exact Nat.mul_le_mul hp hv

theorem base_le_valueCap (d N r bound v : ℕ) (hv : v ≤ N*r+d+r+1) :
    v ≤ valueCap d N r bound := by
  simpa using power_le_valueCap d N r bound 1 v 0 (by omega) hv (by omega)

/-- The measured stored-array search has a polynomial bit-work bound under
the exact unambiguity condition used by the code application. All storage,
matrix operations, threshold arithmetic, coefficient tests, table lookups,
and prefix tests in `searchW` are included. -/
theorem searchW_polynomial (B : LetterMatrices d N) (x y : Vec N) (r bound : ℕ)
    (hbinary : ∀ w i j, wordMatrix (lettersDenote B) w i j ≤ 1)
    (hx : ∀ i, vecDenote x i ≤ r) (hy : ∀ i, vecDenote y i ≤ r) :
    (searchW B x y r bound).cost ≤
      searchPolynomial d N (valueBits d N r bound) bound := by
  let V := valueCap d N r bound
  have hletter : ∀ a i j, lettersDenote B a i j ≤ 1 := by
    intro a i j
    simpa [wordMatrix] using hbinary [a] i j
  apply (searchW_cost B x y r bound V ?_ ?_ ?_ ?_ ?_ ?_).trans
    (searchBudget_polynomial d N V (valueBits d N r bound) bound (valueCap_bits d N r bound))
  · intro a i j
    exact (hletter a i j).trans (base_le_valueCap d N r bound 1 (by omega))
  · intro i j
    calc
      (∑ a, lettersDenote B a) i j = ∑ a, lettersDenote B a i j := Matrix.sum_apply i j Finset.univ (lettersDenote B)
      _ ≤ ∑ _a : Fin d, 1 := Finset.sum_le_sum (fun a _ => hletter a i j)
      _ = d := by simp
      _ ≤ V := base_le_valueCap d N r bound d (by omega)
  · intro p hp i
    have hh := AlgorithmBounds.row_bound (lettersDenote B) (vecDenote x) r hx hbinary p i
    simp only [Fintype.card_fin] at hh
    exact hh.trans (base_le_valueCap d N r bound (N*r) (by omega))
  · intro j hj i
    have hh := AlgorithmBounds.future_entry_bound (lettersDenote B) (vecDenote y) r
      hletter hy j i
    simp only [Fintype.card_fin] at hh
    exact hh.trans (power_le_valueCap d N r bound (d*N) r j (by omega) (by omega) hj)
  · intro j hj
    simpa only [Nat.mul_comm r] using
      power_le_valueCap d N r bound d r j (by omega) (by omega) hj
  · exact base_le_valueCap d N r bound d (by omega)

end Proof.CostPrefix


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostPrefixTable.lean <==
import Proof.CostPrefix

namespace Proof.CostPrefix

open CostModel PrefixExtraction
set_option linter.unusedSectionVars false

/-- A forward pass which materializes each successive state exactly once.
The result includes the initial state and is ordered by increasing time. -/
def tableW {S : Type*} (advance : S → Work S) : ℕ → S → Work (List S)
  | 0, s => ⟨[s], 1⟩
  | n+1, s =>
    let next := advance s
    let rest := tableW advance n next.value
    ⟨s :: rest.value, next.cost + rest.cost + 1⟩

theorem tableW_length {S : Type*} (advance : S → Work S) (n : ℕ) (s : S) :
    (tableW advance n s).value.length = n+1 := by
  induction n generalizing s with
  | zero => rfl
  | succ n ih => simp [tableW, ih]

/-- Correctness of the stored forward pass, expressed through a denotation
function so the implementation can use concrete arrays. -/
theorem tableW_get {S T : Type*} (advance : S → Work S) (denote : S → T)
    (f : T → T) (hstep : ∀ s, denote (advance s).value = f (denote s))
    (n : ℕ) (s : S) (j : ℕ) (hj : j < (tableW advance n s).value.length) :
    denote ((tableW advance n s).value[j]) = (f^[j]) (denote s) := by
  induction n generalizing s j with
  | zero =>
    have : j = 0 := by simpa [tableW] using hj
    subst j
    rfl
  | succ n ih =>
    cases j with
    | zero => rfl
    | succ j =>
      simp only [tableW, List.getElem_cons_succ]
      rw [ih (advance s).value j (by simpa [tableW] using hj), hstep]
      exact (Function.iterate_succ_apply f j (denote s)).symm

theorem tableW_cost {S : Type*} (advance : S → Work S)
    (Inv : ℕ → S → Prop) (budget : ℕ)
    (hstep : ∀ n s, Inv (n+1) s → Inv n (advance s).value)
    (hcost : ∀ n s, Inv (n+1) s → (advance s).cost ≤ budget)
    (n : ℕ) (s : S) (hs : Inv n s) :
    (tableW advance n s).cost ≤ n * (budget+1) + 1 := by
  induction n generalizing s with
  | zero => simp [tableW]
  | succ n ih =>
    have ht := ih (advance s).value (hstep n s hs)
    have hc := hcost n s hs
    simp only [tableW]
    nlinarith

/-- Traversal-based lookup with charged index handling. An out-of-range index
returns the explicit fallback, and never triggers a mathematical oracle. -/
def lookupW {S : Type*} (fallback : S) : List S → ℕ → Work S
  | [], _ => ⟨fallback, 1⟩
  | s :: _, 0 => ⟨s, 1⟩
  | _ :: ss, n+1 =>
    let rest := lookupW fallback ss n
    ⟨rest.value, rest.cost + 1 + Nat.size (n+1)⟩

theorem lookupW_value {S : Type*} (fallback : S) (ss : List S) (n : ℕ)
    (hn : n < ss.length) : (lookupW fallback ss n).value = ss[n] := by
  induction ss generalizing n with
  | nil => simp at hn
  | cons s ss ih =>
    cases n with
    | zero => rfl
    | succ n => exact ih n (by simpa using hn)

theorem lookupW_cost {S : Type*} (fallback : S) (ss : List S) (n : ℕ) :
    (lookupW fallback ss n).cost ≤ (n+1) * (1 + Nat.size n) := by
  induction ss generalizing n with
  | nil => simp [lookupW]; nlinarith
  | cons s ss ih =>
    cases n with
    | zero => simp [lookupW]
    | succ n =>
      have hh := ih n
      have hm : Nat.size n ≤ Nat.size (n+1) := Nat.size_le_size (by omega)
      simp only [lookupW]
      nlinarith

/-- A scalar coefficient comparison on a stored suffix/threshold pair. The
lookup, dot product and comparison all contribute their measured costs. -/
def coefficientTest {S : Type*}
    (lookup : ℕ → Work (S × ℕ)) (dot : S → S → Work ℕ)
    (x : S) (n : ℕ) : Work Bool :=
  let entry := lookup n
  let score := dot x entry.value.1
  let compared := natLt score.value entry.value.2
  ⟨compared.value, entry.cost + score.cost + compared.cost⟩

/-- Each candidate computes its row update and uses the previously computed
suffix vector. Choosing a candidate therefore never recomputes a matrix power. -/
def letterTest {α S : Type*}
    (lookup : ℕ → Work (S × ℕ)) (dot : S → S → Work ℕ)
    (update : S → α → Work S) (n : ℕ) (u : S) (a : α) : Work Bool :=
  let next := update u a
  let checked := coefficientTest lookup dot next.value n
  ⟨checked.value, next.cost + checked.cost⟩

theorem coefficientTest_cost {S : Type*}
    (lookup : ℕ → Work (S × ℕ)) (dot : S → S → Work ℕ)
    (x : S) (n lookupBudget dotBudget bits : ℕ)
    (hl : (lookup n).cost ≤ lookupBudget)
    (hd : (dot x (lookup n).value.1).cost ≤ dotBudget)
    (hb : Nat.size (dot x (lookup n).value.1).value ≤ bits)
    (ht : Nat.size (lookup n).value.2 ≤ bits) :
    (coefficientTest lookup dot x n).cost ≤ lookupBudget + dotBudget + 1 + 2*bits := by
  simp only [coefficientTest, natLt]
  omega

theorem letterTest_cost {α S : Type*}
    (lookup : ℕ → Work (S × ℕ)) (dot : S → S → Work ℕ)
    (update : S → α → Work S) (n : ℕ) (u : S) (a : α)
    (updateBudget testBudget : ℕ)
    (hu : (update u a).cost ≤ updateBudget)
    (ht : (coefficientTest lookup dot (update u a).value n).cost ≤ testBudget) :
    (letterTest lookup dot update n u a).cost ≤ updateBudget + testBudget := by
  simp only [letterTest]
  omega

section Refinement
variable {α ι S : Type*} [Fintype α] [LinearOrder α] [Fintype ι] [DecidableEq ι]

theorem coefficientTest_value (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r limit : ℕ)
    (denote : S → ι → ℕ) (lookup : ℕ → Work (S × ℕ))
    (hlookup : ∀ n < limit, denote (lookup n).value.1 = future B y n ∧
      (lookup n).value.2 = r * Fintype.card α ^ n)
    (dot : S → S → Work ℕ)
    (hdot : ∀ u z, (dot u z).value = scalar (denote u) (denote z))
    (x : S) (n : ℕ) (hn : n < limit) :
    (coefficientTest lookup dot x n).value = true ↔
      scalar (denote x) (future B y n) < r * Fintype.card α ^ n := by
  simp [coefficientTest, hdot, (hlookup n hn).1, (hlookup n hn).2]

theorem letterTest_value (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r limit : ℕ)
    (denote : S → ι → ℕ) (lookup : ℕ → Work (S × ℕ))
    (hlookup : ∀ n < limit, denote (lookup n).value.1 = future B y n ∧
      (lookup n).value.2 = r * Fintype.card α ^ n)
    (dot : S → S → Work ℕ)
    (hdot : ∀ u z, (dot u z).value = scalar (denote u) (denote z))
    (update : S → α → Work S)
    (hupdate : ∀ u a, denote (update u a).value = step B (denote u) a)
    (u : S) (n : ℕ) (hn : n < limit) (a : α) :
    (letterTest lookup dot update n u a).value = true ↔
      scalar (step B (denote u) a) (future B y n) < r * Fintype.card α ^ n := by
  change (coefficientTest lookup dot (update u a).value n).value = true ↔ _
  rw [coefficientTest_value B y r limit denote lookup hlookup dot hdot _ n hn,
    hupdate]

end Refinement
end Proof.CostPrefix


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostPreprocess.lean <==
import Proof.CostModel
import Proof.CostMatrix
import Proof.CostOutput
import Proof.InputBounds

/-! Costed construction of an individual concrete suffix-automaton transition.
Symbols are represented by `Fin d`; list equality is evaluated symbol by
symbol, and the root transition inspects the explicitly supplied code list.
-/

namespace Proof.CostPreprocess

open CostModel
open scoped BigOperators

def symbolEq {d : ℕ} (a b : Fin d) : Work Bool :=
  ⟨decide (a = b), 1 + Nat.size a.val + Nat.size b.val⟩

@[simp] theorem symbolEq_value {d : ℕ} (a b : Fin d) :
    (symbolEq a b).value = decide (a = b) := rfl

theorem symbolEq_cost {d : ℕ} (a b : Fin d) :
    (symbolEq a b).cost ≤ 1 + 2 * Nat.size d := by
  have ha := Nat.size_le_size a.isLt.le
  have hb := Nat.size_le_size b.isLt.le
  simp only [symbolEq]
  omega

def wordEq {d : ℕ} : List (Fin d) → List (Fin d) → Work Bool
  | [], [] => ⟨true, 1⟩
  | [], _::_ => ⟨false, 1⟩
  | _::_, [] => ⟨false, 1⟩
  | a::as, b::bs =>
    let head := symbolEq a b
    if head.value then
      let tail := wordEq as bs
      ⟨tail.value, 1 + head.cost + tail.cost⟩
    else ⟨false, 1 + head.cost⟩

@[simp] theorem wordEq_value {d : ℕ} (u v : List (Fin d)) :
    (wordEq u v).value = decide (u = v) := by
  induction u generalizing v with
  | nil => cases v <;> rfl
  | cons a as ih =>
    cases v with
    | nil => rfl
    | cons b bs =>
      by_cases h : a=b
      · subst b; simp [wordEq, symbolEq, ih]
      · simp [wordEq, symbolEq, h]

theorem wordEq_cost {d : ℕ} (u v : List (Fin d)) :
    (wordEq u v).cost ≤ 1 + u.length * (2 + 2 * Nat.size d) := by
  induction u generalizing v with
  | nil => cases v <;> simp [wordEq]
  | cons a as ih =>
    cases v with
    | nil => simp [wordEq]
    | cons b bs =>
      have hh := symbolEq_cost a b
      have ht := ih bs
      simp only [wordEq, List.length_cons]
      split <;> nlinarith

/-- Contribution of one codeword to a one-letter transition from the root. -/
def codeMatch {d : ℕ} (a : Fin d) (t : List (Fin d)) : List (Fin d) → Work ℕ
  | [] => ⟨0, 1⟩
  | b::bs =>
    let head := symbolEq b a
    if head.value then
      let tail := wordEq bs t
      ⟨if tail.value then 1 else 0, 1 + head.cost + tail.cost⟩
    else ⟨0, 1 + head.cost⟩

@[simp] theorem codeMatch_value {d : ℕ} (a : Fin d)
    (t c : List (Fin d)) :
    (codeMatch a t c).value = if c.head? = some a then
      if c.tail = t then 1 else 0 else 0 := by
  cases c with
  | nil => rfl
  | cons b bs =>
    by_cases h : b=a
    · subst b; simp [codeMatch, symbolEq, wordEq_value]
    · simp [codeMatch, symbolEq, h]

theorem codeMatch_value_le_one {d : ℕ} (a : Fin d) (t c : List (Fin d)) :
    (codeMatch a t c).value ≤ 1 := by
  rw [codeMatch_value]
  split_ifs <;> omega

theorem codeMatch_cost {d : ℕ} (a : Fin d) (t c : List (Fin d)) :
    (codeMatch a t c).cost ≤ 2 + c.length * (2 + 2*Nat.size d) := by
  cases c with
  | nil => simp [codeMatch]
  | cons b bs =>
    have hh := symbolEq_cost b a
    have ht := wordEq_cost bs t
    simp only [codeMatch, List.length_cons]
    split <;> nlinarith

def rootEntry {d : ℕ} (a : Fin d) (t : List (Fin d)) :
    List (List (Fin d)) → Work ℕ
  | [] => ⟨0, 1⟩
  | c::cs =>
    let head := codeMatch a t c
    let tail := rootEntry a t cs
    let result := natAdd head.value tail.value
    ⟨result.value, 1 + head.cost + tail.cost + result.cost⟩

@[simp] theorem rootEntry_value {d : ℕ} (a : Fin d)
    (t : List (Fin d)) (cs : List (List (Fin d))) :
    (rootEntry a t cs).value =
      (cs.map (fun c => if c.head? = some a then
        if c.tail = t then 1 else 0 else 0)).sum := by
  induction cs with
  | nil => rfl
  | cons c cs ih => simp [rootEntry, ih]

theorem rootEntry_value_le_length {d : ℕ} (a : Fin d)
    (t : List (Fin d)) (cs : List (List (Fin d))) :
    (rootEntry a t cs).value ≤ cs.length := by
  induction cs with
  | nil => simp [rootEntry]
  | cons c cs ih =>
    have hh := codeMatch_value_le_one a t c
    simp only [rootEntry, natAdd_value, List.length_cons]
    omega

theorem rootEntry_cost {d : ℕ} (a : Fin d) (t : List (Fin d))
    (cs : List (List (Fin d))) (k m : ℕ) (hm : cs.length ≤ m)
    (hk : ∀ c ∈ cs, c.length ≤ k) :
    (rootEntry a t cs).cost ≤
      1 + cs.length * (4 + k*(2+2*Nat.size d) + 2*Nat.size (m+1)) := by
  induction cs with
  | nil => simp [rootEntry]
  | cons c cs ih =>
    have hcm : cs.length ≤ m := by simp only [List.length_cons] at hm; omega
    have hc := hk c (by simp)
    have hhead := (codeMatch_cost a t c).trans
      (Nat.add_le_add_left (Nat.mul_le_mul_right _ hc) 2)
    have htail := ih (by omega) (fun x hx => hk x (by simp [hx]))
    have hadd := natAdd_cost_le (codeMatch a t c).value (rootEntry a t cs).value (m+1)
      ((codeMatch_value_le_one a t c).trans (by omega))
      ((rootEntry_value_le_length a t cs).trans (by omega))
    simp only [rootEntry, List.length_cons]
    nlinarith

private theorem sum_nodup {β : Type*} [DecidableEq β] (cs : List β)
    (hcs : cs.Nodup) (f : β → ℕ) : (cs.map f).sum = ∑ c ∈ cs.toFinset, f c := by
  induction cs with
  | nil => simp
  | cons c cs ih =>
    have hnodup := List.nodup_cons.mp hcs
    simp [hnodup.1, ih hnodup.2]

theorem rootEntry_refines {d : ℕ} (a : Fin d) (t : List (Fin d))
    (cs : List (List (Fin d))) (hcs : cs.Nodup) :
    (rootEntry a t cs).value = CodeAutomaton.ways cs.toFinset [a] [] t := by
  rw [rootEntry_value, sum_nodup cs hcs]
  simp [CodeAutomaton.ways]

def letterEntry {d : ℕ} (cs : List (List (Fin d))) (a : Fin d)
    (s t : List (Fin d)) : Work ℕ :=
  match s with
  | [] => rootEntry a t cs
  | b::bs =>
    let head := symbolEq a b
    if head.value then
      let tail := wordEq bs t
      ⟨if tail.value then 1 else 0, 1 + head.cost + tail.cost⟩
    else ⟨0, 1 + head.cost⟩

theorem letterEntry_refines {d : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (a : Fin d) (s t : List (Fin d)) :
    (letterEntry cs a s t).value = CodeAutomaton.ways cs.toFinset [a] s t := by
  cases s with
  | nil => exact rootEntry_refines a t cs hcs
  | cons b bs =>
    by_cases h : a = b
    · subst b; simp [letterEntry, symbolEq, CodeAutomaton.ways]
    · simp [letterEntry, symbolEq, CodeAutomaton.ways, h]

theorem letterEntry_cost {d : ℕ} (cs : List (List (Fin d))) (a : Fin d)
    (s t : List (Fin d)) (k : ℕ)
    (hk : ∀ c ∈ cs, c.length ≤ k) (hs : s.length ≤ k) :
    (letterEntry cs a s t).cost ≤
      1 + (cs.length+1) * (4+k*(2+2*Nat.size d)+2*Nat.size (cs.length+1)) := by
  cases s with
  | nil =>
    have hh := rootEntry_cost a t cs k cs.length (by rfl) hk
    unfold letterEntry
    nlinarith
  | cons b bs =>
    have hh := symbolEq_cost a b
    have ht := wordEq_cost bs t
    have hlen : bs.length ≤ k := by simp only [List.length_cons] at hs; omega
    have hmul : (bs.length+1)*(2+2*Nat.size d) ≤ k*(2+2*Nat.size d) :=
      Nat.mul_le_mul_right _ hs
    have hd : 2+2*Nat.size d ≤ k*(2+2*Nat.size d) := by
      have hkpos : 1 ≤ k := by simp only [List.length_cons] at hs; omega
      simpa using Nat.mul_le_mul_right (2+2*Nat.size d) hkpos
    simp only [letterEntry]
    split <;> nlinarith

theorem letterEntry_state_cost {d : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (hne : cs ≠ []) (hpos : ∀ c ∈ cs, 0 < c.length)
    (a : Fin d) (s t : CodeAutomaton.State cs.toFinset) :
    (letterEntry cs a s.val t.val).cost ≤
      1 + (CodeAutomaton.totalLength cs.toFinset+1) *
        (4+CodeAutomaton.totalLength cs.toFinset*(2+2*Nat.size d)+
          2*Nat.size (CodeAutomaton.totalLength cs.toFinset+1)) := by
  let C := cs.toFinset
  let L := CodeAutomaton.totalLength C
  have hC : C.Nonempty := by simpa [C] using hne
  have hpositive : ∀ c ∈ C, 0 < c.length := by simpa [C] using hpos
  have hL : 0 < L := CodeAutomaton.totalLength_pos C hC hpositive
  have hcard : cs.length ≤ L := by
    have := CodeAutomaton.code_card_le_totalLength C hpositive
    simpa [C, List.toFinset_card_of_nodup hcs] using this
  have hwords : ∀ c ∈ cs, c.length ≤ L := by
    intro c hc
    exact CodeAutomaton.word_length_le_totalLength C c (by simpa [C] using hc)
  have hs := (CodeAutomaton.state_length_lt C L hL
    (CodeAutomaton.word_length_le_totalLength C) s.val s.property).le
  apply (letterEntry_cost cs a s.val t.val L hwords hs).trans
  change 1 + (cs.length+1) * (4+L*(2+2*Nat.size d)+2*Nat.size (cs.length+1)) ≤
    1 + (L+1)*(4+L*(2+2*Nat.size d)+2*Nat.size (L+1))
  gcongr
  exact Nat.size_le_size (by omega)

/-- A matrix is tabulated into strict vectors, with charged reads of the two
state-name references. State names themselves remain shared lists. -/
def letterMatrixW {d n : ℕ} (cs : List (List (Fin d)))
    (ss : Vector (CodeAutomaton.State cs.toFinset) n) (a : Fin d) : Work (Mat n) :=
  tabulate n (fun i => tabulate n (fun j =>
    bind (tick (2+2*Nat.size n)) (fun _ =>
      letterEntry cs a ss[i.val].val ss[j.val].val)))

theorem letterMatrixW_refines {d n : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (ss : Vector (CodeAutomaton.State cs.toFinset) n)
    (a : Fin d) (i j : Fin n) :
    matDenote (letterMatrixW cs ss a).value i j =
      CodeAutomaton.letterTransition cs.toFinset a ss[i.val] ss[j.val] := by
  simp only [matDenote, letterMatrixW, tabulate_value, bind_value]
  exact letterEntry_refines cs hcs a _ _

def letterEntryBudget (d L : ℕ) :=
  1+(L+1)*(4+L*(2+2*Nat.size d)+2*Nat.size (L+1))

def letterMatrixBudget (d L n : ℕ) :=
  n*(n*(letterEntryBudget d L + 3+2*Nat.size n)+1)

theorem letterMatrixW_cost {d n : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (hne : cs ≠ []) (hpos : ∀ c ∈ cs, 0 < c.length)
    (ss : Vector (CodeAutomaton.State cs.toFinset) n) (a : Fin d) :
    (letterMatrixW cs ss a).cost ≤
      letterMatrixBudget d (CodeAutomaton.totalLength cs.toFinset) n := by
  unfold letterMatrixW letterMatrixBudget
  apply tabulate_cost_le
  intro i
  apply (tabulate_cost_le n _
    (letterEntryBudget d (CodeAutomaton.totalLength cs.toFinset)+2+2*Nat.size n) ?_).trans
  · exact le_of_eq (by ring)
  intro j
  have h := letterEntry_state_cost cs hcs hne hpos a ss[i.val] ss[j.val]
  simp only [bind_cost, tick, letterEntryBudget] at *
  omega

def letterMatricesW {d n : ℕ} (cs : List (List (Fin d)))
    (ss : Vector (CodeAutomaton.State cs.toFinset) n) : Work (Vector (Mat n) d) :=
  tabulate d (letterMatrixW cs ss)

theorem letterMatricesW_cost {d n : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (hne : cs ≠ []) (hpos : ∀ c ∈ cs, 0 < c.length)
    (ss : Vector (CodeAutomaton.State cs.toFinset) n) :
    (letterMatricesW cs ss).cost ≤
      d*(letterMatrixBudget d (CodeAutomaton.totalLength cs.toFinset) n+1) := by
  exact tabulate_cost_le _ _ _ (letterMatrixW_cost cs hcs hne hpos ss)

/-- Enumerate suffix references. No symbol lists are copied. -/
def tailsW {d : ℕ} : List (Fin d) → Work (List (List (Fin d)))
  | [] => ⟨[[]], 1⟩
  | a::as =>
    let rest := tailsW as
    ⟨(a::as)::rest.value, 1+rest.cost⟩

@[simp] theorem tailsW_value {d : ℕ} (s : List (Fin d)) :
    (tailsW s).value = s.tails := by
  induction s with
  | nil => rfl
  | cons a as ih => simp [tailsW, ih]

@[simp] theorem tailsW_cost {d : ℕ} (s : List (Fin d)) :
    (tailsW s).cost = s.length+1 := by
  induction s with
  | nil => rfl
  | cons a as ih => simp [tailsW, ih]; omega

def appendW {β : Type*} : List β → List β → Work (List β)
  | [], ys => ⟨ys, 1⟩
  | x::xs, ys =>
    let rest := appendW xs ys
    ⟨x::rest.value, 1+rest.cost⟩

@[simp] theorem appendW_value {β : Type*} (xs ys : List β) :
    (appendW xs ys).value = xs++ys := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [appendW, ih]

@[simp] theorem appendW_cost {β : Type*} (xs ys : List β) :
    (appendW xs ys).cost = xs.length+1 := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [appendW, ih]; omega

def suffixesW {d : ℕ} : List (List (Fin d)) → Work (List (List (Fin d)))
  | [] => ⟨[], 1⟩
  | c::cs =>
    let head := tailsW c.tail
    let tail := suffixesW cs
    let answer := appendW head.value tail.value
    ⟨answer.value, 1+head.cost+tail.cost+answer.cost⟩

@[simp] theorem suffixesW_value {d : ℕ} (cs : List (List (Fin d))) :
    (suffixesW cs).value = cs.flatMap (fun c => c.tail.tails) := by
  induction cs with
  | nil => rfl
  | cons c cs ih => simp [suffixesW, ih]

theorem suffixesW_cost {d : ℕ} (cs : List (List (Fin d))) :
    (suffixesW cs).cost = 1+2*(cs.map (fun c => c.tail.length+1)).sum+2*cs.length := by
  induction cs with
  | nil => rfl
  | cons c cs ih => simp [suffixesW, ih]; ring

def wordMemW {d : ℕ} (s : List (Fin d)) : List (List (Fin d)) → Work Bool
  | [] => ⟨false, 1⟩
  | t::ts =>
    let head := wordEq s t
    if head.value then ⟨true, 1+head.cost⟩
    else
      let tail := wordMemW s ts
      ⟨tail.value, 1+head.cost+tail.cost⟩

@[simp] theorem wordMemW_value {d : ℕ} (s : List (Fin d))
    (ss : List (List (Fin d))) : (wordMemW s ss).value = decide (s ∈ ss) := by
  induction ss with
  | nil => rfl
  | cons t ts ih =>
    by_cases h : s=t
    · subst t; simp [wordMemW, wordEq_value]
    · simp [wordMemW, wordEq_value, ih, h]

theorem wordMemW_cost {d : ℕ} (s : List (Fin d)) (ss : List (List (Fin d))) :
    (wordMemW s ss).cost ≤ 1+ss.length*(2+s.length*(2+2*Nat.size d)) := by
  induction ss with
  | nil => simp [wordMemW]
  | cons t ts ih =>
    have hh := wordEq_cost s t
    simp only [wordMemW, List.length_cons]
    split <;> nlinarith

def dedupW {d : ℕ} : List (List (Fin d)) → Work (List (List (Fin d)))
  | [] => ⟨[], 1⟩
  | s::ss =>
    let tail := dedupW ss
    let found := wordMemW s tail.value
    ⟨if found.value then tail.value else s::tail.value, 1+tail.cost+found.cost⟩

@[simp] theorem dedupW_value {d : ℕ} (ss : List (List (Fin d))) :
    (dedupW ss).value = ss.dedup := by
  induction ss with
  | nil => rfl
  | cons s ss ih =>
    by_cases h : s∈ss
    · simp [dedupW, ih, h, List.dedup_cons_of_mem h]
    · simp [dedupW, ih, h, List.dedup_cons_of_not_mem h]

theorem dedupW_cost {d : ℕ} (ss : List (List (Fin d))) (k : ℕ)
    (hk : ∀ s ∈ ss, s.length ≤ k) :
    (dedupW ss).cost ≤ 1+ss.length*(2+ss.length*(2+k*(2+2*Nat.size d))) := by
  induction ss with
  | nil => simp [dedupW]
  | cons s ss ih =>
    have hs := hk s (by simp)
    have ht := ih (fun t ht => hk t (by simp [ht]))
    have hm := wordMemW_cost s (dedupW ss).value
    have hlen : (dedupW ss).value.length ≤ ss.length := by
      simpa using (List.dedup_sublist ss).length_le
    have hterm : (dedupW ss).value.length * (2+s.length*(2+2*Nat.size d)) ≤
        ss.length*(2+k*(2+2*Nat.size d)) := by gcongr
    simp only [dedupW, List.length_cons]
    nlinarith

def stateNamesW {d : ℕ} (cs : List (List (Fin d))) : Work (List (List (Fin d))) :=
  let suffixes := suffixesW cs
  let names := dedupW ([]::suffixes.value)
  ⟨names.value, 1+suffixes.cost+names.cost⟩

@[simp] theorem stateNamesW_value {d : ℕ} (cs : List (List (Fin d))) :
    (stateNamesW cs).value = ([]::cs.flatMap (fun c => c.tail.tails)).dedup := by
  simp [stateNamesW]

theorem stateNamesW_nodup {d : ℕ} (cs : List (List (Fin d))) :
    (stateNamesW cs).value.Nodup := by
  rw [stateNamesW_value]
  exact List.nodup_dedup _

theorem stateNamesW_finset {d : ℕ} (cs : List (List (Fin d))) :
    (stateNamesW cs).value.toFinset = CodeAutomaton.states cs.toFinset := by
  ext s
  simp [stateNamesW, CodeAutomaton.states]

theorem stateNamesW_length {d : ℕ} (cs : List (List (Fin d))) :
    (stateNamesW cs).value.length = Fintype.card (CodeAutomaton.State cs.toFinset) := by
  rw [← List.toFinset_card_of_nodup (stateNamesW_nodup cs), stateNamesW_finset]
  simp

theorem suffix_count_eq_totalLength {d : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (hpos : ∀ c ∈ cs, 0 < c.length) :
    (cs.map (fun c => c.tail.length+1)).sum = CodeAutomaton.totalLength cs.toFinset := by
  rw [sum_nodup cs hcs]
  apply Finset.sum_congr rfl
  intro c hc
  have hp := hpos c (by simpa using hc)
  simp only [List.length_tail]
  omega

theorem stateNamesW_cost {d : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (hne : cs ≠ []) (hpos : ∀ c ∈ cs, 0 < c.length) :
    (stateNamesW cs).cost ≤
      3+4*CodeAutomaton.totalLength cs.toFinset+
        (CodeAutomaton.totalLength cs.toFinset+1)*
          (2+(CodeAutomaton.totalLength cs.toFinset+1)*
            (2+CodeAutomaton.totalLength cs.toFinset*(2+2*Nat.size d))) := by
  let C := cs.toFinset
  let L := CodeAutomaton.totalLength C
  have hC : C.Nonempty := by simpa [C] using hne
  have hpositive : ∀ c ∈ C, 0 < c.length := by simpa [C] using hpos
  have hcard : cs.length ≤ L := by
    have := CodeAutomaton.code_card_le_totalLength C hpositive
    simpa [C, List.toFinset_card_of_nodup hcs] using this
  have hlen : ([]::(suffixesW cs).value).length = L+1 := by
    simp only [List.length_cons, suffixesW_value, List.length_flatMap]
    have heq : (cs.map (fun c => c.tail.tails.length)).sum = L := by
      simpa using suffix_count_eq_totalLength cs hcs hpos
    omega
  have hnames : ∀ s ∈ ([]::(suffixesW cs).value), s.length ≤ L := by
    intro s hs
    have hm : s ∈ CodeAutomaton.states C := by
      rw [← stateNamesW_finset cs]
      simpa [stateNamesW] using hs
    exact (CodeAutomaton.state_length_lt C L
      (CodeAutomaton.totalLength_pos C hC hpositive)
      (CodeAutomaton.word_length_le_totalLength C) s hm).le
  have hd := dedupW_cost ([]::(suffixesW cs).value) L hnames
  have hs := suffixesW_cost cs
  rw [suffix_count_eq_totalLength cs hcs hpos] at hs
  rw [hlen] at hd
  change 1+(suffixesW cs).cost+(dedupW ([]::(suffixesW cs).value)).cost ≤ _
  change (suffixesW cs).cost = 1+2*L+2*cs.length at hs
  change 1+(suffixesW cs).cost+(dedupW ([]::(suffixesW cs).value)).cost ≤
    3+4*L+(L+1)*(2+(L+1)*(2+L*(2+2*Nat.size d)))
  omega

/-- A concrete numbering extracted from the computed, duplicate-free suffix
list. The inverse is an ordinary list search, not a choice operator. -/
local instance {d : ℕ} : BEq (List (Fin d)) := instBEqOfDecidableEq

def stateEnumeration {d : ℕ} (cs : List (List (Fin d))) :
    Fin (stateNamesW cs).value.length ≃ CodeAutomaton.State cs.toFinset where
  toFun i := ⟨(stateNamesW cs).value[i.val], by
    rw [← stateNamesW_finset cs]
    exact List.mem_toFinset.mpr (List.getElem_mem _)⟩
  invFun s := ⟨(stateNamesW cs).value.idxOf s.val, by
    apply List.idxOf_lt_length
    have hs : s.val ∈ (stateNamesW cs).value.toFinset := by
      simpa only [stateNamesW_finset] using s.property
    exact List.mem_toFinset.mp hs⟩
  left_inv i := by
    apply Fin.ext
    exact List.idxOf_getElem (stateNamesW_nodup cs) i.val i.isLt
  right_inv s := by
    apply Subtype.ext
    exact List.getElem_idxOf _

theorem stateEnumeration_value {d : ℕ} (cs : List (List (Fin d)))
    (i : Fin (stateNamesW cs).value.length) :
    (stateEnumeration cs i).val = (stateNamesW cs).value[i.val] := rfl

def listGetW {β : Type*} : (xs : List β) → Fin xs.length → Work β
  | [], i => nomatch i
  | x::_, ⟨0, _⟩ => ⟨x, 1⟩
  | _::xs, ⟨i+1, hi⟩ =>
    let tail := listGetW xs ⟨i, Nat.lt_of_succ_lt_succ hi⟩
    ⟨tail.value, 1+Nat.size (i+1)+tail.cost⟩

@[simp] theorem listGetW_value {β : Type*} (xs : List β) (i : Fin xs.length) :
    (listGetW xs i).value = xs[i.val] := by
  induction xs with
  | nil => exact Fin.elim0 i
  | cons x xs ih =>
    rcases i with ⟨i, hi⟩
    cases i with
    | zero => rfl
    | succ i => simp [listGetW, ih]

theorem listGetW_cost {β : Type*} (xs : List β) (i : Fin xs.length) :
    (listGetW xs i).cost ≤ (i.val+1)*(1+Nat.size i.val) := by
  induction xs with
  | nil => exact Fin.elim0 i
  | cons x xs ih =>
    rcases i with ⟨i, hi⟩
    cases i with
    | zero => simp [listGetW]
    | succ i =>
      have hh := ih ⟨i, Nat.lt_of_succ_lt_succ hi⟩
      have hs := Nat.size_le_size (Nat.le_succ i)
      simp only [listGetW]
      nlinarith

def listLengthW {β : Type*} : List β → Work ℕ
  | [] => ⟨0, 1⟩
  | _::xs =>
    let tail := listLengthW xs
    let next := natAdd tail.value 1
    ⟨next.value, 1+tail.cost+next.cost⟩

@[simp] theorem listLengthW_value {β : Type*} (xs : List β) :
    (listLengthW xs).value = xs.length := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [listLengthW, ih]

theorem listLengthW_cost {β : Type*} (xs : List β) :
    (listLengthW xs).cost ≤ 1+xs.length*(3+Nat.size xs.length) := by
  induction xs with
  | nil => simp [listLengthW]
  | cons x xs ih =>
    have hs := Nat.size_le_size (Nat.le_succ xs.length)
    simp only [listLengthW, natAdd, listLengthW_value, Nat.size_one, List.length_cons]
    nlinarith

structure NumberedStates {d : ℕ} (cs : List (List (Fin d))) where
  names : List (List (Fin d))
  nodup : names.Nodup
  covers : names.toFinset = CodeAutomaton.states cs.toFinset
  table : Vector (CodeAutomaton.State cs.toFinset) names.length
  table_correct : ∀ i : Fin names.length, table[i.val].val = names[i.val]

def NumberedStates.equiv {d : ℕ} {cs : List (List (Fin d))}
    (ns : NumberedStates cs) : Fin ns.names.length ≃ CodeAutomaton.State cs.toFinset where
  toFun i := ns.table[i.val]
  invFun s := ⟨ns.names.idxOf s.val, by
    apply List.idxOf_lt_length
    have hs : s.val ∈ ns.names.toFinset := by simpa only [ns.covers] using s.property
    exact List.mem_toFinset.mp hs⟩
  left_inv i := by
    apply Fin.ext
    change List.idxOf ns.table[i.val].val ns.names = i.val
    rw [ns.table_correct]
    exact List.idxOf_getElem ns.nodup i.val i.isLt
  right_inv s := by
    apply Subtype.ext
    rw [ns.table_correct]
    exact List.getElem_idxOf _

theorem NumberedStates.length_eq {d : ℕ} {cs : List (List (Fin d))}
    (ns : NumberedStates cs) : ns.names.length = Fintype.card (CodeAutomaton.State cs.toFinset) := by
  rw [← List.toFinset_card_of_nodup ns.nodup, ns.covers]
  simp

def stateTableW {d : ℕ} (cs : List (List (Fin d))) (names : List (List (Fin d)))
    (hcovers : names.toFinset = CodeAutomaton.states cs.toFinset) :
    Work (Vector (CodeAutomaton.State cs.toFinset) names.length) :=
  let count := listLengthW names
  let table := tabulate count.value (fun i =>
    let read := listGetW names (Fin.cast (listLengthW_value names) i)
    ⟨⟨read.value, by
      rw [listGetW_value, ← hcovers]
      exact List.mem_toFinset.mpr (List.getElem_mem _)⟩, read.cost⟩)
  ⟨table.value.cast (listLengthW_value names), count.cost+table.cost⟩

@[simp] theorem stateTableW_value {d : ℕ} (cs : List (List (Fin d)))
    (names : List (List (Fin d))) (hcovers : names.toFinset = CodeAutomaton.states cs.toFinset)
    (i : Fin names.length) :
    (stateTableW cs names hcovers).value[i.val].val = names[i.val] := by
  simp [stateTableW, tabulate]

theorem stateTableW_cost {d : ℕ} (cs : List (List (Fin d)))
    (names : List (List (Fin d))) (hcovers : names.toFinset = CodeAutomaton.states cs.toFinset) :
    (stateTableW cs names hcovers).cost ≤
      1+names.length*(3+Nat.size names.length)+
        names.length*(names.length*(1+Nat.size names.length)+1) := by
  have hlen := listLengthW_cost names
  unfold stateTableW
  have ht := tabulate_cost_le (listLengthW names).value
    (fun i =>
      let read := listGetW names (Fin.cast (listLengthW_value names) i)
      (⟨⟨read.value, by
        rw [listGetW_value, ← hcovers]
        exact List.mem_toFinset.mpr (List.getElem_mem _)⟩, read.cost⟩ :
        Work (CodeAutomaton.State cs.toFinset)))
    (names.length*(1+Nat.size names.length)) (by
      intro i
      apply (listGetW_cost names _).trans
      have hi : i.val < names.length := by simpa using i.isLt
      simp only [Fin.coe_cast]
      gcongr
      · omega
      · exact Nat.size_le_size (by omega))
  simp only [listLengthW_value] at ht
  exact Nat.add_le_add hlen ht

def buildStatesW {d : ℕ} (cs : List (List (Fin d))) : Work (NumberedStates cs) :=
  let names := stateNamesW cs
  let hcovers := stateNamesW_finset cs
  let table := stateTableW cs names.value hcovers
  ⟨⟨names.value, stateNamesW_nodup cs, hcovers, table.value,
    stateTableW_value cs names.value hcovers⟩, names.cost+table.cost⟩

def stateNamesBudget (d L : ℕ) :=
  3+4*L+(L+1)*(2+(L+1)*(2+L*(2+2*Nat.size d)))

theorem buildStatesW_cost {d : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (hne : cs ≠ []) (hpos : ∀ c ∈ cs, 0 < c.length) :
    (buildStatesW cs).cost ≤ stateNamesBudget d (CodeAutomaton.totalLength cs.toFinset)+
      1+CodeAutomaton.totalLength cs.toFinset*(3+Nat.size (CodeAutomaton.totalLength cs.toFinset))+
      CodeAutomaton.totalLength cs.toFinset*
        (CodeAutomaton.totalLength cs.toFinset*(1+Nat.size (CodeAutomaton.totalLength cs.toFinset))+1) := by
  have hnames := stateNamesW_cost cs hcs hne hpos
  have htable := stateTableW_cost cs (stateNamesW cs).value (stateNamesW_finset cs)
  have hlen : (stateNamesW cs).value.length ≤ CodeAutomaton.totalLength cs.toFinset := by
    rw [stateNamesW_length]
    apply CodeAutomaton.state_card_le_totalLength
    · simpa using hne
    · simpa using hpos
  have hm : 1+(stateNamesW cs).value.length*(3+Nat.size (stateNamesW cs).value.length)+
      (stateNamesW cs).value.length*
        ((stateNamesW cs).value.length*(1+Nat.size (stateNamesW cs).value.length)+1) ≤
      1+CodeAutomaton.totalLength cs.toFinset*(3+Nat.size (CodeAutomaton.totalLength cs.toFinset))+
      CodeAutomaton.totalLength cs.toFinset*
        (CodeAutomaton.totalLength cs.toFinset*(1+Nat.size (CodeAutomaton.totalLength cs.toFinset))+1) := by
    gcongr <;> exact Nat.size_le_size hlen
  change (stateNamesW cs).cost + (stateTableW cs (stateNamesW cs).value _).cost ≤ _
  unfold stateNamesBudget
  omega

def wordIndexW {d : ℕ} (s : List (Fin d)) : List (List (Fin d)) → Work ℕ
  | [] => ⟨0, 1⟩
  | t::ts =>
    let head := wordEq s t
    if head.value then ⟨0, 1+head.cost⟩
    else
      let tail := wordIndexW s ts
      let index := natAdd tail.value 1
      ⟨index.value, 1+head.cost+tail.cost+index.cost⟩

@[simp] theorem wordIndexW_value {d : ℕ} (s : List (Fin d))
    (ss : List (List (Fin d))) : (wordIndexW s ss).value = ss.idxOf s := by
  induction ss with
  | nil => rfl
  | cons t ts ih =>
    by_cases h : s=t
    · subst t; simp [wordIndexW]
    · simp [wordIndexW, h, ih, List.idxOf_cons, Ne.symm h]

theorem wordIndexW_value_le_length {d : ℕ} (s : List (Fin d))
    (ss : List (List (Fin d))) : (wordIndexW s ss).value ≤ ss.length := by
  simp only [wordIndexW_value]
  exact List.idxOf_le_length

theorem wordIndexW_cost {d : ℕ} (s : List (Fin d)) (ss : List (List (Fin d)))
    (m : ℕ) (hm : ss.length ≤ m) :
    (wordIndexW s ss).cost ≤
      1+ss.length*(3+s.length*(2+2*Nat.size d)+2*Nat.size (m+1)) := by
  induction ss with
  | nil => simp [wordIndexW]
  | cons t ts ih =>
    have hh := wordEq_cost s t
    have ht := ih (by simp only [List.length_cons] at hm; omega)
    have hv := wordIndexW_value_le_length s ts
    have hadd := natAdd_cost_le (wordIndexW s ts).value 1 (m+1) (by
      simp only [List.length_cons] at hm; omega) (by omega)
    simp only [wordIndexW, List.length_cons]
    split <;> nlinarith

def cycleIndicesW {d : ℕ} {cs : List (List (Fin d))} (ns : NumberedStates cs)
    (a : Fin d) (r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset) :
    Work (Vector (Fin ns.names.length) (r+1)) :=
  tabulate (r+1) (fun i =>
    let name := CostOutput.replicateW a i.val
    let index := wordIndexW name.value ns.names
    ⟨⟨index.value, by
      dsimp only [index, name]
      simp only [wordIndexW_value, CostOutput.replicateW_value]
      apply List.idxOf_lt_length
      have hmem := (CodeAutomaton.cycleState cs.toFinset a r hpow i).property
      have h : List.replicate i.val a ∈ ns.names.toFinset := by
        simpa only [ns.covers] using hmem
      exact List.mem_toFinset.mp h⟩, name.cost+index.cost⟩)

theorem cycleIndicesW_refines {d : ℕ} {cs : List (List (Fin d))}
    (ns : NumberedStates cs) (a : Fin d) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ cs.toFinset) (i : Fin (r+1)) :
    ns.equiv (cycleIndicesW ns a r hpow).value[i.val] =
      CodeAutomaton.cycleState cs.toFinset a r hpow i := by
  apply Subtype.ext
  change ns.table[(cycleIndicesW ns a r hpow).value[i.val].val].val =
    List.replicate i.val a
  rw [ns.table_correct]
  simp only [cycleIndicesW, tabulate_value, wordIndexW_value, CostOutput.replicateW_value]
  exact List.getElem_idxOf _

theorem cycleIndicesW_cost {d : ℕ} {cs : List (List (Fin d))}
    (ns : NumberedStates cs) (a : Fin d) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ cs.toFinset) :
    (cycleIndicesW ns a r hpow).cost ≤
      (r+1)*(r+3+ns.names.length*(3+r*(2+2*Nat.size d)+
        2*Nat.size (ns.names.length+1))) := by
  apply (tabulate_cost_le (r+1) _
    (r+2+ns.names.length*(3+r*(2+2*Nat.size d)+2*Nat.size (ns.names.length+1))) ?_).trans
  · exact le_of_eq (by ring)
  intro i
  have hh := wordIndexW_cost (CostOutput.replicateW a i.val).value ns.names ns.names.length (by rfl)
  simp only [CostOutput.replicateW_value, List.length_replicate] at hh
  have hm : ns.names.length*(3+i.val*(2+2*Nat.size d)+2*Nat.size (ns.names.length+1)) ≤
      ns.names.length*(3+r*(2+2*Nat.size d)+2*Nat.size (ns.names.length+1)) := by
    gcongr
    exact Nat.le_of_lt_succ i.isLt
  simp only [CostOutput.replicateW_cost, CostOutput.replicateW_value]
  have hi : i.val ≤ r := Nat.le_of_lt_succ i.isLt
  omega

/-- The same charged cycle lookup at an explicitly stored state count. This
interface prevents a caller from evaluating `names.length` to recover the
matrix dimension after enumeration. -/
def cycleIndicesAtW {d : ℕ} {cs : List (List (Fin d))} (ns : NumberedStates cs)
    (N : ℕ) (hN : N = ns.names.length)
    (a : Fin d) (r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset) :
    Work (Vector (Fin N) (r+1)) :=
  tabulate (r+1) (fun i =>
    let name := CostOutput.replicateW a i.val
    let index := wordIndexW name.value ns.names
    ⟨⟨index.value, by
      dsimp only [index, name]
      rw [hN]
      simp only [wordIndexW_value, CostOutput.replicateW_value]
      apply List.idxOf_lt_length
      have hmem := (CodeAutomaton.cycleState cs.toFinset a r hpow i).property
      have h : List.replicate i.val a ∈ ns.names.toFinset := by
        simpa only [ns.covers] using hmem
      exact List.mem_toFinset.mp h⟩, name.cost+index.cost⟩)

theorem cycleIndicesAtW_value {d : ℕ} {cs : List (List (Fin d))}
    (ns : NumberedStates cs) (N : ℕ) (hN : N = ns.names.length)
    (a : Fin d) (r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset)
    (i : Fin (r+1)) :
    Fin.cast hN (cycleIndicesAtW ns N hN a r hpow).value[i.val] =
      (cycleIndicesW ns a r hpow).value[i.val] := by
  apply Fin.ext
  simp [cycleIndicesAtW, cycleIndicesW]

theorem cycleIndicesAtW_refines {d : ℕ} {cs : List (List (Fin d))}
    (ns : NumberedStates cs) (N : ℕ) (hN : N = ns.names.length)
    (a : Fin d) (r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset)
    (i : Fin (r+1)) :
    ns.equiv (Fin.cast hN (cycleIndicesAtW ns N hN a r hpow).value[i.val]) =
      CodeAutomaton.cycleState cs.toFinset a r hpow i := by
  rw [cycleIndicesAtW_value]
  exact cycleIndicesW_refines ns a r hpow i

theorem cycleIndicesAtW_cost {d : ℕ} {cs : List (List (Fin d))}
    (ns : NumberedStates cs) (N : ℕ) (hN : N = ns.names.length)
    (a : Fin d) (r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset) :
    (cycleIndicesAtW ns N hN a r hpow).cost ≤
      (r+1)*(r+3+N*(3+r*(2+2*Nat.size d)+2*Nat.size (N+1))) := by
  subst N
  exact cycleIndicesW_cost ns a r hpow

end Proof.CostPreprocess


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CostTotalBounds.lean <==
import Proof.CostCompression
import Proof.CostPrefixPolynomial
import Proof.CostPreprocess
import Proof.CostInitial
import Proof.CostDescentMatrix

/-! Polynomial majorants for the actual execution budgets. Every expression
called `Polynomial` in this file unfolds to constants, addition, multiplication,
and fixed natural powers of input lengths. No exponential value cap occurs. -/
namespace Proof.CostTotalBounds
open CostModel CostCompression CostCodeData CostPreprocess

def statesPolynomial (L d : ℕ) : ℕ :=
  3+4*L+(L+1)*(2+(L+1)*(2+L*(2+2*d)))+
    1+L*(3+L)+L*(L*(1+L)+1)
def lettersPolynomial (L d : ℕ) : ℕ :=
  d*(L*(L*((1+(L+1)*(4+L*(2+2*d)+2*(L+1)))+3+2*L)+1)+1)
def indicesPolynomial (L d : ℕ) : ℕ :=
  L*(L+3+L*(3+L*(2+2*d)+2*(L+1)))
def powerPolynomial (L d : ℕ) : ℕ :=
  L*(L*(2+2*L)+1)+(2*L^2)*(2+d+matrixMulPolynomial L 1)
def countPolynomial (L : ℕ) : ℕ := 2+L+3*(1+L)+(1+2*L)*(1+L)

theorem statesBudget_polynomial (L d : ℕ) :
    stateNamesBudget d L + 1+L*(3+Nat.size L)+L*(L*(1+Nat.size L)+1) ≤
      statesPolynomial L d := by
  have hd := CostModel.size_le_self d
  have hL := CostModel.size_le_self L
  unfold stateNamesBudget statesPolynomial
  gcongr

theorem lettersBudget_polynomial (N L d : ℕ) (hN : N ≤ L) :
    d*(letterMatrixBudget d L N+1) ≤ lettersPolynomial L d := by
  have hd := CostModel.size_le_self d
  have hNs := (CostModel.size_le_self N).trans hN
  have hLs := CostModel.size_le_self (L+1)
  unfold letterMatrixBudget letterEntryBudget lettersPolynomial
  gcongr

theorem indicesBudget_polynomial (N r L d : ℕ) (hN : N ≤ L) (hr : r+1 ≤ L) :
    (r+1)*(r+3+N*(3+r*(2+2*Nat.size d)+2*Nat.size (N+1))) ≤
      indicesPolynomial L d := by
  have hr' : r ≤ L := by omega
  have hd := CostModel.size_le_self d
  have hNs : Nat.size (N+1) ≤ L+1 :=
    (CostModel.size_le_self (N+1)).trans (by omega)
  unfold indicesPolynomial
  gcongr

theorem powerBudget_polynomial (N q L d : ℕ) (hN : N ≤ L) (hq : q ≤ 2*L^2) :
    N*(N*(2+2*Nat.size N)+1)+q*(2+Nat.size d+binaryMultiplyBudget N) ≤
      powerPolynomial L d := by
  have hNs := (CostModel.size_le_self N).trans hN
  have hd := CostModel.size_le_self d
  have hm : binaryMultiplyBudget N ≤ matrixMulPolynomial L 1 := by
    apply (matrixMulBudget_polynomial N 1 1 (by simp)).trans
    unfold matrixMulPolynomial dotPolynomial
    gcongr
  unfold powerPolynomial
  gcongr

theorem replicateBudget_polynomial (q L : ℕ) (hq : q ≤ 2*L^2) :
    (q+1)*(1+Nat.size q) ≤ (2*L^2+1)^2 := by
  have hqsize := (CostModel.size_le_self q).trans hq
  calc
    (q+1)*(1+Nat.size q) ≤ (2*L^2+1)*(2*L^2+1) :=
      Nat.mul_le_mul (by omega) (by omega)
    _ = _ := by ring

theorem countBudget_polynomial (r k L : ℕ) (hr : r ≤ L) (hk : k ≤ L)
    (hr1 : r+1 ≤ L) :
    (natAdd r 1).cost + (natMul 2 k).cost + (natMul (2*k) (r+1)).cost ≤
      countPolynomial L := by
  have hrs := (CostModel.size_le_self r).trans hr
  have hks := (CostModel.size_le_self k).trans hk
  have hr1s := (CostModel.size_le_self (r+1)).trans hr1
  have hk2s : Nat.size (2*k) ≤ 2*L :=
    (CostModel.size_le_self (2*k)).trans (Nat.mul_le_mul_left 2 hk)
  have htwo : Nat.size 2 = 2 := by simpa using (@Nat.size_pow 1)
  simp only [natAdd, natMul, Nat.size_one, htwo]
  unfold countPolynomial
  have ha : 1+Nat.size r+1 ≤ 2+L := by omega
  have hb : (1+2)*(1+Nat.size k) ≤ 3*(1+L) := by gcongr
  have hc : (1+Nat.size (2*k))*(1+Nat.size (r+1)) ≤ (1+2*L)*(1+L) := by gcongr
  omega

theorem marginalBudget_input (N r L : ℕ) (hN : N ≤ L) (hr : r ≤ L) :
    marginalBudget N r ≤ marginalPolynomial L L := by
  apply (marginalBudget_polynomial N r).trans
  unfold marginalPolynomial
  gcongr

theorem compressedBudget_input (N r k L d : ℕ)
    (hN : N ≤ L) (hr : r ≤ L) (hk : k ≤ L) :
    compressedBudget N d r (2*k) ≤ compressedPolynomial L d L (2*L) := by
  apply (compressedBudget_polynomial N d r (2*k)).trans
  unfold compressedPolynomial submatrixPolynomial matrixMulPolynomial dotPolynomial
  gcongr

theorem rotationBudget_input (N r k L d : ℕ)
    (hN : N ≤ L) (hr : r ≤ L) (hk : k ≤ L) :
    r*(rotationBudget N d r (k-1)+1) ≤ L*(rotationPolynomial L d L L+1) := by
  have hp : k-1 ≤ L := (Nat.sub_le k 1).trans hk
  have hm : rotationBudget N d r (k-1) ≤ rotationPolynomial L d L L := by
    apply (rotationBudget_polynomial N d r (k-1)).trans
    unfold rotationPolynomial compressedPolynomial submatrixPolynomial
      matrixMulPolynomial dotPolynomial
    gcongr
  gcongr

theorem descentPolynomial_mono (r L : ℕ) (hr : r ≤ L) :
    CostDescent.descentPolynomial r ≤ CostDescent.descentPolynomial L := by
  unfold CostDescent.descentPolynomial CostDescent.descentEntryBound
    CostDescent.massPolynomial CostDescent.mulPolynomial
  dsimp only
  gcongr <;> exact Nat.zero_le _

theorem searchPolynomial_input (N r k L d : ℕ)
    (hN : N ≤ L) (hr : r ≤ L) (hk : k ≤ L) :
    CostPrefix.searchPolynomial d N (CostPrefix.valueBits d N r (2*k)) (2*k) ≤
      CostPrefix.searchPolynomial d L (CostPrefix.valueBits d L L (2*L)) (2*L) := by
  simp only [CostPrefix.searchPolynomial, CostPrefix.aggregatePolynomial,
    CostPrefix.advancePolynomial, CostPrefix.coefficientPolynomial,
    CostPrefix.extractionPolynomial, CostPrefix.updatePolynomial, CostPrefix.valueBits,
    vectorMulPolynomial, scalarPolynomial, dotPolynomial, CostPrefix.rangeBudget]
  gcongr <;> exact Nat.zero_le _

def cycleKernelBudget (N d r k : ℕ) : ℕ :=
  CostPrefix.searchPolynomial d N (CostPrefix.valueBits d N r (2*k)) (2*k) +
    compressedBudget N d r (2*k) + r*(rotationBudget N d r (k-1)+1) +
    CostDescent.descentPolynomial r + 34*(k+1)^2+2+4*(r+1)^3+(k+2)

def cycleKernelPolynomial (L d : ℕ) : ℕ :=
  CostPrefix.searchPolynomial d L (CostPrefix.valueBits d L L (2*L)) (2*L) +
    compressedPolynomial L d L (2*L) + L*(rotationPolynomial L d L L+1) +
    CostDescent.descentPolynomial L + 34*(L+1)^2+2+4*(L+1)^3+(L+2)

theorem cycleKernelBudget_polynomial (N d r k L : ℕ)
    (hN : N ≤ L) (hr : r ≤ L) (hk : k ≤ L) :
    cycleKernelBudget N d r k ≤ cycleKernelPolynomial L d := by
  have hs := searchPolynomial_input N r k L d hN hr hk
  have hc := compressedBudget_input N r k L d hN hr hk
  have hrot := rotationBudget_input N r k L d hN hr hk
  have hdesc := descentPolynomial_mono r L hr
  unfold cycleKernelBudget cycleKernelPolynomial
  gcongr <;> exact Nat.zero_le _

/-- Preparation after the pure-power scan, including indexed state
construction, the letter table, the cycle table, and the long power. -/
def preparationPolynomial (L d : ℕ) : ℕ :=
  statesPolynomial L d + lettersPolynomial L d + indicesPolynomial L d +
    countPolynomial L + (2*L^2+1)^2 + powerPolynomial L d +
      2*marginalPolynomial L L + (1+L)

def totalPolynomial (L d : ℕ) : ℕ :=
  (L*(L*(3+L)+2*L+4)+1) + CostInitial.initialPolynomial L d +
    preparationPolynomial L d + cycleKernelPolynomial L d + 1

theorem totalPolynomial_mono (L d L' d' : ℕ) (hL : L ≤ L') (hd : d ≤ d') :
    totalPolynomial L d ≤ totalPolynomial L' d' := by
  simp only [totalPolynomial, preparationPolynomial, cycleKernelPolynomial,
    CostInitial.initialPolynomial, statesPolynomial, lettersPolynomial, indicesPolynomial,
    countPolynomial, powerPolynomial, marginalPolynomial, CostPrefix.searchPolynomial,
    CostPrefix.aggregatePolynomial, CostPrefix.advancePolynomial,
    CostPrefix.coefficientPolynomial, CostPrefix.extractionPolynomial,
    CostPrefix.updatePolynomial, CostPrefix.valueBits, CostPrefix.rangeBudget,
    compressedPolynomial, submatrixPolynomial, rotationPolynomial,
    CostDescent.descentPolynomial, CostDescent.descentEntryBound,
    CostDescent.massPolynomial, CostDescent.mulPolynomial,
    matrixMulPolynomial, vectorMulPolynomial, scalarPolynomial, dotPolynomial]
  gcongr <;> exact Nat.zero_le _

set_option maxHeartbeats 1000000 in
theorem totalPolynomial_diagonal (s : ℕ) :
    totalPolynomial s s = 89+283*s+478*s^2+678*s^3+782*s^4+746*s^5+
      533*s^6+309*s^7+152*s^8+74*s^9+24*s^10+12*s^11+8*s^12+2*s^13+4*s^14 := by
  simp only [totalPolynomial, preparationPolynomial, cycleKernelPolynomial,
    CostInitial.initialPolynomial, statesPolynomial, lettersPolynomial, indicesPolynomial,
    countPolynomial, powerPolynomial, marginalPolynomial, CostPrefix.searchPolynomial,
    CostPrefix.aggregatePolynomial, CostPrefix.advancePolynomial,
    CostPrefix.coefficientPolynomial, CostPrefix.extractionPolynomial,
    CostPrefix.updatePolynomial, CostPrefix.valueBits, CostPrefix.rangeBudget,
    compressedPolynomial, submatrixPolynomial, rotationPolynomial,
    CostDescent.descentPolynomial, CostDescent.descentEntryBound,
    CostDescent.massPolynomial, CostDescent.mulPolynomial,
    matrixMulPolynomial, vectorMulPolynomial, scalarPolynomial, dotPolynomial]
  ring

set_option maxHeartbeats 1000000 in
/-- A single conventional polynomial-time majorant, with a fixed degree and
constant, for the entire concrete decision-and-search budget. -/
theorem totalPolynomial_le_monomial (L d : ℕ) :
    totalPolynomial L d ≤ 4174*(L+d+1)^14 := by
  let s := L+d
  have hp (i : ℕ) (hi : i ≤ 14) : s^i ≤ (s+1)^14 :=
    (Nat.pow_le_pow_left (Nat.le_succ s) i).trans
      (Nat.pow_le_pow_right (Nat.zero_lt_succ s) hi)
  have h0 := hp 0 (by decide)
  have h1 := hp 1 (by decide)
  have h2 := hp 2 (by decide)
  have h3 := hp 3 (by decide)
  have h4 := hp 4 (by decide)
  have h5 := hp 5 (by decide)
  have h6 := hp 6 (by decide)
  have h7 := hp 7 (by decide)
  have h8 := hp 8 (by decide)
  have h9 := hp 9 (by decide)
  have h10 := hp 10 (by decide)
  have h11 := hp 11 (by decide)
  have h12 := hp 12 (by decide)
  have h13 := hp 13 (by decide)
  have h14 := hp 14 (by decide)
  have hb : totalPolynomial s s ≤ 4174*(s+1)^14 := by
    rw [totalPolynomial_diagonal]
    simp only [pow_zero, pow_one] at h0 h1
    omega
  exact (totalPolynomial_mono L d s s (by dsimp [s]; omega)
    (by dsimp [s]; omega)).trans hb

end Proof.CostTotalBounds


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CycleCertificate.lean <==
import Proof.QuadraticBound

namespace Proof.CodeAutomaton
open scoped BigOperators
open Target
variable {α : Type*} [DecidableEq α]
local instance cycleCertificateMatrixOrder {m n : Type*} : PartialOrder (Matrix m n ℕ) :=
  inferInstanceAs (PartialOrder (m → n → ℕ))

/-- A certificate sufficient for any implementation of the cycle branch.
Its premises concern the word and rotations actually returned, not choices
made inside a different reference implementation. -/
theorem cycle_certificate (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (v : List α) (hv : v.length < 2*k) (is : List (Fin (r+1)))
    (his : is.length < r+1)
    (hkill : rotatedProduct (compressed C a k r hpow v)
      (fun i : Fin (r+1) => compressed C a k r hpow (List.replicate (k-1+i.val) a))
      (compressed C a k r hpow v) is = 0) :
    (paddedWord a (k-1) v is).length ≤ 4*k^2-3*k ∧
      ¬ Completable C (paddedWord a (k-1) v is) := by
  have hzero : transition C (paddedWord a (k-1) v is) = 0 := by
    rw [paddedWord_transition]
    apply padded_product_zero (cycleLeft C a k r hpow) (cycleRight C a k r hpow)
      (compressed C a k r hpow (List.replicate (k-1) a)) (transition C v)
      (transition C (List.replicate (k-1) a))
      (fun i : Fin (r+1) => transition C (List.replicate (k-1+i.val) a))
      (fun i : Fin (r+1) => compressed C a k r hpow (List.replicate (k-1+i.val) a))
      (compressed_padding C hcode a k r (k-1) hk hpow hbound (by rfl))
      (fun i => compressed_padding C hcode a k r (k-1+i.val) hk hpow hbound (by omega)) is
    rw [← rotatedProduct_eq]
    exact hkill
  refine ⟨?_, (transition_zero_iff C hpos _).mp hzero⟩
  have hrk : r+1 ≤ k := by simpa using hbound _ hpow
  have hq : is.length+1 ≤ r+1 := by omega
  have hrot : (is.map Fin.val).sum ≤ ((is.length+1)-1)*((r+1)-1) := by
    simpa using rotation_sum_le r is
  rw [paddedWord_length]
  exact (parameterized_length_bound k (r+1) (is.length+1) v.length
    (is.map Fin.val).sum hq (by omega) hrot).trans (universal_length_bound k (r+1) hk hrk)

end Proof.CodeAutomaton


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/CycleCompression.lean <==
import Proof.PurePowers
import Proof.Padding
import Proof.CompressedFamily
import Mathlib.Tactic.Ring

namespace Proof.CodeAutomaton

open scoped BigOperators
open Target

variable {α : Type*} [DecidableEq α]

def cycleState (C : Finset (List α)) (a : α) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (i : Fin (r+1)) : State C :=
  ⟨List.replicate i.val a, (mem_states_iff C _).mpr (Or.inr ⟨_, hpow, by
    simp only [List.tail_replicate, Nat.add_sub_cancel]
    apply List.isSuffix_replicate_iff.mpr
    exact ⟨by simp; omega, by simp⟩⟩)⟩

lemma cycleState_injective (C : Finset (List α)) (a : α) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :
    Function.Injective (cycleState C a r hpow) := by
  intro i j hij
  apply Fin.ext
  have := congrArg (fun q : State C => q.val.length) hij
  simpa [cycleState] using this

lemma cycle_step (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (r : ℕ) (hpow : List.replicate (r+1) a ∈ C)
    (n : ℕ) (i j : Fin (r+1)) :
    ways C (List.replicate (n+1) a) (List.replicate i.val a) (List.replicate j.val a) =
      ways C (List.replicate n a) (List.replicate (i-1).val a) (List.replicate j.val a) := by
  by_cases hi : i = 0
  · subst i
    simpa [Fin.coe_sub_one] using root_power_pure_end_step C hcode a (r+1) n j.val
      (by omega) hpow
  · have hi0 : i.val ≠ 0 := by simpa using hi
    obtain ⟨m, hm⟩ := Nat.exists_eq_succ_of_ne_zero hi0
    rw [Fin.val_sub_one_of_ne_zero hi, hm]
    simp only [List.replicate_succ, ways_cons_cons, if_true, Nat.succ_sub_one]

/-- On the pure cycle, reading `n` copies of the letter is a cyclic shift. -/
theorem cycle_power_entry (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (r : ℕ) (hpow : List.replicate (r+1) a ∈ C)
    (n : ℕ) (i j : Fin (r+1)) :
    transition C (List.replicate n a) (cycleState C a r hpow i) (cycleState C a r hpow j) =
      if i = j + (n : Fin (r+1)) then 1 else 0 := by
  change ways C _ (List.replicate i.val a) (List.replicate j.val a) = _
  induction n generalizing i with
  | zero => simp only [List.replicate_zero, ways_nil, List.replicate_inj,
      or_true, and_true, Nat.cast_zero, add_zero, Fin.ext_iff]
  | succ n ih =>
    rw [cycle_step C hcode a r hpow n i j, ih]
    congr 1
    simp only [sub_eq_iff_eq_add, Nat.cast_add, Nat.cast_one, add_assoc]

/-- A state in the middle of a sufficiently long pure path lies on
the unique pure cycle. -/
theorem middle_state_on_cycle (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r N : ℕ) (hk : 1 ≤ k) (hN : k-1 ≤ N)
    (hpow : List.replicate (r+1) a ∈ C) (hbound : ∀ c ∈ C, c.length ≤ k)
    (s q t : State C)
    (hleft : 0 < transition C (List.replicate N a) s q)
    (hright : 0 < transition C (List.replicate N a) q t) :
    ∃ i : Fin (r+1), cycleState C a r hpow i = q := by
  have hs := state_length_lt C k (by omega) hbound s.val s.property
  have hq := state_length_lt C k (by omega) hbound q.val q.property
  change 0 < ways C _ s.val q.val at hleft
  change 0 < ways C _ q.val t.val at hright
  rw [ways_replicate_from_suffix C a N q.val t.val (by omega)] at hright
  have hqpure : q.val = List.replicate q.val.length a := by
    by_contra hn
    rw [if_neg hn] at hright
    omega
  rw [ways_replicate_from_suffix C a N s.val q.val (by omega)] at hleft
  have hp : 0 < ways C (List.replicate (N-s.val.length) a) [] q.val := by
    split_ifs at hleft <;> omega
  have hqr : q.val.length < r+1 := by
    rw [hqpure] at hp
    exact pure_end_length_lt C hcode a (r+1) (by omega) hpow _ _ hp
  exact ⟨⟨q.val.length, hqr⟩, Subtype.ext hqpure.symm⟩

lemma transition_power_add (C : Finset (List α)) (a : α) (m n : ℕ) :
    transition C (List.replicate (m+n) a) =
      transition C (List.replicate m a) * transition C (List.replicate n a) := by
  rw [List.replicate_add, transition_append]

lemma transition_power_period_mul (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n t : ℕ) (hk : 1 ≤ k) (hr : 0 < r)
    (hpow : List.replicate r a ∈ C) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hn : 2*k-2 ≤ n) :
    transition C (List.replicate (n+t*r) a) = transition C (List.replicate n a) := by
  induction t with
  | zero => simp
  | succ t ih =>
    rw [Nat.succ_mul, ← Nat.add_assoc,
      transition_power_period C hcode a k r (n+t*r) hk hr hpow hbound (by omega), ih]

def longPowerLength (k r : ℕ) : ℕ := 2*k*(r+1)

def cycleLeft (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : Matrix (State C) (Fin (r+1)) ℕ :=
  fun s i => transition C (List.replicate (longPowerLength k r) a) s (cycleState C a r hpow i)

def cycleRight (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : Matrix (Fin (r+1)) (State C) ℕ :=
  fun i t => transition C (List.replicate (longPowerLength k r) a) (cycleState C a r hpow i) t

lemma longPowerLength_large (k r : ℕ) : 2*k-2 ≤ longPowerLength k r := by
  unfold longPowerLength
  rw [Nat.mul_add, Nat.mul_one]
  omega

lemma longPowerLength_cast (k r : ℕ) : (longPowerLength k r : Fin (r+1)) = 0 := by
  apply Fin.ext
  simp [longPowerLength, Fin.val_natCast]

theorem cycleLeft_mul_cycleRight (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hbound : ∀ c ∈ C, c.length ≤ k) :
    cycleLeft C a k r hpow * cycleRight C a k r hpow =
      transition C (List.replicate (longPowerLength k r) a) := by
  let N := longPowerLength k r
  have hN : 2*k-2 ≤ N := longPowerLength_large k r
  have hper : transition C (List.replicate (N+N) a) = transition C (List.replicate N a) :=
    transition_power_period_mul C hcode a k (r+1) N (2*k) hk (by omega) hpow hbound hN
  ext s t
  calc
    (cycleLeft C a k r hpow * cycleRight C a k r hpow) s t =
        ∑ i : Fin (r+1), transition C (List.replicate N a) s (cycleState C a r hpow i) *
          transition C (List.replicate N a) (cycleState C a r hpow i) t := rfl
    _ = ∑ q : State C, transition C (List.replicate N a) s q *
          transition C (List.replicate N a) q t := by
      apply Fintype.sum_of_injective (cycleState C a r hpow) (cycleState_injective C a r hpow)
      · intro q hq
        by_contra hn
        have hh := Nat.pos_of_ne_zero hn
        have hl : 0 < transition C (List.replicate N a) s q := Nat.pos_of_mul_pos_right hh
        have hr : 0 < transition C (List.replicate N a) q t := Nat.pos_of_mul_pos_left hh
        exact hq (middle_state_on_cycle C hcode a k r N hk (by omega) hpow hbound s q t hl hr)
      · intro i
        rfl
    _ = (transition C (List.replicate N a) * transition C (List.replicate N a)) s t := rfl
    _ = transition C (List.replicate (N+N) a) s t := by rw [transition_power_add]
    _ = transition C (List.replicate N a) s t := by rw [hper]

theorem cycleRight_mul_cycleLeft (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ C) :
    cycleRight C a k r hpow * cycleLeft C a k r hpow = 1 := by
  ext i j
  change (transition C (List.replicate (longPowerLength k r) a) *
      transition C (List.replicate (longPowerLength k r) a))
      (cycleState C a r hpow i) (cycleState C a r hpow j) = _
  rw [← transition_power_add, cycle_power_entry C hcode a r hpow]
  simp only [Nat.cast_add, longPowerLength_cast, add_zero, Matrix.one_apply]

def compressed (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) : Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
  cycleRight C a k r hpow * transition C w * cycleLeft C a k r hpow

lemma compressed_entry (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) (i j : Fin (r+1)) :
    compressed C a k r hpow w i j =
      transition C (List.replicate (longPowerLength k r) a ++ w ++
        List.replicate (longPowerLength k r) a) (cycleState C a r hpow i) (cycleState C a r hpow j) := by
  rw [transition_append, transition_append]
  rfl

theorem compressed_binary (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ C)
    (w : List α) (i j : Fin (r+1)) : compressed C a k r hpow w i j ≤ 1 := by
  rw [compressed_entry]
  exact transition_binary C hcode _ _ _

theorem compressed_mul (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hbound : ∀ c ∈ C, c.length ≤ k) (u v : List α) :
    compressed C a k r hpow u * compressed C a k r hpow v =
      compressed C a k r hpow (u ++ List.replicate (longPowerLength k r) a ++ v) := by
  unfold compressed
  rw [transition_append, transition_append]
  rw [← cycleLeft_mul_cycleRight C hcode a k r hk hpow hbound]
  simp only [Matrix.mul_assoc]

theorem compressed_power_entry (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ C)
    (n : ℕ) (i j : Fin (r+1)) :
    compressed C a k r hpow (List.replicate n a) i j =
      if i = j + (n : Fin (r+1)) then 1 else 0 := by
  rw [compressed_entry, ← List.replicate_add, ← List.replicate_add, cycle_power_entry C hcode a r hpow]
  simp only [Nat.cast_add, longPowerLength_cast, add_zero, zero_add]

theorem compressed_rotations_sum (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ C) (p : ℕ) :
    (∑ u : Fin (r+1), compressed C a k r hpow (List.replicate (p+u.val) a)) = allOnes := by
  ext i j
  simp only [Matrix.sum_apply, compressed_power_entry C hcode a k r hpow,
    Nat.cast_add, Fin.cast_val_eq_self, allOnes]
  rw [Finset.sum_eq_single (i-j-(p : Fin (r+1)))]
  · have heq : i = j + ((p : Fin (r+1)) + (i-j-(p : Fin (r+1)))) := by
      simp [sub_eq_add_neg, add_comm, add_left_comm, add_assoc]
    rw [if_pos heq]
  · intro u hu hne
    have hn : ¬ i = j + ((p : Fin (r+1)) + u) := by
      intro heq
      apply hne
      rw [heq]
      simp [sub_eq_add_neg, add_comm, add_left_comm, add_assoc]
    simp [hn]
  · simp

theorem compressed_mass_le (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hbound : ∀ c ∈ C, c.length ≤ k) (w : List α) :
    mass (compressed C a k r hpow w) ≤ r+1 := by
  have h := compressed_mass_bound (compressed C a k r hpow)
    (List.replicate (longPowerLength k r) a)
    (compressed_binary C hcode a k r hpow)
    (compressed_mul C hcode a k r hk hpow hbound)
    (fun i : Fin (r+1) => compressed C a k r hpow (List.replicate i.val a))
    (fun i => ⟨List.replicate i.val a, rfl⟩)
    (by simpa using compressed_rotations_sum C hcode a k r hpow 0) w
  simpa using h

local instance {m n : Type*} : PartialOrder (Matrix m n ℕ) :=
  inferInstanceAs (PartialOrder (m → n → ℕ))

/-- A long enough pure path visits the centre, where one pure codeword
may be inserted without changing its endpoints. -/
theorem transition_power_mono (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n : ℕ) (hk : 1 ≤ k) (hr : 0 < r)
    (hpow : List.replicate r a ∈ C) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hn : k-1 ≤ n) :
    transition C (List.replicate n a) ≤ transition C (List.replicate (n+r) a) := by
  intro s t
  by_cases hz : transition C (List.replicate n a) s t = 0
  · rw [hz]
    exact Nat.zero_le _
  have hp := Nat.pos_of_ne_zero hz
  change 0 < ways C _ s.val t.val at hp
  have hs := state_length_lt C k (by omega) hbound s.val s.property
  rw [ways_replicate_from_suffix C a n s.val t.val (by omega)] at hp
  have hspure : s.val = List.replicate s.val.length a := by
    by_contra hh
    rw [if_neg hh] at hp
    omega
  rw [if_pos hspure] at hp
  have hloop := codeword_path C (List.replicate r a) hpow (by simpa using Nat.ne_of_gt hr)
  have hl := ways_append_lower C (List.replicate r a)
    (List.replicate (n-s.val.length) a) [] t.val []
  have hnew := (Nat.mul_pos hloop hp).trans_le hl
  rw [← List.replicate_add] at hnew
  have hp' : 0 < transition C (List.replicate (n+r) a) s t := by
    change 0 < ways C _ s.val t.val
    rw [ways_replicate_from_suffix C a (n+r) s.val t.val (by omega), if_pos hspure]
    rw [show n+r-s.val.length = r+(n-s.val.length) by omega]
    exact hnew
  exact (transition_binary C hcode _ s t).trans (Nat.succ_le_of_lt hp')

lemma transition_power_mono_mul (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n t : ℕ) (hk : 1 ≤ k) (hr : 0 < r)
    (hpow : List.replicate r a ∈ C) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hn : k-1 ≤ n) :
    transition C (List.replicate n a) ≤ transition C (List.replicate (n+t*r) a) := by
  induction t with
  | zero => simp
  | succ t ih =>
    rw [Nat.succ_mul, ← Nat.add_assoc]
    exact ih.trans (transition_power_mono C hcode a k r (n+t*r) hk hr hpow hbound (by omega))

/-- The short padding used in the final word is dominated by the cycle
compression; the long auxiliary padding never enters the length bound. -/
theorem compressed_padding (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hbound : ∀ c ∈ C, c.length ≤ k) (hn : k-1 ≤ n) :
    transition C (List.replicate n a) ≤
      cycleLeft C a k r hpow * compressed C a k r hpow (List.replicate n a) *
        cycleRight C a k r hpow := by
  have hlh := cycleLeft_mul_cycleRight C hcode a k r hk hpow hbound
  have heq : cycleLeft C a k r hpow * compressed C a k r hpow (List.replicate n a) *
      cycleRight C a k r hpow =
      transition C (List.replicate (n+(4*k)*(r+1)) a) := by
    unfold compressed
    calc
      _ = (cycleLeft C a k r hpow * cycleRight C a k r hpow) *
          transition C (List.replicate n a) *
          (cycleLeft C a k r hpow * cycleRight C a k r hpow) := by simp [Matrix.mul_assoc]
      _ = _ := by
        rw [hlh, ← transition_power_add, ← transition_power_add]
        rw [show longPowerLength k r+n+longPowerLength k r = n+(4*k)*(r+1) by
          unfold longPowerLength
          ring]
  rw [heq]
  exact transition_power_mono_mul C hcode a k (r+1) n (4*k) hk (by omega) hpow hbound hn

end Proof.CodeAutomaton


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/ExecutableExamples.lean <==
import Proof.ExecutableSolver

namespace Proof.ExecutableExamples
open CodeAutomaton Target

lemma singleton_flatten {α : Type*} (u : List (List α))
    (hu : ∀ c ∈ u, c.length = 1) : u.flatten.map List.singleton = u := by
  induction u with
  | nil => rfl
  | cons c u ih =>
    have hc := hu c (by simp)
    obtain ⟨a, rfl⟩ := List.length_eq_one_iff.mp hc
    simp only [List.flatten_cons, List.map_append, List.map_cons, List.map_nil,
      List.singleton_append]
    congr 1
    exact ih (fun c hc => hu c (by simp [hc]))

lemma length_one_isCode {α : Type*} (C : Finset (List α))
    (hC : ∀ c ∈ C, c.length = 1) : IsCode C := by
  intro u v hu hv heq
  calc
    u = u.flatten.map List.singleton := (singleton_flatten u (fun c hc => hC c (hu c hc))).symm
    _ = v.flatten.map List.singleton := congrArg (List.map List.singleton) heq
    _ = v := singleton_flatten v (fun c hc => hC c (hv c hc))

def full : Finset (List (Fin 2)) := {[0], [1]}
def partialCode : Finset (List (Fin 2)) := {[0]}
lemma full_lengths : ∀ c ∈ full, c.length = 1 := by
  intro c hc
  simp only [full, Finset.mem_insert, Finset.mem_singleton] at hc
  rcases hc with rfl | rfl <;> rfl
lemma partial_lengths : ∀ c ∈ partialCode, c.length = 1 := by
  intro c hc
  have : c = [0] := by simpa [partialCode] using hc
  subst c
  rfl

def completeRun : Option (List (Fin 2)) := resultWord (solve full 1 (by decide)
  (by decide) (by intro c hc; rw [full_lengths c hc]; decide) (length_one_isCode full full_lengths))
def incompleteRun : Option (List (Fin 2)) := resultWord (solve partialCode 1 (by decide)
  (by decide) (by intro c hc; rw [partial_lengths c hc]; decide)
  (length_one_isCode partialCode partial_lengths))

/-- info: none -/
#guard_msgs in
#eval completeRun
/-- info: some [1] -/
#guard_msgs in
#eval incompleteRun
end Proof.ExecutableExamples


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/ExecutableSolver.lean <==
import Proof.QuadraticBound
import Proof.CachedLinearAlgebra
import Proof.CachedDescent
import Proof.CachedCodeData
namespace Proof.CodeAutomaton
open scoped BigOperators
open Target
variable {α : Type*} [LinearOrder α] [Fintype α]
local instance {m n : Type*} : PartialOrder (Matrix m n ℕ) :=
  inferInstanceAs (PartialOrder (m → n → ℕ))
def certifiedCycle [LinearOrder α] [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hagg : ∃ n < 2*k,
      PrefixExtraction.scalar (compressedRow C a k r hpow)
        (PrefixExtraction.future (letterTransition C)
          (compressedColumn C a k r hpow) n) <
            (r+1) * Fintype.card α ^ n) :
    {w : List α // w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w} := by
  let B := letterTransition C
  let x := cachedRow C a k r hpow
  let y := cachedColumn C a k r hpow
  have hagg' : ∃ n < 2*k, PrefixExtraction.scalar x (PrefixExtraction.future B y n) <
      (r+1) * Fintype.card α ^ n := by simpa [x, y, B] using hagg
  let v := PrefixExtraction.extractCachedRange B x y (r+1) (2*k) hagg'
  have hvlen : v.length ≤ 2*k-1 := by
    have hvl := (PrefixExtraction.extractCachedRange_spec B x y (r+1) (2*k) hagg').1
    have hvlt : v.length < 2*k := by simpa [v] using hvl
    omega
  have hvscalar : PrefixExtraction.scalar (PrefixExtraction.run B x v) y < r+1 :=
    (PrefixExtraction.extractCachedRange_spec B x y (r+1) (2*k) hagg').2
  let p := k-1
  let T := cachedCompressed C a k r hpow v
  let R : Fin (r+1) → Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
    cache (fun i => cachedCompressed C a k r hpow (List.replicate (p+i.val) a))
  have hR : ∑ i, R i = allOnes := by
    simpa [R] using compressed_rotations_sum C hcode a k r hpow p
  have hT : mass T < Fintype.card (Fin (r+1)) := by
    rw [show Fintype.card (Fin (r+1)) = r+1 by simp]
    simp only [T, cachedCompressed_eq]
    rw [compressed_mass_eq_scalar]
    simpa [T, v, B, x, y] using hvscalar
  let is := CachedDescent.rotations T R hR hT T
  have his : is.length < Fintype.card (Fin (r+1)) :=
    CachedDescent.rotations_length_lt_card T R hR hT
  have hkill : T * (is.map (fun i => R i * T)).prod = 0 :=
    CachedDescent.rotations_product_zero T R hR hT
  have hzero : transition C (paddedWord a p v is) = 0 := by
    rw [paddedWord_transition]
    apply padded_product_zero (cycleLeft C a k r hpow) (cycleRight C a k r hpow)
      (compressed C a k r hpow (List.replicate p a)) (transition C v)
      (transition C (List.replicate p a))
      (fun i : Fin (r+1) => transition C (List.replicate (p+i.val) a)) R
      (compressed_padding C hcode a k r p hk hpow hbound (by rfl))
      (fun i => by simpa [R] using
        compressed_padding C hcode a k r (p+i.val) hk hpow hbound (by omega)) is
    simpa only [T, cachedCompressed_eq] using hkill
  refine ⟨paddedWord a p v is, ?_, (transition_zero_iff C hpos _).mp hzero⟩
  have hrk : r+1 ≤ k := by simpa using hbound _ hpow
  have hq : is.length+1 ≤ r+1 := by
    have hlt : is.length < r+1 := by simpa using his
    omega
  have hrot : (is.map Fin.val).sum ≤ ((is.length+1)-1)*((r+1)-1) := by
    simpa using rotation_sum_le r is
  rw [paddedWord_length]
  exact (parameterized_length_bound k (r+1) (is.length+1) v.length
    (is.map Fin.val).sum hq hvlen hrot).trans (universal_length_bound k (r+1) hk hrk)

/-- Data output carrying a proof, not merely an existential proposition. -/
def CertifiedResult (C : Finset (List α)) (k : ℕ) :=
  Sum (PLift (∀ w, Completable C w))
    {w : List α // w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w}

def solveCycle [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k) :
    CertifiedResult C k := by
  let table := PrefixExtraction.futureTable (letterTransition C)
    (cachedColumn C a k r hpow) (2*k)
  let good := Finset.univ.filter (fun n : Fin (2*k+1) => n.val < 2*k ∧
    PrefixExtraction.scalar (cachedRow C a k r hpow)
      (table n) < (r+1) * Fintype.card α ^ n.val)
  if hscan : good.Nonempty then
    exact .inr (certifiedCycle C hcode a k r hk hpow hpos hbound (by
      obtain ⟨n, hn⟩ := hscan
      have hn' := (Finset.mem_filter.mp hn).2
      exact ⟨n.val, hn'.1, by simpa [table] using hn'.2⟩))
  else
    refine .inl ⟨?_⟩
    apply complete_of_no_deficient_length C hcode a k r hk hpow hpos hbound
    intro n hn
    apply Nat.le_of_not_gt
    intro hd
    refine hscan ⟨⟨n, by omega⟩, ?_⟩
    simp only [good, Finset.mem_filter, Finset.mem_univ, true_and]
    exact ⟨hn, by simpa [table] using hd⟩

/-- Total solver whose return value is data in Type. -/
def solve (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) : CertifiedResult C k := by
  have hpos : ∀ c ∈ C, c ≠ [] := fun c hc => List.length_pos_iff.mp (hwords c hc).1
  have hbound : ∀ c ∈ C, c.length ≤ k := fun c hc => (hwords c hc).2
  let c := C.min' hne
  have hc : c ∈ C := Finset.min'_mem C hne
  cases heq : c with
  | nil => exact (hpos c hc heq).elim
  | cons a tail =>
    letI : Nonempty α := ⟨a⟩
    let pure := (Finset.range k).filter (fun s => List.replicate (s+1) a ∈ C)
    if hp : pure.Nonempty then
      let s := pure.min' hp
      have hsmem : s ∈ pure := Finset.min'_mem pure hp
      have hpow : List.replicate (s+1) a ∈ C := (Finset.mem_filter.mp hsmem).2
      exact solveCycle C hcode a k s hk hpow hpos hbound
    else
      refine .inr ⟨List.replicate (2*k-1) a, ?_, ?_⟩
      · have hh := universal_length_bound k 1 hk hk
        have hb : 2*k-1+2*(k-1) ≤ 4*k^2-3*k := by simpa using hh
        simp only [List.length_replicate]
        omega
      · apply missing_pure_power C a k hk hpos hbound
        intro r hr hmem
        obtain ⟨s, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hr)
        have hsk : s < k := by
          have := hbound _ hmem
          simpa using this
        exact hp ⟨s, Finset.mem_filter.mpr ⟨Finset.mem_range.mpr hsk, hmem⟩⟩

def resultWord {C : Finset (List α)} {k : ℕ} : CertifiedResult C k → Option (List α)
  | .inl _ => none
  | .inr w => some w.val

theorem solve_correct (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) :
    match resultWord (solve C k hk hne hwords hcode) with
    | none => ∀ w, Completable C w
    | some w => w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  cases solve C k hk hne hwords hcode with
  | inl h => exact h.down
  | inr w => exact w.property
end Proof.CodeAutomaton


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/FiniteCache.lean <==
import Mathlib.Data.List.Basic
import Mathlib.Data.Fintype.Basic
import Mathlib.Data.Finset.Sort
import Mathlib.Data.Matrix.Basic

namespace Proof
/-- Materialize a finite function in a strict association list before returning
its lookup function. Lookup is linear, so this trades speed for a simple fully
transparent polynomial representation. -/
def cache {ι β : Type*} [Fintype ι] [LinearOrder ι] [Inhabited β]
    (f : ι → β) : ι → β :=
  let table := (Finset.univ.sort (· ≤ ·)).map (fun i => (i, f i))
  fun i => (table.lookup i).getD default

@[simp] theorem cache_eq {ι β : Type*} [Fintype ι] [LinearOrder ι] [Inhabited β]
    (f : ι → β) : cache f = f := by
  funext i
  unfold cache
  have hi : i ∈ Finset.univ.sort (· ≤ ·) := by simp
  rw [List.lookup_graph f hi]
  rfl

def cacheMatrix {ι κ : Type*} [Fintype ι] [Fintype κ]
    [LinearOrder ι] [LinearOrder κ] (M : Matrix ι κ ℕ) : Matrix ι κ ℕ :=
  let table := cache (fun i => cache (M i))
  fun i j => table i j

@[simp] theorem cacheMatrix_eq {ι κ : Type*} [Fintype ι] [Fintype κ]
    [LinearOrder ι] [LinearOrder κ] (M : Matrix ι κ ℕ) : cacheMatrix M = M := by
  simp [cacheMatrix]
end Proof


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/FlowerAutomaton.lean <==
import Proof.CodeAutomaton
import Mathlib.Data.List.TakeDrop

/-!
The literal flower automaton. Every occurrence of an internal position on
every codeword has its own state, even when two positions have the same
remaining suffix. The projection to the suffix automaton preserves and
lifts labelled paths; it is not asserted to be an isomorphism.
-/

namespace Proof.FlowerAutomaton

open scoped BigOperators
open Target

variable {α : Type*} [DecidableEq α]
set_option linter.unusedSectionVars false

abbrev Codeword (C : Finset (List α)) := {c // c ∈ C}

/-- `none` is the centre. Index `j` is the position after reading `j+1`
letters on the indicated petal. -/
abbrev State (C : Finset (List α)) :=
  Option (Σ c : Codeword C, Fin (c.val.length - 1))

def remainder (C : Finset (List α)) : State C → List α
  | none => []
  | some ⟨c, j⟩ => c.val.drop (j.val + 1)

def after (C : Finset (List α)) (c : Codeword C) (j : ℕ) : State C :=
  if h : j < c.val.length - 1 then some ⟨c, ⟨j, h⟩⟩ else none

@[simp] theorem remainder_after (C : Finset (List α)) (c : Codeword C) (j : ℕ) :
    remainder C (after C c j) = c.val.drop (j + 1) := by
  unfold after
  split_ifs with h
  · rfl
  · have hj : c.val.length ≤ j + 1 := by omega
    simp [remainder, List.drop_eq_nil_iff.mpr hj]

@[simp] theorem remainder_after_zero (C : Finset (List α)) (c : Codeword C) :
    remainder C (after C c 0) = c.val.tail := by
  simp

theorem remainder_internal_ne_nil (C : Finset (List α)) (c : Codeword C)
    (j : Fin (c.val.length - 1)) : remainder C (some ⟨c, j⟩) ≠ [] := by
  simp only [remainder, ne_eq, List.drop_eq_nil_iff]
  have := j.isLt
  omega

@[simp] theorem remainder_after_succ (C : Finset (List α)) (c : Codeword C)
    (j : Fin (c.val.length - 1)) :
    remainder C (after C c (j.val + 1)) =
      (remainder C (some ⟨c, j⟩)).tail := by
  rw [remainder_after]
  simp [remainder, List.tail_drop]

def ways (C : Finset (List α)) : List α → State C → State C → ℕ
  | [], s, t => if s = t then 1 else 0
  | a :: w, none, t => ∑ c : Codeword C,
      if c.val.head? = some a then ways C w (after C c 0) t else 0
  | a :: w, some ⟨c, j⟩, t =>
      if (remainder C (some ⟨c, j⟩)).head? = some a then
        ways C w (after C c (j.val + 1)) t else 0

private theorem sum_pos_iff {β : Type*} [Fintype β] (f : β → ℕ) :
    0 < ∑ i, f i ↔ ∃ i, 0 < f i := by
  constructor
  · intro h
    by_contra hn
    have hz : ∑ i, f i = 0 := Finset.sum_eq_zero (fun i _ =>
      Nat.eq_zero_of_not_pos (fun hp => hn ⟨i, hp⟩))
    omega
  · rintro ⟨i, hi⟩
    exact hi.trans_le (Finset.single_le_sum (fun _ _ => Nat.zero_le _) (Finset.mem_univ i))

private theorem suffix_cons (C : Finset (List α)) (a : α) (w s t : List α)
    (hs : s ≠ []) :
    CodeAutomaton.ways C (a :: w) s t =
      if s.head? = some a then CodeAutomaton.ways C w s.tail t else 0 := by
  cases s with
  | nil => exact (hs rfl).elim
  | cons b s => simp [CodeAutomaton.ways, eq_comm]

/-- Every suffix-automaton path from the projected source lifts to a path
in the flower, with the same projected endpoint. Conversely every flower
path projects. The assertion is about existence, allowing merged suffixes. -/
theorem path_lifting (C : Finset (List α)) (w : List α) (s : State C) (t : List α) :
    0 < CodeAutomaton.ways C w (remainder C s) t ↔
      ∃ q : State C, remainder C q = t ∧ 0 < ways C w s q := by
  induction w generalizing s with
  | nil =>
    simp only [CodeAutomaton.ways_nil, ways]
    constructor
    · intro h
      have heq : remainder C s = t := by split_ifs at h with hst <;> simp_all
      exact ⟨s, heq, by simp⟩
    · rintro ⟨q, hq, h⟩
      have hs : s = q := by split_ifs at h with hsq <;> simp_all
      subst q
      simp [hq]
  | cons a w ih =>
    cases s with
    | none =>
      simp only [remainder, CodeAutomaton.ways_cons_root]
      rw [← Finset.sum_coe_sort C]
      rw [sum_pos_iff]
      constructor
      · rintro ⟨c, hc⟩
        have ha : c.val.head? = some a := by split_ifs at hc with h <;> simp_all
        rw [if_pos ha, ← remainder_after_zero C c] at hc
        obtain ⟨q, hq, hp⟩ := (ih (after C c 0)).mp hc
        refine ⟨q, hq, ?_⟩
        change 0 < ∑ d : Codeword C, _
        exact (sum_pos_iff _).mpr ⟨c, by simpa [ha] using hp⟩
      · rintro ⟨q, hq, hp⟩
        change 0 < ∑ d : Codeword C, _ at hp
        obtain ⟨c, hc⟩ := (sum_pos_iff _).mp hp
        have ha : c.val.head? = some a := by split_ifs at hc with h <;> simp_all
        refine ⟨c, ?_⟩
        rw [if_pos ha]
        rw [if_pos ha] at hc
        rw [← remainder_after_zero C c]
        exact (ih (after C c 0)).mpr ⟨q, hq, hc⟩
    | some s =>
      obtain ⟨c, j⟩ := s
      rw [suffix_cons C a w _ t (remainder_internal_ne_nil C c j)]
      by_cases ha : (remainder C (some ⟨c, j⟩)).head? = some a
      · simp only [if_pos ha]
        rw [← remainder_after_succ C c j]
        simpa only [ways, if_pos ha] using ih (after C c (j.val + 1))
      · simp [ways, ha]

theorem remainder_mem_states (C : Finset (List α)) (s : State C) :
    remainder C s ∈ CodeAutomaton.states C := by
  cases s with
  | none => exact CodeAutomaton.root_mem_states C
  | some s =>
    obtain ⟨c, j⟩ := s
    apply (CodeAutomaton.mem_states_iff C _).mpr
    right
    refine ⟨c.val, c.property, ?_⟩
    have hdrop : c.val.drop (j.val + 1) = c.val.tail.drop j.val := by
      simp [List.tail_drop, List.drop_tail]
    change c.val.drop (j.val + 1) <:+ c.val.tail
    rw [hdrop]
    exact List.drop_suffix _ _

def projection (C : Finset (List α)) (s : State C) : CodeAutomaton.State C :=
  ⟨remainder C s, remainder_mem_states C s⟩

theorem projection_surjective (C : Finset (List α)) :
    Function.Surjective (projection C) := by
  intro s
  rcases (CodeAutomaton.mem_states_iff C s.val).mp s.property with hs | ⟨c, hc, p, hp⟩
  · refine ⟨none, ?_⟩
    apply Subtype.ext
    exact hs.symm
  · by_cases hs : s.val = []
    · refine ⟨none, ?_⟩
      apply Subtype.ext
      exact hs.symm
    have hlen := congrArg List.length hp
    have hpos : 0 < s.val.length := List.length_pos_iff.mpr hs
    have hj : p.length < c.length - 1 := by
      simp only [List.length_append, List.length_tail] at hlen
      omega
    refine ⟨some ⟨⟨c, hc⟩, ⟨p.length, hj⟩⟩, ?_⟩
    apply Subtype.ext
    change c.drop (p.length + 1) = s.val
    have hdrop : c.drop (p.length + 1) = c.tail.drop p.length := by
      simp [List.tail_drop, List.drop_tail]
    rw [hdrop, ← hp]
    simp

def transition (C : Finset (List α)) (w : List α) : Matrix (State C) (State C) ℕ :=
  ways C w

@[simp] theorem transition_nil (C : Finset (List α)) : transition C [] = 1 := by
  ext s t
  simp [transition, ways, Matrix.one_apply]

theorem ways_append_sum (C : Finset (List α)) (u v : List α) (s t : State C) :
    ways C (u ++ v) s t = ∑ q : State C, ways C u s q * ways C v q t := by
  induction u generalizing s with
  | nil => simp [ways]
  | cons a u ih =>
    cases s with
    | none =>
      simp only [List.cons_append, ways, Finset.sum_mul]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro c _
      by_cases ha : c.val.head? = some a
      · simpa [ha] using ih (after C c 0)
      · simp [ha]
    | some s =>
      obtain ⟨c, j⟩ := s
      simp only [List.cons_append, ways]
      by_cases ha : (remainder C (some ⟨c, j⟩)).head? = some a
      · simpa [ha] using ih (after C c (j.val + 1))
      · simp [ha]

@[simp] theorem transition_append (C : Finset (List α)) (u v : List α) :
    transition C (u ++ v) = transition C u * transition C v := by
  ext s t
  exact ways_append_sum C u v s t

theorem ways_le_projected (C : Finset (List α)) (w : List α) (s t : State C) :
    ways C w s t ≤ CodeAutomaton.ways C w (remainder C s) (remainder C t) := by
  induction w generalizing s with
  | nil =>
    by_cases h : s = t
    · subst t; simp [ways]
    · simp [ways, h]
  | cons a w ih =>
    cases s with
    | none =>
      simp only [ways, remainder, CodeAutomaton.ways_cons_root]
      rw [← Finset.sum_coe_sort C]
      apply Finset.sum_le_sum
      intro c _
      by_cases ha : c.val.head? = some a
      · simpa [ha] using ih (after C c 0)
      · simp [ha]
    | some s =>
      obtain ⟨c, j⟩ := s
      rw [suffix_cons C a w _ _ (remainder_internal_ne_nil C c j)]
      simp only [ways]
      by_cases ha : (remainder C (some ⟨c, j⟩)).head? = some a
      · simpa only [if_pos ha, remainder_after_succ] using ih (after C c (j.val + 1))
      · simp [ha]

theorem transition_binary (C : Finset (List α)) (hcode : IsCode C)
    (w : List α) (s t : State C) : transition C w s t ≤ 1 :=
  (ways_le_projected C w s t).trans (CodeAutomaton.ways_le_one C hcode w _ _)

/-- Equality of the killing languages of the literal flower and its suffix
quotient. No unique-decipherability assumption is needed for this bridge. -/
theorem transition_zero_iff_suffix (C : Finset (List α)) (w : List α) :
    transition C w = 0 ↔ CodeAutomaton.transition C w = 0 := by
  constructor
  · intro hz
    ext s t
    apply Nat.eq_zero_of_not_pos
    intro hp
    obtain ⟨q, hq⟩ := projection_surjective C s
    have hval : remainder C q = s.val := congrArg Subtype.val hq
    rw [CodeAutomaton.transition, ← hval] at hp
    obtain ⟨q', _, hpath⟩ := (path_lifting C w q t.val).mp hp
    have hzero : ways C w q q' = 0 := congrFun (congrFun hz q) q'
    omega
  · intro hz
    ext s t
    have hle := ways_le_projected C w s t
    have hzero : CodeAutomaton.ways C w (remainder C s) (remainder C t) = 0 :=
      congrFun (congrFun hz (projection C s)) (projection C t)
    change ways C w s t = 0
    omega

theorem transition_zero_iff (C : Finset (List α))
    (hpos : ∀ c ∈ C, c ≠ []) (w : List α) :
    transition C w = 0 ↔ ¬ Completable C w :=
  (transition_zero_iff_suffix C w).trans (CodeAutomaton.transition_zero_iff C hpos w)

/-- Counts of paths are preserved after summing over all flower endpoints
that are merged to a single suffix state. -/
theorem aggregate_paths (C : Finset (List α)) (w : List α)
    (s : State C) (t : CodeAutomaton.State C) :
    (∑ q : State C, ways C w s q * if projection C q = t then 1 else 0) =
      CodeAutomaton.ways C w (remainder C s) t.val := by
  induction w generalizing s with
  | nil =>
    rw [Finset.sum_eq_single s]
    · simp [ways, projection, CodeAutomaton.ways_nil, Subtype.ext_iff]
    · intro q _ hq
      simp only [ways, if_neg (Ne.symm hq), zero_mul]
    · simp
  | cons a w ih =>
    cases s with
    | none =>
      simp only [ways, remainder, CodeAutomaton.ways_cons_root, Finset.sum_mul]
      rw [Finset.sum_comm, ← Finset.sum_coe_sort C]
      apply Finset.sum_congr rfl
      intro c _
      by_cases ha : c.val.head? = some a
      · simpa [ha] using ih (after C c 0)
      · simp [ha]
    | some s =>
      obtain ⟨c, j⟩ := s
      rw [suffix_cons C a w _ _ (remainder_internal_ne_nil C c j)]
      simp only [ways]
      by_cases ha : (remainder C (some ⟨c, j⟩)).head? = some a
      · simpa only [if_pos ha, remainder_after_succ] using ih (after C c (j.val + 1))
      · simp [ha]

def quotientMatrix (C : Finset (List α)) : Matrix (State C) (CodeAutomaton.State C) ℕ :=
  fun s t => if projection C s = t then 1 else 0

/-- The actual transition matrices satisfy the quotient intertwining law. -/
theorem transition_quotient (C : Finset (List α)) (w : List α) :
    transition C w * quotientMatrix C = quotientMatrix C * CodeAutomaton.transition C w := by
  ext s t
  change (∑ q, ways C w s q * if projection C q = t then 1 else 0) = _
  rw [aggregate_paths]
  simp [Matrix.mul_apply, quotientMatrix, CodeAutomaton.transition, projection]

theorem card_states (C : Finset (List α)) (hpos : ∀ c ∈ C, 0 < c.length) :
    Fintype.card (State C) = (∑ c ∈ C, c.length) - C.card + 1 := by
  have heq : (∑ c : Codeword C, (c.val.length - 1)) + C.card = ∑ c ∈ C, c.length := by
    rw [← Finset.sum_coe_sort C]
    have hcard : C.card = ∑ _c : Codeword C, (1 : ℕ) := by simp
    rw [hcard, ← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro c _
    have := hpos c.val c.property
    omega
  simp only [State, Fintype.card_option, Fintype.card_sigma, Fintype.card_fin]
  omega

theorem card_states_le_totalLength (C : Finset (List α)) (hne : C.Nonempty)
    (hpos : ∀ c ∈ C, 0 < c.length) :
    Fintype.card (State C) ≤ ∑ c ∈ C, c.length := by
  rw [card_states C hpos]
  have hc : 0 < C.card := Finset.card_pos.mpr hne
  have hlen : C.card ≤ ∑ c ∈ C, c.length := by
    calc
      C.card = ∑ _c ∈ C, (1 : ℕ) := by simp
      _ ≤ _ := Finset.sum_le_sum (fun c hc => hpos c hc)
  omega

theorem card_suffix_states_le_flower (C : Finset (List α)) :
    Fintype.card (CodeAutomaton.State C) ≤ Fintype.card (State C) :=
  Fintype.card_le_of_surjective (projection C) (projection_surjective C)

end Proof.FlowerAutomaton


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/FlowerCompression.lean <==
import Proof.FlowerAutomaton
import Proof.CodeDeficiency

/-!
An exact compression on the literal flower, transported through the proved
suffix quotient. Its right matrix consists of actual flower path counts;
its left matrix depends only on the remaining suffix. In particular its
compressed products, and hence every mass used in extraction and descent,
are exactly the compressed products already verified on the suffix model.
-/

namespace Proof.FlowerAutomaton
open scoped BigOperators
open Target
variable {α : Type*} [DecidableEq α]
set_option linter.unusedSectionVars false

def cycleState (C : Finset (List α)) (a : α) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (i : Fin (r+1)) : State C :=
  if hi : i.val = 0 then none else
    some ⟨⟨List.replicate (r+1) a, hpow⟩,
      ⟨r-i.val, by simp only [List.length_replicate]; have := i.isLt; omega⟩⟩

@[simp] theorem projection_cycleState (C : Finset (List α)) (a : α) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (i : Fin (r+1)) :
    projection C (cycleState C a r hpow i) = CodeAutomaton.cycleState C a r hpow i := by
  apply Subtype.ext
  unfold cycleState
  split_ifs with hi
  · simp [projection, remainder, CodeAutomaton.cycleState, hi]
  · simp only [projection, remainder, CodeAutomaton.cycleState, List.drop_replicate]
    congr 1
    have := i.isLt
    omega

def cycleLeft (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : Matrix (State C) (Fin (r+1)) ℕ :=
  fun s i => CodeAutomaton.cycleLeft C a k r hpow (projection C s) i

def cycleRight (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : Matrix (Fin (r+1)) (State C) ℕ :=
  fun i s => transition C (List.replicate (CodeAutomaton.longPowerLength k r) a)
    (cycleState C a r hpow i) s

theorem cycleLeft_quotient (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :
    cycleLeft C a k r hpow = quotientMatrix C * CodeAutomaton.cycleLeft C a k r hpow := by
  ext s i
  simp [cycleLeft, quotientMatrix, Matrix.mul_apply]

theorem cycleRight_quotient (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :
    cycleRight C a k r hpow * quotientMatrix C = CodeAutomaton.cycleRight C a k r hpow := by
  ext i t
  change (∑ q, ways C _ (cycleState C a r hpow i) q *
    if projection C q = t then 1 else 0) = _
  rw [aggregate_paths]
  have hp := congrArg Subtype.val (projection_cycleState C a r hpow i)
  change remainder C (cycleState C a r hpow i) = _ at hp
  rw [hp]
  rfl

def compressed (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) : Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
  cycleRight C a k r hpow * transition C w * cycleLeft C a k r hpow

/-- Entrywise refinement, not just agreement of the final killing language. -/
theorem compressed_eq_suffix (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) :
    compressed C a k r hpow w = CodeAutomaton.compressed C a k r hpow w := by
  unfold compressed CodeAutomaton.compressed
  rw [cycleLeft_quotient]
  calc
    _ = cycleRight C a k r hpow * (transition C w * quotientMatrix C) *
        CodeAutomaton.cycleLeft C a k r hpow := by simp only [Matrix.mul_assoc]
    _ = cycleRight C a k r hpow * (quotientMatrix C * CodeAutomaton.transition C w) *
        CodeAutomaton.cycleLeft C a k r hpow := by rw [transition_quotient]
    _ = _ := by rw [← Matrix.mul_assoc, cycleRight_quotient]

theorem cycleRight_mul_cycleLeft (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ C) :
    cycleRight C a k r hpow * cycleLeft C a k r hpow = 1 := by
  rw [cycleLeft_quotient, ← Matrix.mul_assoc, cycleRight_quotient]
  exact CodeAutomaton.cycleRight_mul_cycleLeft C hcode a k r hpow

theorem compressed_mass_le (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hbound : ∀ c ∈ C, c.length ≤ k) (w : List α) :
    mass (compressed C a k r hpow w) ≤ r+1 := by
  rw [compressed_eq_suffix]
  exact CodeAutomaton.compressed_mass_le C hcode a k r hk hpow hbound w

theorem compressed_rotations_sum (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ C) (p : ℕ) :
    (∑ i : Fin (r+1), compressed C a k r hpow (List.replicate (p+i.val) a)) = allOnes := by
  simp only [compressed_eq_suffix]
  exact CodeAutomaton.compressed_rotations_sum C hcode a k r hpow p

theorem short_deficient_word [Fintype α] (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hincomplete : ∃ z, ¬ Completable C z) :
    ∃ v, v.length ≤ 2*k-1 ∧ mass (compressed C a k r hpow v) < r+1 := by
  simp only [compressed_eq_suffix]
  exact CodeAutomaton.short_deficient_code_word C hcode a k r hk hpow hpos hbound hincomplete

def letterTransition (C : Finset (List α)) (a : α) : Matrix (State C) (State C) ℕ :=
  transition C [a]

def compressedRow (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : State C → ℕ :=
  fun s => ∑ i, cycleRight C a k r hpow i s

def compressedColumn (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : State C → ℕ :=
  fun s => ∑ i, cycleLeft C a k r hpow s i

theorem wordMatrix_letterTransition (C : Finset (List α)) (w : List α) :
    PrefixExtraction.wordMatrix (letterTransition C) w = transition C w := by
  induction w with
  | nil => simp [PrefixExtraction.wordMatrix]
  | cons a w ih =>
    rw [PrefixExtraction.wordMatrix, ih]
    simpa [letterTransition] using (transition_append C [a] w).symm

theorem compressed_mass_eq_scalar (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) :
    mass (compressed C a k r hpow w) =
      PrefixExtraction.scalar
        (PrefixExtraction.run (letterTransition C) (compressedRow C a k r hpow) w)
        (compressedColumn C a k r hpow) := by
  rw [PrefixExtraction.run_eq_vecMul_wordMatrix, wordMatrix_letterTransition]
  change mass (compressed C a k r hpow w) =
    Matrix.vecMul (compressedRow C a k r hpow) (transition C w) ⬝ᵥ
      compressedColumn C a k r hpow
  rw [← Matrix.dotProduct_mulVec]
  unfold compressedRow compressedColumn compressed
  rw [mass_sandwich]
  rfl

theorem coefficient_eq_sum_masses [Fintype α]
    (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (n : ℕ) :
    PrefixExtraction.scalar (compressedRow C a k r hpow)
      (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n) =
      ∑ w : Fin n → α, mass (compressed C a k r hpow (List.ofFn w)) := by
  rw [PrefixExtraction.scalar_future_eq_sum_words]
  apply Finset.sum_congr rfl
  intro w _
  exact (compressed_mass_eq_scalar C a k r hpow (List.ofFn w)).symm

end Proof.FlowerAutomaton


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/FlowerPaths.lean <==
import Proof.FlowerAutomaton

/-! Literal edge paths in the flower graph and endpoint-preserving surgery.
The edge constructors retain the chosen codeword, including parallel loops
at the centre; internal vertices retain their petal and position. -/

namespace Proof.FlowerPaths

open FlowerAutomaton
open scoped BigOperators

variable {α : Type*} [DecidableEq α]
set_option linter.unusedSectionVars false

inductive Edge (C : Finset (List α)) : State C → State C → Type _
  | root (c : Codeword C) (hc : 0 < c.val.length) : Edge C none (after C c 0)
  | internal (c : Codeword C) (j : Fin (c.val.length - 1)) :
      Edge C (some ⟨c, j⟩) (after C c (j.val + 1))

inductive Path (C : Finset (List α)) : State C → State C → Type _
  | nil (s : State C) : Path C s s
  | cons {s t u : State C} (edge : Edge C s t) (tail : Path C t u) : Path C s u

namespace Path

def length {C : Finset (List α)} {s t : State C} : Path C s t → ℕ
  | .nil _ => 0
  | .cons _ tail => tail.length + 1

def append {C : Finset (List α)} {s t u : State C} : Path C s t → Path C t u → Path C s u
  | .nil _, q => q
  | .cons e p, q => .cons e (p.append q)

@[simp] theorem length_append {C : Finset (List α)} {s t u : State C}
    (p : Path C s t) (q : Path C t u) : (p.append q).length = p.length + q.length := by
  induction p with
  | nil => simp [append, length]
  | cons e p ih => simp only [append, length, ih]; omega

@[simp] theorem append_nil {C : Finset (List α)} {s t : State C}
    (p : Path C s t) : p.append (.nil t) = p := by
  induction p with
  | nil => rfl
  | cons e p ih => simp [append, ih]

@[simp] theorem append_assoc {C : Finset (List α)} {s t u v : State C}
    (p : Path C s t) (q : Path C t u) (r : Path C u v) :
    (p.append q).append r = p.append (q.append r) := by
  induction p with
  | nil => rfl
  | cons e p ih => simp [append, ih]

theorem append_left_injective {C : Finset (List α)} {s t u : State C}
    (p : Path C s t) : Function.Injective (fun q : Path C t u => p.append q) := by
  intro q r h
  induction p with
  | nil => exact h
  | cons e p ih =>
      simp only [append, cons.injEq] at h
      exact ih (eq_of_heq h.2.2)

end Path

def delay (C : Finset (List α)) (s : State C) := (remainder C s).length

@[simp] theorem delay_root (C : Finset (List α)) : delay C none = 0 := rfl

theorem delay_internal_pos (C : Finset (List α)) (c : Codeword C)
    (j : Fin (c.val.length - 1)) : 0 < delay C (some ⟨c, j⟩) :=
  List.length_pos_iff.mpr (remainder_internal_ne_nil C c j)

theorem delay_next (C : Finset (List α)) (c : Codeword C)
    (j : Fin (c.val.length - 1)) :
    delay C (after C c (j.val + 1)) + 1 = delay C (some ⟨c, j⟩) := by
  have hp := delay_internal_pos C c j
  simp only [delay, remainder_after_succ, List.length_tail]
  unfold delay at hp
  omega

/-- The forced initial suffix path. This follows the actual internal edges
until the first visit to the centre. -/
def toRoot (C : Finset (List α)) (s : State C) : Path C s none :=
  match s with
  | none => .nil none
  | some ⟨c, j⟩ => .cons (.internal c j) (toRoot C (after C c (j.val + 1)))
termination_by delay C s
decreasing_by
  classical
  have := delay_next C c j
  omega

@[simp] theorem toRoot_length (C : Finset (List α)) (s : State C) :
    (toRoot C s).length = delay C s := by
  induction s using toRoot.induct with
  | case1 => simp [toRoot, Path.length]
  | case2 c j ih =>
      rw [toRoot]
      simp only [Path.length, ih]
      exact delay_next C c j

/-- Remove exactly the forced suffix before the first centre visit.
Its length precondition rules out paths that stop before that visit. -/
def strip (C : Finset (List α)) {s t : State C} (p : Path C s t)
    (h : delay C s ≤ p.length) : Path C none t :=
  match s, p with
  | none, p => p
  | some ⟨c, j⟩, .nil _ => False.elim (by have := delay_internal_pos C c j; simp [Path.length] at h; omega)
  | some ⟨c, j⟩, .cons (.internal _ _) tail =>
      strip C tail (by have := delay_next C c j; simp only [Path.length] at h; omega)
termination_by p.length
decreasing_by simp [Path.length]

theorem strip_append (C : Finset (List α)) {s t : State C} (p : Path C s t)
    (h : delay C s ≤ p.length) : (toRoot C s).append (strip C p h) = p := by
  induction p with
  | nil s =>
      cases s with
      | none => simp [toRoot, strip, Path.append]
      | some s =>
          obtain ⟨c, j⟩ := s
          have := delay_internal_pos C c j
          simp only [Path.length] at h
          omega
  | cons e p ih =>
      cases e with
      | root c hc => simp [toRoot, strip, Path.append]
      | internal c j =>
          rw [toRoot, strip]
          simp only [Path.append]
          congr 1
          apply ih

theorem strip_insert (C : Finset (List α)) (s : State C) {t : State C}
    (q : Path C none t) :
    strip C ((toRoot C s).append q) (by simp) = q := by
  apply Path.append_left_injective (toRoot C s)
  exact strip_append C _ _

/-- A complete codeword petal, including the edge leaving the centre and the
forced internal continuation back to it. -/
def petal (C : Finset (List α)) (c : Codeword C) (hc : 0 < c.val.length) :
    Path C none none := .cons (.root c hc) (toRoot C (after C c 0))

@[simp] theorem petal_length (C : Finset (List α)) (c : Codeword C)
    (hc : 0 < c.val.length) : (petal C c hc).length = c.val.length := by
  simp only [petal, Path.length, toRoot_length, delay, remainder_after_zero, List.length_tail]
  omega

/-- At the centre, any path long enough to finish its first chosen petal
admits a unique complete-petal factorization. -/
theorem first_petal_factor (C : Finset (List α)) (k : ℕ)
    (hbound : ∀ c ∈ C, c.length ≤ k) {t : State C} (p : Path C none t)
    (hlen : k ≤ p.length) (hk : 0 < k) :
    ∃ c : Codeword C, ∃ hc : 0 < c.val.length, ∃ q : Path C none t,
      (petal C c hc).append q = p := by
  cases p with
  | nil => simp only [Path.length] at hlen; omega
  | cons e tail =>
      cases e with
      | root c hc =>
          have hd : delay C (after C c 0) ≤ tail.length := by
            have hb := hbound c.val c.property
            simp only [Path.length] at hlen
            simp only [delay, remainder_after_zero, List.length_tail]
            omega
          refine ⟨c, hc, strip C tail hd, ?_⟩
          simp only [petal, Path.append]
          rw [strip_append]

def firstCode {C : Finset (List α)} {s t : State C} : Path C s t → Option (Codeword C)
  | .nil _ => none
  | .cons (.root c _) _ => some c
  | .cons (.internal _ _) _ => none

theorem petal_append_injective (C : Finset (List α)) {t : State C}
    (c d : Codeword C) (hc : 0 < c.val.length) (hd : 0 < d.val.length)
    (p q : Path C none t) (h : (petal C c hc).append p = (petal C d hd).append q) :
    c = d ∧ p = q := by
  have he : c = d := by
    have he := congrArg firstCode h
    simpa only [petal, Path.append, firstCode, Option.some.injEq] using he
  subst d
  exact ⟨rfl, Path.append_left_injective (petal C c hc) h⟩

theorem delay_bound (C : Finset (List α)) (k : ℕ)
    (hbound : ∀ c ∈ C, c.length ≤ k) (s : State C) : delay C s ≤ k - 1 := by
  cases s with
  | none => simp
  | some s =>
      obtain ⟨c, j⟩ := s
      have hb := hbound c.val c.property
      simp only [delay, remainder, List.length_drop]
      omega

def splitPetal (C : Finset (List α)) (k : ℕ)
    (hpos : ∀ c ∈ C, 0 < c.length) (hbound : ∀ c ∈ C, c.length ≤ k)
    {t : State C} (p : Path C none t) (hlen : k ≤ p.length) (hk : 0 < k) :
    Σ c : Codeword C,
      {q : Path C none t // (petal C c (hpos c.val c.property)).append q = p} :=
  match p with
  | .nil _ => False.elim (by simp only [Path.length] at hlen; omega)
  | .cons (.root c hc) tail =>
      have hd : delay C (after C c 0) ≤ tail.length := by
        have hb := hbound c.val c.property
        simp only [Path.length] at hlen
        simp only [delay, remainder_after_zero, List.length_tail]
        omega
      ⟨c, ⟨strip C tail hd, by
        simp only [petal, Path.append]
        rw [strip_append]⟩⟩

abbrev Fixed (C : Finset (List α)) (n : ℕ) (s t : State C) :=
  {p : Path C s t // p.length = n}

abbrev Shorter (C : Finset (List α)) (n : ℕ) (s t : State C) :=
  Σ c : Codeword C, Fixed C (n - c.val.length) s t

/-- Insert the specified petal immediately after the shorter path's first
centre visit. The initial forced suffix and final endpoint are preserved. -/
def insertPetal (C : Finset (List α)) (k n : ℕ)
    (hpos : ∀ c ∈ C, 0 < c.length) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hk : 0 < k) (hn : 2 * k - 1 ≤ n) (s t : State C)
    (short : Shorter C n s t) : Fixed C n s t :=
  let c := short.1
  let q := short.2.val
  have hd : delay C s ≤ q.length := by
    have hb := hbound c.val c.property
    have hs := delay_bound C k hbound s
    have hq := short.2.property
    change q.length = n - c.val.length at hq
    omega
  let tail := strip C q hd
  ⟨(toRoot C s).append ((petal C c (hpos c.val c.property)).append tail), by
    have he := congrArg Path.length (strip_append C q hd)
    simp only [Path.length_append, toRoot_length] at he
    have hq := short.2.property
    change q.length = n - c.val.length at hq
    have hb := hbound c.val c.property
    simp only [Path.length_append, toRoot_length, petal_length]
    change delay C s + (c.val.length + (strip C q hd).length) = n
    omega⟩

/-- Delete the first complete petal after the first centre visit. The returned
codeword is the one actually read on the first outgoing centre edge. -/
def deletePetal (C : Finset (List α)) (k n : ℕ)
    (hpos : ∀ c ∈ C, 0 < c.length) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hk : 0 < k) (hn : 2 * k - 1 ≤ n) (s t : State C)
    (long : Fixed C n s t) : Shorter C n s t :=
  have hd : delay C s ≤ long.val.length := by
    have hs := delay_bound C k hbound s
    have hl := long.property
    omega
  let rooted := strip C long.val hd
  have hl : k ≤ rooted.length := by
    have he := congrArg Path.length (strip_append C long.val hd)
    simp only [Path.length_append, toRoot_length] at he
    have hs := delay_bound C k hbound s
    have hl := long.property
    change k ≤ (strip C long.val hd).length
    omega
  let pieces := splitPetal C k hpos hbound rooted hl hk
  ⟨pieces.1, ⟨(toRoot C s).append pieces.2.val, by
    have he := congrArg Path.length pieces.2.property
    simp only [Path.length_append, petal_length] at he
    have hr := congrArg Path.length (strip_append C long.val hd)
    simp only [Path.length_append, toRoot_length] at hr
    have hl := long.property
    simp only [Path.length_append, toRoot_length]
    change delay C s + pieces.2.val.length = n - pieces.1.val.length
    change pieces.1.val.length + pieces.2.val.length = (strip C long.val hd).length at he
    omega⟩⟩

theorem insert_delete (C : Finset (List α)) (k n : ℕ)
    (hpos : ∀ c ∈ C, 0 < c.length) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hk : 0 < k) (hn : 2 * k - 1 ≤ n) (s t : State C) (p : Fixed C n s t) :
    insertPetal C k n hpos hbound hk hn s t (deletePetal C k n hpos hbound hk hn s t p) = p := by
  apply Subtype.ext
  unfold insertPetal deletePetal
  dsimp only
  rw [strip_insert]
  rw [(splitPetal C k hpos hbound _ _ hk).2.property]
  exact strip_append C p.val _

theorem insert_injective (C : Finset (List α)) (k n : ℕ)
    (hpos : ∀ c ∈ C, 0 < c.length) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hk : 0 < k) (hn : 2 * k - 1 ≤ n) (s t : State C) :
    Function.Injective (insertPetal C k n hpos hbound hk hn s t) := by
  rintro ⟨c, p⟩ ⟨d, q⟩ h
  have he := congrArg Subtype.val h
  dsimp only [insertPetal] at he
  have hr := Path.append_left_injective (toRoot C s) he
  obtain ⟨hcd, htail⟩ := petal_append_injective C c d _ _ _ _ hr
  subst d
  have hpq : p.val = q.val := by
    rw [← strip_append C p.val _, ← strip_append C q.val _]
    congr 1
  have hs : p = q := Subtype.ext hpq
  subst q
  rfl

theorem delete_insert (C : Finset (List α)) (k n : ℕ)
    (hpos : ∀ c ∈ C, 0 < c.length) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hk : 0 < k) (hn : 2 * k - 1 ≤ n) (s t : State C) (p : Shorter C n s t) :
    deletePetal C k n hpos hbound hk hn s t (insertPetal C k n hpos hbound hk hn s t p) = p := by
  apply insert_injective C k n hpos hbound hk hn s t
  exact insert_delete C k n hpos hbound hk hn s t _

/-- The one-shot deletion/insertion bijection, for fixed starting and ending
vertices. It uses no decipherability, generating functions or deficiency
theorem; positivity and the maximum petal length are sufficient. -/
def deletionInsertionEquiv (C : Finset (List α)) (k n : ℕ)
    (hpos : ∀ c ∈ C, 0 < c.length) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hk : 0 < k) (hn : 2 * k - 1 ≤ n) (s t : State C) :
    Fixed C n s t ≃ Shorter C n s t where
  toFun := deletePetal C k n hpos hbound hk hn s t
  invFun := insertPetal C k n hpos hbound hk hn s t
  left_inv := insert_delete C k n hpos hbound hk hn s t
  right_inv := delete_insert C k n hpos hbound hk hn s t

/-- The label on an actual edge, represented as a singleton list. -/
def Edge.word {C : Finset (List α)} {s t : State C} : Edge C s t → List α
  | .root c _ => c.val.take 1
  | .internal c j => (remainder C (some ⟨c, j⟩)).take 1

theorem Edge.word_length {C : Finset (List α)} {s t : State C} (e : Edge C s t) :
    e.word.length = 1 := by
  cases e with
  | root c hc => simp only [Edge.word, List.length_take]; omega
  | internal c j =>
      have hp := delay_internal_pos C c j
      simp only [Edge.word, List.length_take]
      unfold delay at hp
      omega

def Path.word {C : Finset (List α)} {s t : State C} : Path C s t → List α
  | .nil _ => []
  | .cons e p => e.word ++ p.word

@[simp] theorem Path.word_length {C : Finset (List α)} {s t : State C} (p : Path C s t) :
    p.word.length = p.length := by
  induction p with
  | nil => rfl
  | cons e p ih => simp [Path.word, Path.length, Edge.word_length, ih, Nat.add_comm]

@[simp] theorem Path.word_append {C : Finset (List α)} {s t u : State C}
    (p : Path C s t) (q : Path C t u) : (p.append q).word = p.word ++ q.word := by
  induction p with
  | nil => rfl
  | cons e p ih => simp [Path.word, Path.append, ih, List.append_assoc]

@[simp] theorem toRoot_word (C : Finset (List α)) (s : State C) :
    (toRoot C s).word = remainder C s := by
  induction s using toRoot.induct with
  | case1 => simp [toRoot, Path.word, remainder]
  | case2 c j ih =>
      rw [toRoot]
      simp only [Path.word, Edge.word, ih, remainder_after_succ]
      simpa using List.take_append_drop 1 (remainder C (some ⟨c, j⟩))

@[simp] theorem petal_word (C : Finset (List α)) (c : Codeword C)
    (hc : 0 < c.val.length) : (petal C c hc).word = c.val := by
  simp only [petal, Path.word, Edge.word, toRoot_word, remainder_after_zero]
  simpa using List.take_append_drop 1 c.val

private theorem take_one_of_head {xs : List α} {a : α} (h : xs.head? = some a) :
    xs.take 1 = [a] := by
  cases xs with
  | nil => simp at h
  | cons b bs => simpa using h

theorem path_count_positive (C : Finset (List α)) {s t : State C} (p : Path C s t) :
    0 < FlowerAutomaton.ways C p.word s t := by
  induction p with
  | nil s => simp [Path.word, FlowerAutomaton.ways]
  | cons e p ih =>
      cases e with
      | root c hc =>
          obtain ⟨a, u, he⟩ := List.exists_cons_of_ne_nil (List.ne_nil_of_length_pos hc)
          have ha : c.val.head? = some a := by simp [he]
          simp only [Path.word, Edge.word, take_one_of_head ha, List.singleton_append,
            FlowerAutomaton.ways]
          apply lt_of_lt_of_le ?_ (Finset.single_le_sum (fun _ _ => Nat.zero_le _) (Finset.mem_univ c))
          simpa only [if_pos ha] using ih
      | internal c j =>
          obtain ⟨a, u, he⟩ := List.exists_cons_of_ne_nil (remainder_internal_ne_nil C c j)
          have ha : (remainder C (some ⟨c, j⟩)).head? = some a := by simp [he]
          simpa only [Path.word, Edge.word, take_one_of_head ha, List.singleton_append,
            FlowerAutomaton.ways, if_pos ha] using ih

/-- These inductive paths are precisely the edge-labelled paths counted by
the paper's literal flower matrices. This connects path surgery to the
existing automaton, rather than introducing a new path language. -/
theorem ways_pos_iff_path (C : Finset (List α)) (w : List α) (s t : State C) :
    0 < FlowerAutomaton.ways C w s t ↔ ∃ p : Path C s t, p.word = w := by
  constructor
  · intro hp
    induction w generalizing s with
    | nil =>
        have hst : s = t := by
          by_contra h
          simp [FlowerAutomaton.ways, h] at hp
        subst t
        exact ⟨.nil s, rfl⟩
    | cons a w ih =>
        cases s with
        | none =>
            change 0 < ∑ c : Codeword C, if c.val.head? = some a then
              FlowerAutomaton.ways C w (after C c 0) t else 0 at hp
            have hex : ∃ c : Codeword C, 0 < (if c.val.head? = some a then
                FlowerAutomaton.ways C w (after C c 0) t else 0) := by
              by_contra hn
              push_neg at hn
              have hz : (∑ c : Codeword C, if c.val.head? = some a then
                  FlowerAutomaton.ways C w (after C c 0) t else 0) = 0 :=
                Finset.sum_eq_zero (fun c _ => by have := hn c; omega)
              omega
            obtain ⟨c, hc⟩ := hex
            have ha : c.val.head? = some a := by split_ifs at hc with h <;> simp_all
            rw [if_pos ha] at hc
            obtain ⟨p, hw⟩ := ih (after C c 0) hc
            have hl : 0 < c.val.length := by
              cases he : c.val with
              | nil => simp [he] at ha
              | cons b bs => simp [he]
            refine ⟨.cons (.root c hl) p, ?_⟩
            simp only [Path.word, Edge.word, take_one_of_head ha, List.singleton_append, hw]
        | some s =>
            obtain ⟨c, j⟩ := s
            change 0 < (if (remainder C (some ⟨c, j⟩)).head? = some a then
              FlowerAutomaton.ways C w (after C c (j.val + 1)) t else 0) at hp
            have ha : (remainder C (some ⟨c, j⟩)).head? = some a := by
              split_ifs at hp with h <;> simp_all
            rw [if_pos ha] at hp
            obtain ⟨p, hw⟩ := ih (after C c (j.val + 1)) hp
            refine ⟨.cons (.internal c j) p, ?_⟩
            simp only [Path.word, Edge.word, take_one_of_head ha, List.singleton_append, hw]
  · rintro ⟨p, rfl⟩
    exact path_count_positive C p

end Proof.FlowerPaths


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/FlowerRefinement.lean <==
import Proof.FlowerSolver
import Mathlib.Tactic.GeneralizeProofs

namespace Proof.PrefixExtraction
open scoped BigOperators
variable {α ι κ : Type*} [Fintype α] [LinearOrder α]
  [Fintype ι] [Fintype κ]
set_option linter.unusedSectionVars false

theorem future_scalar_congr
    (B : α → Matrix ι ι ℕ) (D : α → Matrix κ κ ℕ)
    (u y : ι → ℕ) (u' y' : κ → ℕ)
    (hw : ∀ w, scalar (run B u w) y = scalar (run D u' w) y') (n : ℕ) :
    scalar u (future B y n) = scalar u' (future D y' n) := by
  rw [scalar_future_eq_sum_words, scalar_future_eq_sum_words]
  exact Finset.sum_congr rfl (fun w _ => hw (List.ofFn w))

theorem chooseLetter_congr [Nonempty α]
    (B : α → Matrix ι ι ℕ) (D : α → Matrix κ κ ℕ)
    (u y : ι → ℕ) (u' y' : κ → ℕ) (r n : ℕ)
    (hw : ∀ w, scalar (run B u w) y = scalar (run D u' w) y')
    (h : scalar u (future B y (n+1)) < r*Fintype.card α^(n+1))
    (h' : scalar u' (future D y' (n+1)) < r*Fintype.card α^(n+1)) :
    chooseLetter B u y r n h = chooseLetter D u' y' r n h' := by
  have hs (a : α) : scalar (step B u a) (future B y n) =
      scalar (step D u' a) (future D y' n) :=
    future_scalar_congr B D _ y _ y' (fun w => hw (a::w)) n
  unfold chooseLetter
  simp_rw [hs]

theorem extractAux_congr [Nonempty α]
    (B : α → Matrix ι ι ℕ) (D : α → Matrix κ κ ℕ)
    (y : ι → ℕ) (y' : κ → ℕ) (r n : ℕ)
    (u : ι → ℕ) (u' : κ → ℕ)
    (hw : ∀ w, scalar (run B u w) y = scalar (run D u' w) y')
    (h : scalar u (future B y n) < r*Fintype.card α^n)
    (h' : scalar u' (future D y' n) < r*Fintype.card α^n) :
    extractAux B y r n u h = extractAux D y' r n u' h' := by
  induction n generalizing u u' with
  | zero => rfl
  | succ n ih =>
    have ha := chooseLetter_congr B D u y u' y' r n hw h h'
    simp only [extractAux]
    congr 1
    apply ih
    intro w
    change scalar (run B u (_::w)) y = scalar (run D u' (_::w)) y'
    rw [ha]
    exact hw _

theorem extractCachedRange_congr [Nonempty α] [LinearOrder ι] [LinearOrder κ]
    (B : α → Matrix ι ι ℕ) (D : α → Matrix κ κ ℕ)
    (x y : ι → ℕ) (x' y' : κ → ℕ) (r bound : ℕ)
    (hw : ∀ w, scalar (run B x w) y = scalar (run D x' w) y')
    (h : ∃ n < bound, scalar x (future B y n) < r*Fintype.card α^n)
    (h' : ∃ n < bound, scalar x' (future D y' n) < r*Fintype.card α^n) :
    extractCachedRange B x y r bound h = extractCachedRange D x' y' r bound h' := by
  unfold extractCachedRange
  simp only [extractCachedAux_eq, cacheMatrix_eq, futureTable_correct]
  have hf := future_scalar_congr B D x y x' y' hw
  simp only [hf]
  apply extractAux_congr B D y y' r _ x x' hw

end Proof.PrefixExtraction

namespace Proof.FlowerAutomaton
set_option linter.unusedSectionVars false
open scoped BigOperators
open Target
variable {α : Type*} [LinearOrder α] [Fintype α]

theorem scalar_word_eq_suffix (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) :
    PrefixExtraction.scalar
      (PrefixExtraction.run (letterTransition C) (compressedRow C a k r hpow) w)
      (compressedColumn C a k r hpow) =
    PrefixExtraction.scalar
      (PrefixExtraction.run (CodeAutomaton.letterTransition C)
        (CodeAutomaton.compressedRow C a k r hpow) w)
      (CodeAutomaton.compressedColumn C a k r hpow) := by
  rw [← compressed_mass_eq_scalar, compressed_eq_suffix, CodeAutomaton.compressed_mass_eq_scalar]

theorem coefficient_eq_suffix (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (n : ℕ) :
    PrefixExtraction.scalar (compressedRow C a k r hpow)
      (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n) =
    PrefixExtraction.scalar (CodeAutomaton.compressedRow C a k r hpow)
      (PrefixExtraction.future (CodeAutomaton.letterTransition C)
        (CodeAutomaton.compressedColumn C a k r hpow) n) :=
  PrefixExtraction.future_scalar_congr _ _ _ _ _ _ (scalar_word_eq_suffix C a k r hpow) n

theorem extraction_eq_suffix [Nonempty α] (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C)
    (h : ∃ n < 2*k, PrefixExtraction.scalar (compressedRow C a k r hpow)
      (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n) <
        (r+1)*Fintype.card α^n)
    (h' : ∃ n < 2*k, PrefixExtraction.scalar (CodeAutomaton.compressedRow C a k r hpow)
      (PrefixExtraction.future (CodeAutomaton.letterTransition C)
        (CodeAutomaton.compressedColumn C a k r hpow) n) < (r+1)*Fintype.card α^n) :
    PrefixExtraction.extractCachedRange (letterTransition C)
      (compressedRow C a k r hpow) (compressedColumn C a k r hpow) (r+1) (2*k) h =
    PrefixExtraction.extractCachedRange (CodeAutomaton.letterTransition C)
      (CodeAutomaton.compressedRow C a k r hpow) (CodeAutomaton.compressedColumn C a k r hpow)
      (r+1) (2*k) h' :=
  PrefixExtraction.extractCachedRange_congr _ _ _ _ _ _ _ _ (scalar_word_eq_suffix C a k r hpow) h h'

theorem certifiedCycle_word_eq_suffix [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (h : ∃ n < 2*k, PrefixExtraction.scalar (compressedRow C a k r hpow)
      (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n) <
        (r+1)*Fintype.card α^n)
    (h' : ∃ n < 2*k, PrefixExtraction.scalar (CodeAutomaton.compressedRow C a k r hpow)
      (PrefixExtraction.future (CodeAutomaton.letterTransition C)
        (CodeAutomaton.compressedColumn C a k r hpow) n) < (r+1)*Fintype.card α^n) :
    (certifiedCycle C hcode a k r hk hpow hbound h).val =
    (CodeAutomaton.certifiedCycle C hcode a k r hk hpow hpos hbound h').val := by
  simp only [certifiedCycle, CodeAutomaton.certifiedCycle,
    cachedRow_eq, cachedColumn_eq, cachedCompressed_eq, compressed_eq_suffix,
    CodeAutomaton.cachedRow_eq, CodeAutomaton.cachedColumn_eq, CodeAutomaton.cachedCompressed_eq,
    extraction_eq_suffix C a k r hpow h h']

theorem solveCycle_word_eq_suffix [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k) :
    resultWord (solveCycle C hcode a k r hk hpow hpos hbound) =
      CodeAutomaton.resultWord (CodeAutomaton.solveCycle C hcode a k r hk hpow hpos hbound) := by
  unfold solveCycle CodeAutomaton.solveCycle
  simp only [cachedRow_eq, cachedColumn_eq, CodeAutomaton.cachedRow_eq,
    CodeAutomaton.cachedColumn_eq, PrefixExtraction.futureTable_correct, coefficient_eq_suffix]
  split
  · simp only [resultWord, CodeAutomaton.resultWord]
    congr 1
    apply certifiedCycle_word_eq_suffix
  · rfl

/-- The quotient implementation returns exactly the same word as the literal
flower implementation, including its deterministic tie-breaking choices. -/
theorem solve_word_eq_suffix
    (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) :
    resultWord (solve C k hk hne hwords hcode) =
      CodeAutomaton.resultWord (CodeAutomaton.solve C k hk hne hwords hcode) := by
  have hc := hwords (C.min' hne) (Finset.min'_mem C hne)
  simp only [solve, CodeAutomaton.solve]
  generalize_proofs
  generalize hmin : C.min' hne = chosen at *
  cases chosen with
  | nil => simp at hc
  | cons a tail =>
    letI : Nonempty α := ⟨a⟩
    simp only
    split
    · apply solveCycle_word_eq_suffix
    · rfl

end Proof.FlowerAutomaton


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/FlowerRenewal.lean <==
import Proof.FlowerAutomaton
import Mathlib.Data.Matrix.Mul

/-!
Finite renewal on the literal flower. A path reaches the root after at
most `k-1` steps. At length at least `2*k-1`, the first subsequent complete
petal can be removed and inserted again. The recursive proof below counts
this finite decomposition with arbitrary terminal weights. No generating
series or unique-decipherability hypothesis is used.
-/

namespace Proof.FlowerAutomaton
open scoped BigOperators
variable {α : Type*} [DecidableEq α]
set_option linter.unusedSectionVars false

/-- Number of unlabelled edge paths, with a fixed terminal weight. Parallel
edges remain distinct: every codeword contributes its own root branch. -/
def walks (C : Finset (List α)) (y : State C → ℕ) : ℕ → State C → ℕ
  | 0, s => y s
  | n+1, none => ∑ c : Codeword C, walks C y n (after C c 0)
  | n+1, some ⟨c, j⟩ => walks C y n (after C c (j.val+1))

def rootDelay (C : Finset (List α)) (s : State C) : ℕ :=
  (remainder C s).length

@[simp] theorem rootDelay_root (C : Finset (List α)) : rootDelay C none = 0 := rfl

theorem rootDelay_internal_pos (C : Finset (List α)) (c : Codeword C)
    (j : Fin (c.val.length-1)) : 0 < rootDelay C (some ⟨c,j⟩) :=
  List.length_pos_iff.mpr (remainder_internal_ne_nil C c j)

@[simp] theorem rootDelay_next (C : Finset (List α)) (c : Codeword C)
    (j : Fin (c.val.length-1)) :
    rootDelay C (after C c (j.val+1)) = rootDelay C (some ⟨c,j⟩) - 1 := by
  simp only [rootDelay, remainder_after_succ, List.length_tail]

@[simp] theorem rootDelay_enter (C : Finset (List α)) (c : Codeword C) :
    rootDelay C (after C c 0) = c.val.length - 1 := by
  simp [rootDelay]

theorem rootDelay_lt (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hbound : ∀ c∈C, c.length ≤ k) (s : State C) : rootDelay C s < k :=
  CodeAutomaton.state_length_lt C k hk hbound _ (remainder_mem_states C s)

/-- Before its first root visit a path is deterministic. Reaching the root
exactly at the final vertex is allowed, leaving a zero-length path. -/
theorem walks_to_root (C : Finset (List α)) (y : State C → ℕ)
    (n : ℕ) (s : State C) (hn : rootDelay C s ≤ n) :
    walks C y n s = walks C y (n-rootDelay C s) none := by
  induction n generalizing s with
  | zero =>
    cases s with
    | none => rfl
    | some s =>
      obtain ⟨c,j⟩ := s
      have hp := rootDelay_internal_pos C c j
      omega
  | succ n ih =>
    cases s with
    | none => simp
    | some s =>
      obtain ⟨c,j⟩ := s
      have hp := rootDelay_internal_pos C c j
      have hnext : rootDelay C (after C c (j.val+1)) ≤ n := by
        rw [rootDelay_next]
        omega
      rw [walks, ih _ hnext, rootDelay_next]
      congr 1
      omega

/-- A root path of length at least `k` completes its first selected petal. -/
theorem walks_root_renewal (C : Finset (List α)) (y : State C → ℕ)
    (k n : ℕ) (hk : 1 ≤ k) (hpos : ∀ c∈C, 0<c.length)
    (hbound : ∀ c∈C, c.length≤k) (hn : k≤n) :
    walks C y n none = ∑ c : Codeword C, walks C y (n-c.val.length) none := by
  obtain ⟨m, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : n ≠ 0)
  rw [walks]
  apply Finset.sum_congr rfl
  intro c _
  have hc := hbound c.val c.property
  have hp := hpos c.val c.property
  rw [walks_to_root C y m (after C c 0) (by simp; omega), rootDelay_enter]
  congr 1
  omega

/-- Removing the first whole petal after the first root visit, with terminal
weight preserved. The inverse inserts that petal at the same first visit. -/
theorem walks_renewal (C : Finset (List α)) (y : State C → ℕ)
    (k n : ℕ) (hk : 1≤k) (hpos : ∀ c∈C, 0<c.length)
    (hbound : ∀ c∈C, c.length≤k) (hn : 2*k-1≤n) (s : State C) :
    walks C y n s = ∑ c : Codeword C, walks C y (n-c.val.length) s := by
  have hs := rootDelay_lt C k hk hbound s
  rw [walks_to_root C y n s (by omega),
    walks_root_renewal C y k (n-rootDelay C s) hk hpos hbound (by omega)]
  apply Finset.sum_congr rfl
  intro c _
  have hc := hbound c.val c.property
  rw [walks_to_root C y (n-c.val.length) s (by omega)]
  congr 1
  omega

variable [Fintype α]

/-- Natural-number adjacency: all letter-labelled edges, including parallel
root loops, are counted with their multiplicities. -/
def adjacency (C : Finset (List α)) : Matrix (State C) (State C) ℕ :=
  ∑ a : α, transition C [a]

theorem adjacency_mulVec (C : Finset (List α)) (hpos : ∀ c∈C,0<c.length)
    (y : State C → ℕ) (s : State C) :
    (adjacency C).mulVec y s = walks C y 1 s := by
  simp only [adjacency, Matrix.mulVec, dotProduct, Matrix.sum_apply, Finset.sum_mul]
  rw [Finset.sum_comm]
  cases s with
  | none =>
    simp only [transition, ways, walks, Finset.sum_mul]
    conv_lhs =>
      arg 2
      ext a
      rw [Finset.sum_comm]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro c _
    have hp := hpos c.val c.property
    cases hc : c.val with
    | nil => simp [hc] at hp
    | cons a tail =>
      simp only [hc, List.head?_cons, Option.some.injEq]
      rw [Finset.sum_comm]
      simp only [ite_mul, zero_mul, one_mul, Finset.sum_ite_eq,
        Finset.mem_univ, if_true]
  | some s =>
    obtain ⟨c,j⟩ := s
    have hp := remainder_internal_ne_nil C c j
    cases hr : remainder C (some ⟨c,j⟩) with
    | nil => exact (hp hr).elim
    | cons a tail =>
      simp only [transition, ways, walks, hr, List.head?_cons, Option.some.injEq]
      rw [Finset.sum_comm]
      simp only [ite_mul, zero_mul, one_mul, Finset.sum_ite_eq,
        Finset.mem_univ, if_true]

theorem walks_eq_mulVec_power (C : Finset (List α))
    (hpos : ∀ c∈C,0<c.length) (y : State C → ℕ) (n : ℕ) :
    walks C y n = (adjacency C ^ n).mulVec y := by
  induction n with
  | zero => funext s; simp [walks]
  | succ n ih =>
    funext s
    have hstep : walks C y (n+1) s = walks C (walks C y n) 1 s := by
      cases s with
      | none => rfl
      | some s => obtain ⟨c,j⟩ := s; rfl
    rw [hstep, ← adjacency_mulVec C hpos, ih, Matrix.mulVec_mulVec, pow_succ']

private theorem mulVec_delta {ι : Type*} [Fintype ι] [DecidableEq ι]
    (M : Matrix ι ι ℕ) (s t : ι) :
    M.mulVec (fun q => if q=t then 1 else 0) s = M s t := by
  simp only [Matrix.mulVec, dotProduct, mul_ite, mul_one, mul_zero,
    Finset.sum_ite_eq', Finset.mem_univ, if_true]

/-- The finite first-petal deletion/insertion identity, entrywise on the
literal flower adjacency matrix. It holds for arbitrary finite collections
of positive words, without unique decipherability. -/
theorem adjacency_renewal (C : Finset (List α)) (k n : ℕ) (hk : 1≤k)
    (hpos : ∀ c∈C,0<c.length) (hbound : ∀ c∈C,c.length≤k) (hn : 2*k-1≤n) :
    adjacency C ^ n = ∑ c∈C, adjacency C ^ (n-c.length) := by
  ext s t
  have h := walks_renewal C (fun q => if q=t then 1 else 0) k n hk hpos hbound hn s
  simp only [walks_eq_mulVec_power C hpos, mulVec_delta] at h
  simp only [Matrix.sum_apply]
  rw [← Finset.sum_coe_sort C]
  exact h

/-- First-petal deletion preserves both endpoints, hence arbitrary fixed
initial and terminal weights. Neither vector needs to be an indicator. -/
theorem weighted_adjacency_renewal (C : Finset (List α)) (x y : State C → ℕ)
    (k n : ℕ) (hk : 1≤k) (hpos : ∀ c∈C,0<c.length)
    (hbound : ∀ c∈C,c.length≤k) (hn : 2*k-1≤n) :
    x ⬝ᵥ (adjacency C ^ n).mulVec y =
      ∑ c∈C, x ⬝ᵥ (adjacency C ^ (n-c.length)).mulVec y := by
  simp only [dotProduct, ← walks_eq_mulVec_power C hpos y]
  rw [← Finset.sum_coe_sort C]
  simp_rw [walks_renewal C y k n hk hpos hbound hn, Finset.mul_sum]
  exact Finset.sum_comm

/-- The one-shot identity at the horizon used by short deficiency. -/
theorem weighted_adjacency_renewal_at_bound (C : Finset (List α))
    (x y : State C → ℕ) (k : ℕ) (hk : 1≤k)
    (hpos : ∀ c∈C,0<c.length) (hbound : ∀ c∈C,c.length≤k) :
    x ⬝ᵥ (adjacency C ^ (2*k-1)).mulVec y =
      ∑ c∈C, x ⬝ᵥ (adjacency C ^ (2*k-1-c.length)).mulVec y :=
  weighted_adjacency_renewal C x y k (2*k-1) hk hpos hbound le_rfl

end Proof.FlowerAutomaton


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/FlowerSolver.lean <==
import Proof.FlowerCompression
import Proof.ExecutableSolver
import Mathlib.Data.Prod.Lex

namespace Proof.FlowerAutomaton
open scoped BigOperators
open Target
variable {α : Type*} [LinearOrder α] [Fintype α]
set_option linter.unusedSectionVars false

def stateKey (C : Finset (List α)) : State C → (List α ×ₗ ℕ)
  | none => toLex ([], 0)
  | some ⟨c, j⟩ => toLex (c.val, j.val + 1)

theorem stateKey_injective (C : Finset (List α)) : Function.Injective (stateKey C) := by
  intro s t h
  cases s with
  | none => cases t <;> simp_all [stateKey]
  | some s =>
    cases t with
    | none => simp [stateKey, toLex] at h
    | some t =>
      obtain ⟨c, i⟩ := s
      obtain ⟨d, j⟩ := t
      change (c.val, i.val + 1) = (d.val, j.val + 1) at h
      simp only [Prod.mk.injEq, Nat.add_left_inj] at h
      have hcd : c = d := Subtype.ext h.1
      subst d
      have hij : i = j := Fin.ext h.2
      subst j
      rfl

instance stateLinearOrder (C : Finset (List α)) : LinearOrder (State C) :=
  LinearOrder.lift' (stateKey C) (stateKey_injective C)

local instance (priority := 10000) stateDecidableEq (C : Finset (List α)) :
    DecidableEq (State C) := (stateLinearOrder C).toDecidableEq

theorem wordMatrix_ordered (C : Finset (List α)) (w : List α) :
    PrefixExtraction.wordMatrix (letterTransition C) w = transition C w := by
  induction w with
  | nil =>
    ext s t
    simp only [PrefixExtraction.wordMatrix, transition, ways, Matrix.one_apply]
    by_cases h : s = t <;> simp [h]
  | cons a w ih =>
    rw [PrefixExtraction.wordMatrix, ih]
    simpa [letterTransition] using (transition_append C [a] w).symm

def cachedLeft (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : Matrix (State C) (Fin (r+1)) ℕ :=
  let L := CodeAutomaton.cachedLeft C a k r hpow
  cacheMatrix (fun s i => L (projection C s) i)

def cachedRight (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : Matrix (Fin (r+1)) (State C) ℕ :=
  let E := PrefixExtraction.cachedWordMatrix (letterTransition C)
    (List.replicate (CodeAutomaton.longPowerLength k r) a)
  cacheMatrix (fun i s => E (cycleState C a r hpow i) s)

@[simp] theorem cachedLeft_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : cachedLeft C a k r hpow = cycleLeft C a k r hpow := by
  simp only [cachedLeft, cacheMatrix_eq, CodeAutomaton.cachedLeft_eq]
  rfl

@[simp] theorem cachedRight_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : cachedRight C a k r hpow = cycleRight C a k r hpow := by
  simp only [cachedRight, cacheMatrix_eq, PrefixExtraction.cachedWordMatrix_correct]
  rw [wordMatrix_ordered]
  rfl

def cachedRow (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : State C → ℕ :=
  let H := cachedRight C a k r hpow
  cache (fun s => ∑ i, H i s)

def cachedColumn (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : State C → ℕ :=
  let L := cachedLeft C a k r hpow
  cache (fun s => ∑ i, L s i)

@[simp] theorem cachedRow_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : cachedRow C a k r hpow = compressedRow C a k r hpow := by
  simp only [cachedRow, cache_eq, cachedRight_eq]
  rfl

@[simp] theorem cachedColumn_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : cachedColumn C a k r hpow = compressedColumn C a k r hpow := by
  simp only [cachedColumn, cache_eq, cachedLeft_eq]
  rfl

def cachedCompressed (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) : Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
  let H := cachedRight C a k r hpow
  let L := cachedLeft C a k r hpow
  let B := PrefixExtraction.cachedWordMatrix (letterTransition C) w
  let HB := cacheMatrix (H * B)
  cacheMatrix (HB * L)

@[simp] theorem cachedCompressed_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) :
    cachedCompressed C a k r hpow w = compressed C a k r hpow w := by
  simp only [cachedCompressed, cacheMatrix_eq, cachedRight_eq, cachedLeft_eq, PrefixExtraction.cachedWordMatrix_correct]
  rw [wordMatrix_ordered]
  rfl

local instance {m n : Type*} : PartialOrder (Matrix m n ℕ) :=
  inferInstanceAs (PartialOrder (m → n → ℕ))

def certifiedCycle [LinearOrder α] [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hbound : ∀ c ∈ C, c.length ≤ k)
    (hagg : ∃ n < 2*k,
      PrefixExtraction.scalar (compressedRow C a k r hpow)
        (PrefixExtraction.future (letterTransition C)
          (compressedColumn C a k r hpow) n) <
            (r+1) * Fintype.card α ^ n) :
    {w : List α // w.length ≤ 4*k^2-3*k ∧ transition C w = 0} := by
  let B := letterTransition C
  let x := cachedRow C a k r hpow
  let y := cachedColumn C a k r hpow
  have hagg' : ∃ n < 2*k, PrefixExtraction.scalar x (PrefixExtraction.future B y n) <
      (r+1) * Fintype.card α ^ n := by simpa [x, y, B] using hagg
  let v := PrefixExtraction.extractCachedRange B x y (r+1) (2*k) hagg'
  have hvlen : v.length ≤ 2*k-1 := by
    have hvl := (PrefixExtraction.extractCachedRange_spec B x y (r+1) (2*k) hagg').1
    have hvlt : v.length < 2*k := by simpa [v] using hvl
    omega
  have hvscalar : PrefixExtraction.scalar (PrefixExtraction.run B x v) y < r+1 :=
    (PrefixExtraction.extractCachedRange_spec B x y (r+1) (2*k) hagg').2
  let p := k-1
  let T := cachedCompressed C a k r hpow v
  let R : Fin (r+1) → Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
    cache (fun i => cachedCompressed C a k r hpow (List.replicate (p+i.val) a))
  have hR : ∑ i, R i = allOnes := by
    simpa [R] using compressed_rotations_sum C hcode a k r hpow p
  have hT : mass T < Fintype.card (Fin (r+1)) := by
    rw [show Fintype.card (Fin (r+1)) = r+1 by simp]
    simp only [T, cachedCompressed_eq]
    rw [compressed_mass_eq_scalar]
    simpa [T, v, B, x, y] using hvscalar
  let is := CachedDescent.rotations T R hR hT T
  have his : is.length < Fintype.card (Fin (r+1)) :=
    CachedDescent.rotations_length_lt_card T R hR hT
  have hkill : T * (is.map (fun i => R i * T)).prod = 0 :=
    CachedDescent.rotations_product_zero T R hR hT
  have hzero : CodeAutomaton.transition C (CodeAutomaton.paddedWord a p v is) = 0 := by
    rw [CodeAutomaton.paddedWord_transition]
    apply padded_product_zero (CodeAutomaton.cycleLeft C a k r hpow) (CodeAutomaton.cycleRight C a k r hpow)
      (CodeAutomaton.compressed C a k r hpow (List.replicate p a)) (CodeAutomaton.transition C v)
      (CodeAutomaton.transition C (List.replicate p a))
      (fun i : Fin (r+1) => CodeAutomaton.transition C (List.replicate (p+i.val) a)) R
      (CodeAutomaton.compressed_padding C hcode a k r p hk hpow hbound (by rfl))
      (fun i => by simpa [R, compressed_eq_suffix] using
        CodeAutomaton.compressed_padding C hcode a k r (p+i.val) hk hpow hbound (by omega)) is
    simpa only [T, cachedCompressed_eq, compressed_eq_suffix] using hkill
  refine ⟨CodeAutomaton.paddedWord a p v is, ?_, (transition_zero_iff_suffix C _).mpr hzero⟩
  have hrk : r+1 ≤ k := by simpa using hbound _ hpow
  have hq : is.length+1 ≤ r+1 := by
    have hlt : is.length < r+1 := by simpa using his
    omega
  have hrot : (is.map Fin.val).sum ≤ ((is.length+1)-1)*((r+1)-1) := by
    simpa using CodeAutomaton.rotation_sum_le r is
  rw [CodeAutomaton.paddedWord_length]
  exact (parameterized_length_bound k (r+1) (is.length+1) v.length
    (is.map Fin.val).sum hq hvlen hrot).trans (universal_length_bound k (r+1) hk hrk)


/-- The bounded scan certifies completeness on the literal flower data. -/
theorem complete_of_no_deficient_length (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hscan : ∀ n < 2*k, (r+1)*Fintype.card α ^ n ≤
      PrefixExtraction.scalar (compressedRow C a k r hpow)
        (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n)) :
    ∀ w, Completable C w := by
  intro w
  by_contra hn
  obtain ⟨v, hv, hm⟩ := short_deficient_word C hcode a k r hk hpow hpos hbound ⟨w, hn⟩
  rw [compressed_mass_eq_scalar] at hm
  have ha := PrefixExtraction.aggregate_lt_of_deficient (letterTransition C)
    (compressedRow C a k r hpow) (compressedColumn C a k r hpow) (r+1) v
    (fun u => by rw [← compressed_mass_eq_scalar]; exact compressed_mass_le C hcode a k r hk hpow hbound u) hm
  have hb := hscan v.length (by omega)
  omega

/-- A completed certificate, or a word carrying its literal flower zero
matrix certificate and the exact quadratic length bound. -/
def CertifiedResult (C : Finset (List α)) (k : ℕ) :=
  Sum (PLift (∀ w, Completable C w))
    {w : List α // w.length ≤ 4*k^2-3*k ∧ transition C w = 0}

def solveCycle [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k) :
    CertifiedResult C k := by
  let table := PrefixExtraction.futureTable (letterTransition C)
    (cachedColumn C a k r hpow) (2*k)
  let good := Finset.univ.filter (fun n : Fin (2*k+1) => n.val < 2*k ∧
    PrefixExtraction.scalar (cachedRow C a k r hpow)
      (table n) < (r+1) * Fintype.card α ^ n.val)
  if hscan : good.Nonempty then
    exact .inr (certifiedCycle C hcode a k r hk hpow hbound (by
      obtain ⟨n, hn⟩ := hscan
      have hn' := (Finset.mem_filter.mp hn).2
      exact ⟨n.val, hn'.1, by simpa [table] using hn'.2⟩))
  else
    refine .inl ⟨?_⟩
    apply complete_of_no_deficient_length C hcode a k r hk hpow hpos hbound
    intro n hn
    apply Nat.le_of_not_gt
    intro hd
    refine hscan ⟨⟨n, by omega⟩, ?_⟩
    simp only [good, Finset.mem_filter, Finset.mem_univ, true_and]
    exact ⟨hn, by simpa [table] using hd⟩

/-- Total executable flower solver, with no promise of incompleteness. -/
def solve (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) : CertifiedResult C k := by
  have hpos : ∀ c ∈ C, c ≠ [] := fun c hc => List.length_pos_iff.mp (hwords c hc).1
  have hbound : ∀ c ∈ C, c.length ≤ k := fun c hc => (hwords c hc).2
  let c := C.min' hne
  have hc : c ∈ C := Finset.min'_mem C hne
  cases heq : c with
  | nil => exact (hpos c hc heq).elim
  | cons a tail =>
    letI : Nonempty α := ⟨a⟩
    let pure := (Finset.range k).filter (fun s => List.replicate (s+1) a ∈ C)
    if hp : pure.Nonempty then
      let s := pure.min' hp
      have hsmem : s ∈ pure := Finset.min'_mem pure hp
      have hpow : List.replicate (s+1) a ∈ C := (Finset.mem_filter.mp hsmem).2
      exact solveCycle C hcode a k s hk hpow hpos hbound
    else
      refine .inr ⟨List.replicate (2*k-1) a, ?_, ?_⟩
      · have hh := universal_length_bound k 1 hk hk
        have hb : 2*k-1+2*(k-1) ≤ 4*k^2-3*k := by simpa using hh
        simp only [List.length_replicate]
        omega
      · apply (transition_zero_iff C hpos _).mpr
        apply CodeAutomaton.missing_pure_power C a k hk hpos hbound
        intro r hr hmem
        obtain ⟨s, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hr)
        have hsk : s < k := by
          have := hbound _ hmem
          simpa using this
        exact hp ⟨s, Finset.mem_filter.mpr ⟨Finset.mem_range.mpr hsk, hmem⟩⟩

def resultWord {C : Finset (List α)} {k : ℕ} : CertifiedResult C k → Option (List α)
  | .inl _ => none
  | .inr w => some w.val

theorem solve_correct (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) :
    match resultWord (solve C k hk hne hwords hcode) with
    | none => ∀ w, Completable C w
    | some w => w.length ≤ 4*k^2-3*k ∧ transition C w = 0 ∧ ¬ Completable C w := by
  cases solve C k hk hne hwords hcode with
  | inl h => exact h.down
  | inr w =>
    exact ⟨w.property.1, w.property.2,
      (transition_zero_iff C (fun c hc => List.length_pos_iff.mp (hwords c hc).1) _).mp w.property.2⟩

end Proof.FlowerAutomaton


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/GlobalNumericBounds.lean <==
import Proof.AlgorithmBounds
import Proof.InputBounds

namespace Proof.AlgorithmBounds
open scoped BigOperators
open PrefixExtraction
variable {α ι : Type*} [Fintype α] [Fintype ι] [DecidableEq ι]

/-- Every coefficient tested by a reachable prefix has this value bound.
Nonnegativity gives the same bound for its partial sums. -/
theorem prefix_scalar_bound (B : α → Matrix ι ι ℕ) (x y : ι → ℕ)
    (X Y : ℕ) (hx : ∀ i, x i ≤ X) (hy : ∀ i, y i ≤ Y)
    (hbinary : ∀ w i j, wordMatrix B w i j ≤ 1) (p : List α) (n : ℕ) :
    scalar (run B x p) (future B y n) ≤
      (Fintype.card α * Fintype.card ι)^n * (Fintype.card ι^2 * X * Y) := by
  have hletter : ∀ a i j, B a i j ≤ 1 := by
    intro a i j
    simpa [wordMatrix] using hbinary [a] i j
  have hs := scalar_bound (run B x p) (future B y n)
    (Fintype.card ι * X) ((Fintype.card α * Fintype.card ι)^n * Y)
    (fun i => row_bound B x X hx hbinary p i)
    (fun i => future_entry_bound B y Y hletter hy n i)
  convert hs using 1
  ring

theorem prefix_scalar_bits (B : α → Matrix ι ι ℕ) (x y : ι → ℕ)
    (X Y : ℕ) (hx : ∀ i, x i ≤ X) (hy : ∀ i, y i ≤ Y)
    (hbinary : ∀ w i j, wordMatrix B w i j ≤ 1) (p : List α) (n : ℕ) :
    Nat.size (scalar (run B x p) (future B y n)) ≤
      n * Nat.size (Fintype.card α * Fintype.card ι) +
        Nat.size (Fintype.card ι^2 * X * Y) + 1 :=
  power_value_bit_bound _ _ _ _ (prefix_scalar_bound B x y X Y hx hy hbinary p n)

theorem size_le_value (v : ℕ) : Nat.size v ≤ v :=
  Nat.size_le.mpr v.lt_two_pow_self

/-- A deliberately loose polynomial common width; no logarithmic estimates
are needed in the final input-size substitution. -/
def uniformBitWidth (L d : ℕ) := 4 * (L+d+1)^4

theorem uniform_bits (v N r n L d : ℕ)
    (hN : N ≤ L) (hr : r ≤ L) (hn : n ≤ 2*L)
    (hv : v ≤ (d*N)^n * (N^2*r*r)) :
    Nat.size v ≤ uniformBitWidth L d := by
  let U := L+d+1
  have hL : L ≤ U := by dsimp [U]; omega
  have hd : d ≤ U := by dsimp [U]; omega
  have hU : 1 ≤ U := by dsimp [U]; omega
  have hNU : N ≤ U := hN.trans hL
  have hrU : r ≤ U := hr.trans hL
  have hp3 : U^3 ≤ U^4 := by
    calc U^3 ≤ U^3 * U := Nat.le_mul_of_pos_right _ hU
         _ = U^4 := by ring
  have hp4 : 1 ≤ U^4 := one_le_pow₀ hU
  calc
    Nat.size v ≤ n * Nat.size (d*N) + Nat.size (N^2*r*r) + 1 :=
      power_value_bit_bound _ _ _ _ hv
    _ ≤ (2*L)*(d*N) + N^2*r*r + 1 := by
      gcongr
      · exact size_le_value _
      · exact size_le_value _
    _ ≤ (2*U)*(U*U) + U^2*U*U + 1 := by gcongr
    _ ≤ 4*U^4 := by nlinarith
    _ = uniformBitWidth L d := rfl

end Proof.AlgorithmBounds


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/HubAssembly.lean <==
import Proof.MatrixGrowth
import Mathlib.Logic.Equiv.Sum

namespace Proof.Hub
open scoped BigOperators
open PrefixExtraction
set_option linter.unusedSectionVars false
variable {α Q : Type*} [Fintype Q] [DecidableEq Q]

def quadratic (n : ℕ) := 4*n^2-3*n

theorem quadratic_identity (n : ℕ) : quadratic n + 3*n = 4*n^2 := by
  have h : 3*n ≤ 4*n^2 := by
    cases n with
    | zero => simp
    | succ n => nlinarith [Nat.zero_le (n*n)]
  exact Nat.sub_add_cancel h

theorem quadratic_superadditive (m n : ℕ) : quadratic m + quadratic n ≤ quadratic (m+n) := by
  have hm := quadratic_identity m
  have hn := quadratic_identity n
  have hmn := quadratic_identity (m+n)
  nlinarith

theorem one_le_quadratic {n : ℕ} (hn : 0 < n) : 1 ≤ quadratic n := by
  have h := quadratic_identity n
  nlinarith [Nat.mul_self_le_mul_self hn]

theorem sum_quadratic (ns : List ℕ) : (ns.map quadratic).sum ≤ quadratic ns.sum := by
  induction ns with
  | nil => simp [quadratic]
  | cons n ns ih =>
    simp only [List.map_cons, List.sum_cons]
    exact (Nat.add_le_add_left ih _).trans (quadratic_superadditive _ _)

theorem positive_split (B : α → Matrix Q Q ℕ) (u v : List α) (p q : Q)
    (h : 0 < wordMatrix B (u ++ v) p q) :
    ∃ s, 0 < wordMatrix B u p s ∧ 0 < wordMatrix B v s q := by
  classical
  rw [word_append, Matrix.mul_apply] at h
  by_contra hn
  push_neg at hn
  have hz : (∑ s, wordMatrix B u p s * wordMatrix B v s q) = 0 := by
    apply Finset.sum_eq_zero
    intro s _
    by_cases hs : 0 < wordMatrix B u p s
    · simp [Nat.eq_zero_of_le_zero (hn s hs)]
    · simp [Nat.eq_zero_of_not_pos hs]
  omega

def Forward (B : α → Matrix Q Q ℕ) (c : Q → ℕ) : Prop :=
  ∀ a p q, 0 < B a p q → c p ≤ c q

theorem word_forward (B : α → Matrix Q Q ℕ) (c : Q → ℕ) (hc : Forward B c)
    (w : List α) (p q : Q) (h : 0 < wordMatrix B w p q) : c p ≤ c q := by
  induction w generalizing p with
  | nil =>
    have hp : p = q := by
      by_contra hn
      simp [wordMatrix, Matrix.one_apply, hn] at h
    simp [hp]
  | cons a w ih =>
    obtain ⟨s,hs,ht⟩ := positive_split B [a] w p q h
    exact (hc a p s (by simpa [wordMatrix] using hs)).trans (ih s ht)

def restrict (B : α → Matrix Q Q ℕ) {s : ℕ} (c : Q → Fin s) (i : Fin s) :
    α → Matrix {q // c q = i} {q // c q = i} ℕ :=
  fun a p q => B a p.val q.val

theorem restricted_word (B : α → Matrix Q Q ℕ) {s : ℕ} (c : Q → Fin s)
    (hc : Forward B (fun p => (c p).val)) (i : Fin s) (w : List α)
    (p q : {q // c q = i}) :
    wordMatrix (restrict B c i) w p q = wordMatrix B w p.val q.val := by
  induction w generalizing p with
  | nil => simp [wordMatrix, Matrix.one_apply, Subtype.ext_iff]
  | cons a w ih =>
    simp only [wordMatrix, Matrix.mul_apply, restrict]
    simp_rw [ih]
    have hz : (∑ t : {t // ¬ c t = i}, B a p.val t.val * wordMatrix B w t.val q.val) = 0 := by
      apply Finset.sum_eq_zero
      intro t _
      by_contra hn
      have hp : 0 < B a p.val t.val := Nat.pos_of_mul_pos_right (Nat.pos_of_ne_zero hn)
      have hq : 0 < wordMatrix B w t.val q.val := Nat.pos_of_mul_pos_left (Nat.pos_of_ne_zero hn)
      have h₁ := hc a p.val t.val hp
      have h₂ := word_forward B (fun p => (c p).val) hc w t.val q.val hq
      dsimp only at h₁ h₂
      rw [p.property] at h₁
      rw [q.property] at h₂
      exact t.property (Fin.ext (Nat.le_antisymm h₂ h₁))
    have he := Fintype.sum_subtype_add_sum_subtype (fun t => c t = i)
      (fun t => B a p.val t * wordMatrix B w t q.val)
    simpa only [hz, Nat.add_zero] using he

/-- This is graph data only: a topological ordering of the strongly connected
components and a topological numbering after deleting one hub in each. -/
structure OrderedHubs (B : α → Matrix Q Q ℕ) where
  count : ℕ
  component : Q → Fin count
  forward : Forward B (fun p => (component p).val)
  hub : (i : Fin count) → {q // component q = i}
  connected : ∀ i, StronglyConnected (restrict B component i)
  rank : ∀ i, HubRank (restrict B component i) (hub i)

theorem survives_blocks (B : α → Matrix Q Q ℕ) (c : Q → ℕ) (hc : Forward B c)
    (ws : List (List α)) (offset : ℕ)
    (hkill : ∀ j : Fin ws.length, ∀ p q, c p = offset+j.val → c q = offset+j.val →
      wordMatrix B (ws.get j) p q = 0)
    (p q : Q) (hp : offset ≤ c p) (hw : 0 < wordMatrix B ws.flatten p q) :
    offset + ws.length ≤ c q := by
  induction ws generalizing offset p with
  | nil => simpa using word_forward B c hc [] p q hw |>.trans' hp
  | cons w ws ih =>
    obtain ⟨t,ht,hq⟩ := positive_split B w ws.flatten p q hw
    have hpt := word_forward B c hc w p t ht
    have hstart : offset + 1 ≤ c t := by
      by_contra h
      have hpe : c p = offset := by omega
      have hte : c t = offset := by omega
      have hz := hkill ⟨0,by simp⟩ p t (by simpa using hpe) (by simpa using hte)
      change wordMatrix B w p t = 0 at hz
      omega
    have hk : ∀ j : Fin ws.length, ∀ p q, c p = (offset+1)+j.val → c q = (offset+1)+j.val →
        wordMatrix B (ws.get j) p q = 0 := by
      intro j p q hpe hqe
      simpa using hkill ⟨j.val+1, by simp⟩ p q
        (by simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using hpe)
        (by simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using hqe)
    have hi := ih (offset+1) hk t hstart hq
    simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using hi

theorem assemble_killers (B : α → Matrix Q Q ℕ) {s : ℕ} (c : Q → Fin s)
    (hc : Forward B (fun p => (c p).val)) (ws : Fin s → List α)
    (hkill : ∀ i, wordMatrix (restrict B c i) (ws i) = 0) :
    wordMatrix B (List.ofFn ws).flatten = 0 := by
  ext p q
  by_contra h
  have hh := survives_blocks B (fun p => (c p).val) hc (List.ofFn ws) 0
    (by
      intro j p q hp hq
      let i : Fin s := ⟨j.val, by simpa using j.isLt⟩
      have hpi : c p = i := Fin.ext (by simpa [i] using hp)
      have hqi : c q = i := Fin.ext (by simpa [i] using hq)
      have hz := congrFun (congrFun (hkill i) ⟨p,hpi⟩) ⟨q,hqi⟩
      rw [restricted_word B c hc] at hz
      simpa [i] using hz)
    p q (Nat.zero_le _) (Nat.pos_of_ne_zero h)
  simp only [List.length_ofFn, Nat.zero_add] at hh
  exact Nat.not_lt_of_ge hh (c q).isLt

variable [Fintype α] [DecidableEq α] [Nonempty α]

theorem component_quadratic (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (hconn : StronglyConnected B) (hbinary : ∀ w p s, wordMatrix B w p s ≤ 1)
    (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ quadratic (Fintype.card Q) ∧ wordMatrix B w = 0 := by
  classical
  by_cases hne : (returnCode B q).Nonempty
  · have hk : 1 ≤ Fintype.card Q := Fintype.card_pos_iff.mpr ⟨q⟩
    obtain ⟨z,hz⟩ := hmortal
    obtain ⟨w,hw,hn⟩ := CodeAutomaton.quadratic_bound (returnCode B q) (Fintype.card Q) hk
      hne (returnCode_lengths B q R) (returnCode_isCode B q R hbinary)
      ⟨z,(returnCode_zero_iff B q R hconn z).mp hz⟩
    exact ⟨w,hw,(returnCode_zero_iff B q R hconn w).mpr hn⟩
  · let a : α := Classical.choice inferInstance
    have he : returnCode B q = ∅ := Finset.not_nonempty_iff_eq_empty.mp hne
    refine ⟨[a],one_le_quadratic (Fintype.card_pos_iff.mpr ⟨q⟩),?_⟩
    apply (returnCode_zero_iff B q R hconn [a]).mpr
    rintro ⟨cs,hcs,hw⟩
    have hnil : cs = [] := by
      cases cs with
      | nil => rfl
      | cons c cs => simpa [he] using hcs c (by simp)
    simp [hnil] at hw

/-- The matrix theorem under local unambiguity. The structural certificate
contains no code, mass estimate, mortality witness, or length assertion. -/
theorem quadratic_of_ordered_hubs (B : α → Matrix Q Q ℕ) (D : OrderedHubs B)
    (hdiag : ∀ w p, wordMatrix B w p p ≤ 1)
    (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ quadratic (Fintype.card Q) ∧ wordMatrix B w = 0 := by
  classical
  have hlocal : ∀ i : Fin D.count, ∃ w,
      w.length ≤ quadratic (Fintype.card {p // D.component p = i}) ∧
        wordMatrix (restrict B D.component i) w = 0 := by
    intro i
    apply component_quadratic _ (D.hub i) (D.rank i) (D.connected i)
    · intro w p q
      rw [restricted_word B D.component D.forward]
      obtain ⟨v,hv⟩ := D.connected i q p
      rw [restricted_word B D.component D.forward] at hv
      exact binary_of_return_path B hdiag p.val q.val v hv w
    · obtain ⟨z,hz⟩ := hmortal
      refine ⟨z,?_⟩
      ext p q
      rw [restricted_word B D.component D.forward, hz]
      rfl
  choose ws hlen hz using hlocal
  refine ⟨(List.ofFn ws).flatten, ?_, assemble_killers B D.component D.forward ws hz⟩
  have hcard : (List.ofFn (fun i : Fin D.count =>
      Fintype.card {p // D.component p = i})).sum = Fintype.card Q := by
    rw [List.sum_ofFn, ← Fintype.card_sigma]
    exact Fintype.card_congr (Equiv.sigmaFiberEquiv D.component)
  calc
    (List.ofFn ws).flatten.length = ∑ i, (ws i).length := by
      simp [List.length_flatten, List.map_ofFn, List.sum_ofFn]
    _ ≤ ∑ i, quadratic (Fintype.card {p // D.component p = i}) :=
      Finset.sum_le_sum (fun i _ => hlen i)
    _ ≤ quadratic (Fintype.card Q) := by
      have hh := sum_quadratic (List.ofFn (fun i : Fin D.count =>
        Fintype.card {p // D.component p = i}))
      simpa [List.map_ofFn, List.sum_ofFn, hcard] using hh

theorem finite_monoid_quadratic (B : α → Matrix Q Q ℕ) (D : OrderedHubs B)
    (hfinite : (Set.range (wordMatrix B)).Finite) (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ 4*(Fintype.card Q)^2-3*(Fintype.card Q) ∧ wordMatrix B w = 0 :=
  quadratic_of_ordered_hubs B D
    (bounded_diagonal_binary B (finite_products_bounded B hfinite)) hmortal

end Proof.Hub


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/HubCode.lean <==
import Proof.HubPaths

namespace Proof.Hub
open scoped BigOperators
open PrefixExtraction Target
set_option linter.unusedSectionVars false
variable {α Q : Type*} [Fintype Q] [DecidableEq Q]

theorem flatten_valid (B : α → Matrix Q Q ℕ) (q : Q) (ts : List (Trace α Q))
    (h : ∀ t ∈ ts, Valid B q t ∧ First q t) :
    Valid B q ts.flatten ∧ finish q ts.flatten = q := by
  induction ts with
  | nil => exact ⟨trivial, rfl⟩
  | cons t ts ih =>
    have ht := h t (by simp)
    have hi := ih (fun s hs => h s (by simp [hs]))
    simp only [List.flatten_cons, valid_append, finish_append, first_finish ht.2]
    exact ⟨⟨ht.1, hi.1⟩, hi.2⟩

theorem label_flatten (ts : List (Trace α Q)) :
    label ts.flatten = (ts.map label).flatten := by
  induction ts with
  | nil => rfl
  | cons t ts ih => simp [ih]

theorem decompose (B : α → Matrix Q Q ℕ) (q : Q) (t : Trace α Q)
    (hv : Valid B q t) (hf : finish q t = q) :
    ∃ ts : List (Trace α Q), ts.flatten = t ∧ ∀ s ∈ ts, Valid B q s ∧ First q s := by
  induction hn : t.length using Nat.strong_induction_on generalizing t with
  | h n ih =>
    by_cases he : t = []
    · subst t; exact ⟨[], rfl, by simp⟩
    obtain ⟨u,v,ht,hu⟩ := split_first t he hf
    have hv' : Valid B q u ∧ Valid B q v := by
      simpa [ht, first_finish hu] using hv
    have hfv : finish q v = q := by simpa [ht, first_finish hu] using hf
    have hlen : v.length < n := by
      have hun := List.length_pos_iff.mpr (first_nonempty hu)
      rw [ht, List.length_append] at hn
      omega
    obtain ⟨vs,hvs,hs⟩ := ih v.length hlen v hv'.2 hfv rfl
    refine ⟨u :: vs, by simp [hvs, ht], ?_⟩
    intro s hmem
    rcases List.mem_cons.mp hmem with rfl | hmem
    · exact ⟨hv'.1, hu⟩
    · exact hs s hmem

theorem decomposition_unique (q : Q) (ts us : List (Trace α Q))
    (ht : ∀ t ∈ ts, First q t) (hu : ∀ u ∈ us, First q u)
    (he : ts.flatten = us.flatten) : ts = us := by
  induction ts generalizing us with
  | nil =>
    cases us with
    | nil => rfl
    | cons u us =>
      have hf := hu u (by simp)
      have hz : u = [] := (List.append_eq_nil_iff.mp he.symm).1
      exact (first_nonempty hf hz).elim
  | cons t ts ih =>
    cases us with
    | nil =>
      have hz : t = [] := (List.append_eq_nil_iff.mp he).1
      exact (first_nonempty (ht t (by simp)) hz).elim
    | cons u us =>
      have hp : t.IsPrefix (t ++ ts.flatten) := ⟨ts.flatten, rfl⟩
      have hq : u.IsPrefix (t ++ ts.flatten) := ⟨us.flatten, he.symm⟩
      have htu : t = u := by
        rcases List.prefix_or_prefix_of_prefix hp hq with h | h
        · exact first_prefix_eq (ht t (by simp)) (hu u (by simp)) h
        · exact (first_prefix_eq (hu u (by simp)) (ht t (by simp)) h).symm
      subst u
      have hh : ts.flatten = us.flatten := List.append_cancel_left he
      exact congrArg (List.cons t) (ih us (fun s hs => ht s (by simp [hs]))
        (fun s hs => hu s (by simp [hs])) hh)

variable [Fintype α] [DecidableEq α]

def wordsThrough (n : ℕ) : Finset (List α) :=
  (Finset.range (n+1)).biUnion (fun j => Finset.univ.image (fun f : Fin j → α => List.ofFn f))

theorem mem_wordsThrough (n : ℕ) (w : List α) :
    w ∈ wordsThrough n ↔ w.length ≤ n := by
  constructor
  · intro h
    obtain ⟨j,hj,hm⟩ := Finset.mem_biUnion.mp h
    obtain ⟨f,_,hf⟩ := Finset.mem_image.mp hm
    subst w
    simpa using Nat.le_of_lt_succ (Finset.mem_range.mp hj)
  · intro h
    apply Finset.mem_biUnion.mpr
    exact ⟨w.length, Finset.mem_range.mpr (by omega),
      Finset.mem_image.mpr ⟨w.get, Finset.mem_univ _, List.ofFn_get w⟩⟩

/-- Finite, bounded first-return language, constructed from the matrices. -/
noncomputable def returnCode (B : α → Matrix Q Q ℕ) (q : Q) : Finset (List α) := by
  classical
  exact (wordsThrough (Fintype.card Q)).filter
    (fun w => ∃ t : Trace α Q, Valid B q t ∧ First q t ∧ label t = w)

theorem mem_returnCode (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q) (w : List α) :
    w ∈ returnCode B q ↔ ∃ t : Trace α Q, Valid B q t ∧ First q t ∧ label t = w := by
  classical
  simp only [returnCode, Finset.mem_filter]
  constructor
  · exact And.right
  · intro h
    obtain ⟨t,hv,hf,rfl⟩ := h
    exact ⟨(mem_wordsThrough _ _).mpr (by simpa using (first_length B q R t hv hf).2),
      ⟨t,hv,hf,rfl⟩⟩

theorem returnCode_lengths (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q) :
    ∀ w ∈ returnCode B q, 0 < w.length ∧ w.length ≤ Fintype.card Q := by
  intro w hw
  obtain ⟨t,hv,hf,rfl⟩ := (mem_returnCode B q R w).mp hw
  simpa using first_length B q R t hv hf

theorem lift_codewords (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (cs : List (List α)) (hcs : ∀ c ∈ cs, c ∈ returnCode B q) :
    ∃ ts : List (Trace α Q), ts.map label = cs ∧
      ∀ t ∈ ts, Valid B q t ∧ First q t := by
  induction cs with
  | nil => exact ⟨[], rfl, by simp⟩
  | cons c cs ih =>
    obtain ⟨t,hv,hf,hl⟩ := (mem_returnCode B q R c).mp (hcs c (by simp))
    obtain ⟨ts,hts,hs⟩ := ih (fun s hs => hcs s (by simp [hs]))
    refine ⟨t :: ts, by simp [hl, hts], ?_⟩
    intro s hm
    rcases List.mem_cons.mp hm with rfl | hm
    · exact ⟨hv,hf⟩
    · exact hs s hm

theorem returnCode_isCode (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (hbinary : ∀ w p s, wordMatrix B w p s ≤ 1) : IsCode (returnCode B q) := by
  intro cs ds hc hd he
  obtain ⟨ts,hts,hs⟩ := lift_codewords B q R cs hc
  obtain ⟨us,hus,hu⟩ := lift_codewords B q R ds hd
  have ht := flatten_valid B q ts hs
  have hv := flatten_valid B q us hu
  have htrace : ts.flatten = us.flatten := trace_unique B hbinary q _ _ ht.1 hv.1
    (by simpa [label_flatten,hts,hus] using he) (ht.2.trans hv.2.symm)
  have heq := decomposition_unique q ts us (fun t ht => (hs t ht).2)
    (fun u hm => (hu u hm).2) htrace
  simpa [hts,hus] using congrArg (List.map label) heq

theorem closed_factorization (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (w : List α) (hw : 0 < wordMatrix B w q q) :
    ∃ cs : List (List α), (∀ c ∈ cs, c ∈ returnCode B q) ∧ cs.flatten = w := by
  obtain ⟨t,hv,hl,hf⟩ := positive_trace B w q q hw
  obtain ⟨ts,ht,hs⟩ := decompose B q t hv hf
  refine ⟨ts.map label, ?_, ?_⟩
  · intro c hc
    obtain ⟨s,hsm,rfl⟩ := List.mem_map.mp hc
    exact (mem_returnCode B q R _).mpr ⟨s,(hs s hsm).1,(hs s hsm).2,rfl⟩
  · rw [← label_flatten,ht,hl]

theorem codewords_closed (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (cs : List (List α)) (hcs : ∀ c ∈ cs, c ∈ returnCode B q) :
    0 < wordMatrix B cs.flatten q q := by
  obtain ⟨ts,hts,hs⟩ := lift_codewords B q R cs hcs
  have hv := flatten_valid B q ts hs
  simpa [label_flatten,hts,hv.2] using valid_positive B q ts.flatten hv.1

def StronglyConnected (B : α → Matrix Q Q ℕ) : Prop :=
  ∀ p q, ∃ w, 0 < wordMatrix B w p q

theorem returnCode_zero_iff (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (hconn : StronglyConnected B) (w : List α) :
    wordMatrix B w = 0 ↔ ¬ Completable (returnCode B q) w := by
  constructor
  · intro hz hc
    obtain ⟨cs,hcs,u,v,he⟩ := hc
    have hp := codewords_closed B q R cs hcs
    rw [← he,word_append,word_append,hz,Matrix.mul_zero,Matrix.zero_mul] at hp
    exact Nat.lt_irrefl 0 hp
  · intro hn
    by_contra hz
    have he : ∃ p s, 0 < wordMatrix B w p s := by
      by_contra h
      push_neg at h
      exact hz (by ext p s; exact Nat.eq_zero_of_le_zero (h p s))
    obtain ⟨p,s,hw⟩ := he
    obtain ⟨u,hu⟩ := hconn q p
    obtain ⟨v,hv⟩ := hconn s q
    have hup : 0 < wordMatrix B (u ++ w) q s := by
      rw [word_append]
      exact (Nat.mul_pos hu hw).trans_le (mul_entry_lower _ _ q s p)
    have huv : 0 < wordMatrix B ((u ++ w) ++ v) q q := by
      rw [word_append]
      exact (Nat.mul_pos hup hv).trans_le (mul_entry_lower _ _ q q s)
    obtain ⟨cs,hcs,hcsw⟩ := closed_factorization B q R _ huv
    apply hn
    exact ⟨cs,hcs,u,v,hcsw.symm⟩

/-- The quadratic code theorem applies to the first-return code, even when
the return paths share arbitrary intermediate vertices. -/
theorem stronglyConnected_quadratic (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (hconn : StronglyConnected B) (hbinary : ∀ w p s, wordMatrix B w p s ≤ 1)
    (hcycle : ∃ z : List α, z ≠ [] ∧ 0 < wordMatrix B z q q)
    (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ 4*(Fintype.card Q)^2-3*(Fintype.card Q) ∧ wordMatrix B w = 0 := by
  have hk : 1 ≤ Fintype.card Q := Fintype.card_pos_iff.mpr ⟨q⟩
  have hne : (returnCode B q).Nonempty := by
    obtain ⟨z,hz,hpos⟩ := hcycle
    obtain ⟨cs,hcs,hf⟩ := closed_factorization B q R z hpos
    cases cs with
    | nil => exact (hz hf.symm).elim
    | cons c cs => exact ⟨c,hcs c (by simp)⟩
  have hi : ∃ z, ¬ Completable (returnCode B q) z := by
    obtain ⟨z,hz⟩ := hmortal
    exact ⟨z,(returnCode_zero_iff B q R hconn z).mp hz⟩
  obtain ⟨w,hw,hn⟩ := CodeAutomaton.quadratic_bound (returnCode B q) (Fintype.card Q) hk
    hne (returnCode_lengths B q R) (returnCode_isCode B q R hbinary) hi
  exact ⟨w,hw,(returnCode_zero_iff B q R hconn w).mpr hn⟩

end Proof.Hub


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/HubGraph.lean <==
import Proof.HubAssembly
import Mathlib.Order.Antisymmetrization
import Mathlib.Order.Extension.Linear
import Mathlib.Data.Fintype.Sort

namespace Proof.Hub
open scoped BigOperators
open PrefixExtraction
set_option linter.unusedSectionVars false
variable {α Q : Type*} [Fintype Q] [DecidableEq Q]

def AvoidEdge (B : α → Matrix Q Q ℕ) (q : Q) (p s : Q) : Prop :=
  p ≠ q ∧ s ≠ q ∧ ∃ a, 0 < B a p s

def AcyclicOutside (B : α → Matrix Q Q ℕ) (q : Q) : Prop :=
  ∀ p, ¬ Relation.TransGen (AvoidEdge B q) p p

/-- Count the ancestors in the acyclic graph, including the vertex itself.
This constructs the rank certificate from the graph hypothesis. -/
theorem rank_of_acyclic (B : α → Matrix Q Q ℕ) (q : Q) (ha : AcyclicOutside B q) :
    Nonempty (HubRank B q) := by
  classical
  let pred (p : Q) : Finset Q := Finset.univ.filter
    (fun s => s ≠ q ∧ Relation.ReflTransGen (AvoidEdge B q) s p)
  have hself (p : Q) (hp : p ≠ q) : p ∈ pred p := by
    simp only [pred,Finset.mem_filter,Finset.mem_univ,true_and]
    exact ⟨hp,Relation.ReflTransGen.refl⟩
  have hpos (p : Q) (hp : p ≠ q) : 0 < (pred p).card :=
    Finset.card_pos.mpr ⟨p,hself p hp⟩
  have hcard (p : Q) : (pred p).card < Fintype.card Q := by
    have hq : q ∉ pred p := by simp [pred]
    have hstrict : pred p ⊂ Finset.univ :=
      Finset.ssubset_iff_subset_ne.mpr ⟨Finset.subset_univ _,by intro he; simp [he] at hq⟩
    simpa using Finset.card_lt_card hstrict
  refine ⟨{height := fun p => (pred p).card-1, bound := ?_, increases := ?_}⟩
  · intro p hp
    have := hpos p hp
    have := hcard p
    omega
  · intro a p s hp hs hedge
    have he : AvoidEdge B q p s := ⟨hp,hs,a,hedge⟩
    have hsub : pred p ⊆ pred s := by
      intro t ht
      obtain ⟨_,htq,htp⟩ := Finset.mem_filter.mp ht
      exact Finset.mem_filter.mpr ⟨Finset.mem_univ _,htq,
        htp.trans (Relation.ReflTransGen.single he)⟩
    have hnot : s ∉ pred p := by
      intro h
      exact ha s (Relation.TransGen.tail' (Finset.mem_filter.mp h).2.2 he)
    have hstrict : pred p ⊂ pred s :=
      Finset.ssubset_iff_subset_ne.mpr ⟨hsub,by intro h; exact hnot (h ▸ hself s hs)⟩
    have hc := Finset.card_lt_card hstrict
    have hh := hpos p hp
    omega

def Reach (B : α → Matrix Q Q ℕ) (p q : Q) : Prop :=
  ∃ w, 0 < wordMatrix B w p q

theorem reach_refl (B : α → Matrix Q Q ℕ) (p : Q) : Reach B p p :=
  ⟨[],by simp [wordMatrix]⟩

theorem reach_trans (B : α → Matrix Q Q ℕ) {p q s : Q}
    (hp : Reach B p q) (hq : Reach B q s) : Reach B p s := by
  obtain ⟨u,hu⟩ := hp
  obtain ⟨v,hv⟩ := hq
  refine ⟨u ++ v,?_⟩
  rw [word_append]
  exact (Nat.mul_pos hu hv).trans_le (mul_entry_lower _ _ p s q)

def SameComponent (B : α → Matrix Q Q ℕ) (p q : Q) : Prop :=
  Reach B p q ∧ Reach B q p

def ComponentAvoidEdge (B : α → Matrix Q Q ℕ) (p hub u v : Q) : Prop :=
  SameComponent B p u ∧ SameComponent B p v ∧ AvoidEdge B hub u v

/-- Every strongly connected component has a vertex whose deletion leaves
an acyclic graph. This also covers a singleton with no loop. -/
def CycleHubProperty (B : α → Matrix Q Q ℕ) : Prop :=
  ∀ p, ∃ q, SameComponent B p q ∧
    ∀ u, ¬ Relation.TransGen (ComponentAvoidEdge B p q) u u

theorem acyclic_of_rank (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q) :
    AcyclicOutside B q := by
  intro p hp
  have hh : ∀ u v, Relation.TransGen (AvoidEdge B q) u v → R.height u < R.height v := by
    intro u v h
    induction h with
    | single he =>
      obtain ⟨hu,hv,a,ha⟩ := he
      exact R.increases a _ _ hu hv ha
    | tail _ he ih =>
      obtain ⟨hu,hv,a,ha⟩ := he
      exact ih.trans (R.increases a _ _ hu hv ha)
  exact Nat.lt_irrefl _ (hh p p hp)

theorem hub_property_of_connected_rank (B : α → Matrix Q Q ℕ) (q : Q)
    (hc : StronglyConnected B) (R : HubRank B q) : CycleHubProperty B := by
  intro p
  refine ⟨q,⟨hc p q,hc q p⟩,?_⟩
  intro u hu
  exact acyclic_of_rank B q R u
    (Relation.TransGen.mono (fun _ _ h => h.2.2) hu)

theorem topological_components (B : α → Matrix Q Q ℕ) :
    ∃ s, ∃ c : Q → Fin s, Function.Surjective c ∧
      Forward B (fun p => (c p).val) ∧
      ∀ p q, c p = c q ↔ SameComponent B p q := by
  classical
  letI : Preorder Q := {
    le := Reach B
    le_refl := reach_refl B
    le_trans := fun _ _ _ => reach_trans B }
  let S := Antisymmetrization Q (· ≤ ·)
  letI : Finite S := Finite.of_surjective (toAntisymmetrization (α := Q) (· ≤ ·))
    (fun t => ⟨ofAntisymmetrization (· ≤ ·) t,toAntisymmetrization_ofAntisymmetrization (· ≤ ·) t⟩)
  letI : Fintype S := Fintype.ofFinite S
  let E := LinearExtension S
  letI : Fintype E := inferInstanceAs (Fintype S)
  let e : E ≃o Fin (Fintype.card E) := (monoEquivOfFin E rfl).symm
  let c : Q → Fin (Fintype.card E) := fun p => e (toAntisymmetrization (· ≤ ·) p)
  refine ⟨Fintype.card E,c,?_,?_,?_⟩
  · intro i
    let t : S := e.symm i
    refine ⟨ofAntisymmetrization (· ≤ ·) t,?_⟩
    simp [c,t]
  · intro a p q ha
    have hr : p ≤ q := ⟨[a],by simpa [wordMatrix] using ha⟩
    have he : (toAntisymmetrization (α := Q) (· ≤ ·) p : S) ≤
        toAntisymmetrization (α := Q) (· ≤ ·) q := hr
    exact e.monotone ((toLinearExtension (α := S)).monotone he)
  · intro p q
    constructor
    · intro h
      exact Quotient.exact (e.injective h)
    · intro h
      exact congrArg e (Quotient.sound h)

theorem ordered_hubs_of_graph (B : α → Matrix Q Q ℕ) (hg : CycleHubProperty B) :
    Nonempty (OrderedHubs B) := by
  classical
  obtain ⟨s,c,hs,hforward,hsame⟩ := topological_components B
  choose representative hrep using hs
  have hhub : ∀ i : Fin s, ∃ q, c q = i ∧
      ∀ u, ¬ Relation.TransGen (ComponentAvoidEdge B (representative i) q) u u := by
    intro i
    obtain ⟨q,hq,hacyc⟩ := hg (representative i)
    exact ⟨q,((hsame _ _).mpr hq).symm.trans (hrep i),hacyc⟩
  choose hub hhubmem hacyc using hhub
  have hrank : ∀ i : Fin s,
      Nonempty (HubRank (restrict B c i) (⟨hub i,hhubmem i⟩ : {q // c q = i})) := by
    intro i
    apply rank_of_acyclic
    intro u hu
    apply hacyc i u.val
    apply Relation.TransGen.lift Subtype.val (fun p q he => ?_) hu
    refine ⟨(hsame _ _).mp ((hrep i).trans p.property.symm),
      (hsame _ _).mp ((hrep i).trans q.property.symm),?_,?_,he.2.2⟩
    · intro h
      exact he.1 (Subtype.ext h)
    · intro h
      exact he.2.1 (Subtype.ext h)
  refine ⟨{
    count := s
    component := c
    forward := hforward
    hub := fun i => ⟨hub i,hhubmem i⟩
    connected := ?_
    rank := fun i => Classical.choice (hrank i) }⟩
  intro i p q
  obtain ⟨w,hw⟩ := ((hsame p.val q.val).mp (p.property.trans q.property.symm)).1
  exact ⟨w,by rw [restricted_word B c hforward]; exact hw⟩

variable [Fintype α] [DecidableEq α] [Nonempty α]

/-- The graph-only statement: no SCC decomposition or code is supplied. -/
theorem graph_mortality_quadratic (B : α → Matrix Q Q ℕ) (hg : CycleHubProperty B)
    (hdiag : ∀ w p, wordMatrix B w p p ≤ 1) (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ 4*(Fintype.card Q)^2-3*(Fintype.card Q) ∧ wordMatrix B w = 0 := by
  obtain ⟨D⟩ := ordered_hubs_of_graph B hg
  exact quadratic_of_ordered_hubs B D hdiag hmortal

theorem finite_monoid_graph_quadratic (B : α → Matrix Q Q ℕ) (hg : CycleHubProperty B)
    (hfinite : (Set.range (wordMatrix B)).Finite) (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ 4*(Fintype.card Q)^2-3*(Fintype.card Q) ∧ wordMatrix B w = 0 :=
  graph_mortality_quadratic B hg
    (bounded_diagonal_binary B (finite_products_bounded B hfinite)) hmortal

end Proof.Hub


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/HubLowerCode.lean <==
import Proof.HubLowerMatrices
import Mathlib.Data.Nat.ModEq

namespace Proof.HubLower
open Counter Proof.Hub Proof.PrefixExtraction Proof.Target

theorem step_remaining (k : ℕ) (hk : 2 ≤ k) (s t : Counter) (a : Bool)
    (ht : step k s a = some t) : (remaining t+1)%k = remaining s%k := by
  cases s with
  | free r =>
    cases r with
    | zero =>
      cases a <;> simp [step] at ht <;> subst t
      · have h : k-2+1+1 = k := by omega
        simp [remaining,h]
      · have h : k-1+1 = k := by omega
        simp [remaining,h]
    | succ r => cases a <;> simp [step] at ht <;> subst t <;> rfl
  | matching m =>
    cases m with
    | zero => cases a <;> simp [step] at ht; subst t; rfl
    | succ m => cases a <;> simp [step] at ht <;> subst t <;> rfl

theorem run_remaining (k : ℕ) (hk : 2 ≤ k) (s t : Counter) (w : List Bool)
    (hw : run k s w = some t) : (w.length+remaining t)%k = remaining s%k := by
  induction w generalizing s with
  | nil =>
    have he : s = t := Option.some.inj hw
    simp [he]
  | cons a w ih =>
    cases he : step k s a with
    | none => simp [run,he] at hw
    | some u =>
      have hrun : run k u w = some t := by simpa [run,he] using hw
      have hh := ih u hrun
      calc
        ((a :: w).length+remaining t)%k = ((w.length+remaining t)+1)%k := by
          congr 1
          simp only [List.length_cons]
          omega
        _ = (remaining u+1)%k := by
          exact Nat.ModEq.add_right 1 hh
        _ = remaining s%k := step_remaining k hk s u a he

theorem matrix_positive_iff (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (p q : State k) :
    0 < wordMatrix (matrices k) w p q ↔ run k p.val w = some q.val := by
  rw [matrix_run k hk]
  split_ifs <;> simp_all

theorem first_return_length (k : ℕ) (hk : 2 ≤ k) (t : Trace Bool (State k))
    (hv : Valid (matrices k) (root k hk) t) (hf : First (root k hk) t) : t.length = k := by
  classical
  have hp := valid_positive (matrices k) (root k hk) t hv
  rw [first_finish hf] at hp
  have hr := (matrix_positive_iff k hk _ _ _).mp hp
  have hm := run_remaining k hk (free 0) (free 0) (label t) hr
  simp only [label_length,remaining,Nat.add_zero,Nat.zero_mod] at hm
  have hlen := first_length (matrices k) (root k hk) (hubRank k hk) t hv hf
  rw [card_states k (by omega)] at hlen
  have he := Nat.mod_add_div t.length k
  rw [hm,Nat.zero_add] at he
  have hd : t.length / k = 1 := by
    have hdivlo : 0 < t.length / k := by
      by_contra h
      have hzero : t.length/k=0 := Nat.eq_zero_of_not_pos h
      simp [hzero] at he
      omega
    have hdivhi : t.length / k < 2 := by
      by_contra h
      have htwo : 2 ≤ t.length/k := Nat.le_of_not_gt h
      have hh : 2*k ≤ k*(t.length/k) := by
        simpa [Nat.mul_comm] using Nat.mul_le_mul_left k htwo
      omega
    omega
  simpa [hd] using he.symm

def omittedUniform (k : ℕ) : Finset (List Bool) :=
  (wordsThrough k).filter (fun w => w.length = k ∧ w ≠ forbidden k)

theorem mem_omittedUniform (k : ℕ) (w : List Bool) :
    w ∈ omittedUniform k ↔ w.length = k ∧ w ≠ forbidden k := by
  simp only [omittedUniform,Finset.mem_filter,mem_wordsThrough]
  constructor
  · exact And.right
  · intro h
    exact ⟨h.1.le,h⟩

theorem omittedUniform_nonempty (k : ℕ) : (omittedUniform k).Nonempty := by
  refine ⟨List.replicate k false,(mem_omittedUniform k _).mpr ⟨by simp,?_⟩⟩
  intro he
  have ht : true ∈ List.replicate k false := by rw [he]; simp [forbidden]
  simp at ht

theorem returnCode_eq_omitted (k : ℕ) (hk : 2 ≤ k) :
    returnCode (matrices k) (root k hk) = omittedUniform k := by
  classical
  ext w
  rw [mem_returnCode (matrices k) (root k hk) (hubRank k hk),mem_omittedUniform]
  constructor
  · rintro ⟨t,hv,hf,rfl⟩
    have hl := first_return_length k hk t hv hf
    refine ⟨by simpa using hl,?_⟩
    have hp := valid_positive (matrices k) (root k hk) t hv
    rw [first_finish hf] at hp
    have hr := (matrix_positive_iff k hk _ _ _).mp hp
    change run k (free 0) (label t) = some (free 0) at hr
    intro he
    rw [he,root_block k hk _ (forbidden_length k (by omega)),if_pos rfl] at hr
    contradiction
  · rintro ⟨hl,hn⟩
    have hrun : run k (free 0) w = some (free 0) := by rw [root_block k hk w hl,if_neg hn]
    have hp := (matrix_positive_iff k hk w (root k hk) (root k hk)).mpr hrun
    obtain ⟨t,hv,ht,hend⟩ := positive_trace (matrices k) w (root k hk) (root k hk) hp
    have htl : t.length = k := by simpa using (congrArg List.length ht).trans hl
    have htn : t ≠ [] := by intro he; simp [he] at htl; omega
    obtain ⟨u,v,he,hf⟩ := split_first t htn hend
    have huv : Valid (matrices k) (root k hk) u := ((valid_append _ _ _ _).mp (he ▸ hv)).1
    have hul := first_return_length k hk u huv hf
    have hvl : v = [] := by
      have hlen : t.length = u.length+v.length := by simp [he]
      apply List.length_eq_zero_iff.mp
      omega
    have heq : t = u := by simpa [hvl] using he
    exact ⟨t,hv,heq ▸ hf,ht⟩

/-- The classical binary code lower bound, tied to the same concrete
matrices used in the sharp mortality example. -/
theorem exact_omitted_code (k : ℕ) (hk : 2 ≤ k) :
    IsCode (omittedUniform k) ∧
    (∀ c ∈ omittedUniform k, c.length = k) ∧
    ¬ Completable (omittedUniform k) (witness k) ∧
    (witness k).length = k^2+k-1 ∧
    ∀ w, ¬ Completable (omittedUniform k) w → k^2+k-1 ≤ w.length := by
  have he := returnCode_eq_omitted k hk
  have hz (w : List Bool) : wordMatrix (matrices k) w = 0 ↔ ¬ Completable (omittedUniform k) w := by
    rw [← he]
    exact returnCode_zero_iff (matrices k) (root k hk) (hubRank k hk) (stronglyConnected k hk) w
  refine ⟨?_,?_,(hz _).mp ((matrix_zero_iff k hk _).mpr (witness_kills k hk)),
    witness_length k hk,?_⟩
  · rw [← he]
    exact returnCode_isCode (matrices k) (root k hk) (hubRank k hk) (matrix_binary k hk)
  · intro c hc
    exact ((mem_omittedUniform k c).mp hc).1
  · intro w hw
    exact (sharp_binary_family k hk).2.2.2.2.2.2 w ((hz w).mpr hw)

end Proof.HubLower


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/HubLowerMachine.lean <==
import Proof.HubAssembly

namespace Proof.HubLower
set_option linter.unusedSectionVars false

inductive Counter where
  | free : ℕ → Counter
  | matching : ℕ → Counter
deriving DecidableEq

open Counter

/-- `free 0` is the hub. `matching m` has m+1 positions remaining. -/
def step (k : ℕ) : Counter → Bool → Option Counter
  | free 0, false => some (matching (k-2))
  | free 0, true => some (free (k-1))
  | free (r+1), _ => some (free r)
  | matching 0, false => some (free 0)
  | matching 0, true => none
  | matching (r+1), false => some (matching r)
  | matching (r+1), true => some (free (r+1))

def run (k : ℕ) (s : Counter) : List Bool → Option Counter
  | [] => some s
  | a :: w => (step k s a).bind (fun t => run k t w)

theorem run_append (k : ℕ) (s : Counter) (u v : List Bool) :
    run k s (u ++ v) = (run k s u).bind (fun t => run k t v) := by
  induction u generalizing s with
  | nil => rfl
  | cons a u ih => simp [run,ih,Option.bind_assoc]

def forbidden (k : ℕ) : List Bool := List.replicate (k-1) false ++ [true]

theorem forbidden_length (k : ℕ) (hk : 1 ≤ k) : (forbidden k).length = k := by
  simp [forbidden]
  omega

theorem free_prefix (k r : ℕ) (w : List Bool) (hw : w.length ≤ r) :
    run k (free r) w = some (free (r-w.length)) := by
  induction w generalizing r with
  | nil => simp [run]
  | cons a w ih =>
    cases r with
    | zero => simp at hw
    | succ r =>
      have hw' : w.length ≤ r := by simpa using hw
      cases a <;> simpa [run,step] using ih r hw'

theorem matching_prefix (k m : ℕ) (w : List Bool) (hw : w.length ≤ m) :
    run k (matching m) w ≠ none := by
  induction m generalizing w with
  | zero =>
    have he : w = [] := List.length_eq_zero_iff.mp (Nat.eq_zero_of_le_zero hw)
    simp [he,run]
  | succ m ih =>
    cases w with
    | nil => simp [run]
    | cons a w =>
      have hw' : w.length ≤ m := by simpa using hw
      cases a with
      | false => simpa [run,step] using ih w hw'
      | true =>
        simp only [run,step,Option.some_bind]
        rw [free_prefix k (m+1) w (by omega)]
        simp

theorem matching_block (k m : ℕ) (w : List Bool) (hw : w.length = m+1) :
    run k (matching m) w =
      if w = List.replicate m false ++ [true] then none else some (free 0) := by
  induction m generalizing w with
  | zero =>
    cases w with
    | nil => simp at hw
    | cons a w =>
      have he : w = [] := by simpa using hw
      subst w
      cases a <;> simp [run,step]
  | succ m ih =>
    cases w with
    | nil => simp at hw
    | cons a w =>
      have hw' : w.length = m+1 := by simpa using hw
      cases a with
      | false => simpa [run,step,List.replicate_succ] using ih w hw'
      | true => simp [run,step,List.replicate_succ,free_prefix k (m+1) w (by omega),hw']

theorem root_prefix (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (hw : w.length < k) :
    run k (free 0) w ≠ none := by
  cases w with
  | nil => simp [run]
  | cons a w =>
    have hlen : w.length ≤ k-2 := by simp only [List.length_cons] at hw; omega
    cases a with
    | false => simpa [run,step] using matching_prefix k (k-2) w hlen
    | true => simp [run,step,free_prefix k (k-1) w (by omega)]

theorem root_block (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (hw : w.length = k) :
    run k (free 0) w = if w = forbidden k then none else some (free 0) := by
  cases w with
  | nil => simp at hw; omega
  | cons a w =>
    have hw' : w.length = (k-2)+1 := by simp only [List.length_cons] at hw; omega
    have he : k-1 = (k-2)+1 := by omega
    cases a with
    | false => simpa [run,step,forbidden,he,List.replicate_succ] using matching_block k (k-2) w hw'
    | true =>
      simp only [run,step,Option.some_bind]
      rw [free_prefix k (k-1) w (by omega)]
      simp [forbidden,he,List.replicate_succ,hw']

/-- An occurrence records its actual prefix and suffix; its position is
therefore tied to the concrete word rather than to a separate certificate. -/
def Occurs (k : ℕ) (w : List Bool) (j : ℕ) : Prop :=
  ∃ u v, w = u ++ forbidden k ++ v ∧ u.length = j

theorem occurs_bound (k : ℕ) (hk : 1 ≤ k) (w : List Bool) (j : ℕ) (h : Occurs k w j) :
    j+k ≤ w.length := by
  obtain ⟨u,v,rfl,rfl⟩ := h
  simp [forbidden_length k hk]

theorem root_failure (k : ℕ) (hk : 2 ≤ k) (w : List Bool)
    (hw : run k (free 0) w = none) :
    ∃ j, j % k = 0 ∧ Occurs k w j := by
  induction hn : w.length using Nat.strong_induction_on generalizing w with
  | h n ih =>
    have hlen : k ≤ w.length := by
      by_contra h
      exact root_prefix k hk w (by omega) hw
    let u := w.take k
    let v := w.drop k
    have hu : u.length = k := by simp [u,List.length_take, Nat.min_eq_left hlen]
    have huv : u ++ v = w := List.take_append_drop k w
    have hb := root_block k hk u hu
    by_cases he : u = forbidden k
    · refine ⟨0,by simp,[],v,?_,rfl⟩
      simpa [he] using huv.symm
    · have hv : run k (free 0) v = none := by
        rw [← huv,run_append,hb,if_neg he] at hw
        exact hw
      have hvlen : v.length < n := by simp [v] at *; omega
      obtain ⟨j,hj,p,s,hvword,hp⟩ := ih v.length hvlen v hv rfl
      refine ⟨k+j,by simp [Nat.add_mod,hj],u ++ p,s,?_,by simp [hu,hp]⟩
      rw [← huv,hvword]
      simp [List.append_assoc]

theorem initial_failure (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (r : ℕ) (hr : r < k)
    (hw : run k (free r) w = none) :
    ∃ j, j % k = r ∧ Occurs k w j := by
  have hlen : r ≤ w.length := by
    by_contra h
    rw [free_prefix k r w (by omega)] at hw
    contradiction
  let u := w.take r
  let v := w.drop r
  have hu : u.length = r := by simp [u,List.length_take,Nat.min_eq_left hlen]
  have huv : u ++ v = w := List.take_append_drop r w
  have hv : run k (free 0) v = none := by
    rw [← huv,run_append,free_prefix k r u (by omega),hu,Nat.sub_self] at hw
    exact hw
  obtain ⟨j,hj,p,s,hvword,hp⟩ := root_failure k hk v hv
  refine ⟨r+j,by simp [Nat.add_mod,hj,Nat.mod_eq_of_lt hr],u ++ p,s,?_,by simp [hu,hp]⟩
  rw [← huv,hvword]
  simp [List.append_assoc]

end Proof.HubLower


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/HubLowerMatrices.lean <==
import Proof.HubLowerWitness

namespace Proof.HubLower
open Counter Proof.Hub Proof.PrefixExtraction
open scoped BigOperators

abbrev State (k : ℕ) := {s : Counter // Bounded k s}

def stateEquiv (k : ℕ) : (Fin k ⊕ Fin (k-1)) ≃ State k where
  toFun
    | Sum.inl r => ⟨free r.val,r.isLt⟩
    | Sum.inr m => ⟨matching m.val,by have := m.isLt; change m.val+1 < k; omega⟩
  invFun s := match s with
    | ⟨free r,hr⟩ => Sum.inl ⟨r,hr⟩
    | ⟨matching m,hm⟩ => Sum.inr ⟨m,by change m+1 < k at hm; omega⟩
  left_inv := by intro s; cases s <;> rfl
  right_inv := by rintro ⟨s,hs⟩; cases s <;> rfl

instance (k : ℕ) : Fintype (State k) := Fintype.ofEquiv _ (stateEquiv k)

theorem card_states (k : ℕ) (hk : 1 ≤ k) : Fintype.card (State k) = 2*k-1 := by
  have h := Fintype.card_congr (stateEquiv k)
  simp only [Fintype.card_sum,Fintype.card_fin] at h
  omega

theorem step_bounded (k : ℕ) (hk : 2 ≤ k) (s : Counter) (hs : Bounded k s)
    (a : Bool) (t : Counter) (ht : step k s a = some t) : Bounded k t := by
  cases s with
  | free r =>
    cases r with
    | zero => cases a <;> simp [step] at ht <;> subst t <;> dsimp [Bounded] <;> omega
    | succ r => cases a <;> simp [step] at ht <;> subst t <;> dsimp [Bounded] at * <;> omega
  | matching m =>
    cases m with
    | zero => cases a <;> simp [step] at ht; subst t; exact hk.trans_lt' (by decide)
    | succ m => cases a <;> simp [step] at ht <;> subst t <;> dsimp [Bounded] at * <;> omega

def matrices (k : ℕ) (a : Bool) : Matrix (State k) (State k) ℕ :=
  fun p q => if step k p.val a = some q.val then 1 else 0

theorem matrix_run (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (p q : State k) :
    wordMatrix (matrices k) w p q = if run k p.val w = some q.val then 1 else 0 := by
  classical
  induction w generalizing p with
  | nil => simp [wordMatrix,run,Matrix.one_apply,Subtype.ext_iff]
  | cons a w ih =>
    simp only [wordMatrix,Matrix.mul_apply]
    cases he : step k p.val a with
    | none => simp [matrices,he,run]
    | some t =>
      let s : State k := ⟨t,step_bounded k hk p.val p.property a t he⟩
      have hsingle : (∑ j, matrices k a p j * wordMatrix (matrices k) w j q) =
          wordMatrix (matrices k) w s q := by
        rw [Finset.sum_eq_single s]
        · simp [matrices,he,s]
        · intro b _ hbs
          have hbt : t ≠ b.val := by
            intro h
            exact hbs (Subtype.ext h.symm)
          simp [matrices,he,hbt]
        · simp
      rw [hsingle,ih]
      simp [run,he,s]

theorem run_bounded (k : ℕ) (hk : 2 ≤ k) (w : List Bool) :
    ∀ s, Bounded k s → ∀ t, run k s w = some t → Bounded k t := by
  induction w with
  | nil =>
    intro s hs t ht
    have he : s = t := Option.some.inj ht
    exact he ▸ hs
  | cons a w ih =>
    intro s hs t ht
    cases he : step k s a with
    | none => simp [run,he] at ht
    | some u =>
      apply ih u (step_bounded k hk s hs a u he) t
      simpa [run,he] using ht

theorem matrix_zero_iff (k : ℕ) (hk : 2 ≤ k) (w : List Bool) :
    wordMatrix (matrices k) w = 0 ↔ ∀ s, Bounded k s → run k s w = none := by
  constructor
  · intro h s hs
    cases he : run k s w with
    | none => rfl
    | some t =>
      let p : State k := ⟨s,hs⟩
      let q : State k := ⟨t,run_bounded k hk w s hs t he⟩
      have hh := congrFun (congrFun h p) q
      rw [matrix_run k hk] at hh
      simp [p,q,he] at hh
  · intro h
    ext p q
    simp [matrix_run k hk,h p.val p.property]

theorem matrix_binary (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (p q : State k) :
    wordMatrix (matrices k) w p q ≤ 1 := by
  rw [matrix_run k hk]
  split_ifs <;> omega

theorem finite_monoid (k : ℕ) (hk : 2 ≤ k) :
    (Set.range (wordMatrix (matrices k))).Finite := by
  classical
  let S : Finset (Matrix (State k) (State k) ℕ) :=
    Finset.univ.image (fun A : State k → State k → Fin 2 => fun p q => (A p q).val)
  apply Set.Finite.subset S.finite_toSet
  rintro A ⟨w,rfl⟩
  exact Finset.mem_image.mpr ⟨fun p q => ⟨wordMatrix (matrices k) w p q,
    by have := matrix_binary k hk w p q; omega⟩,Finset.mem_univ _,rfl⟩

def root (k : ℕ) (hk : 2 ≤ k) : State k := ⟨free 0,by change 0 < k; omega⟩

theorem matching_zeros (k m t : ℕ) (ht : t ≤ m) :
    run k (matching m) (List.replicate t false) = some (matching (m-t)) := by
  induction t generalizing m with
  | zero => simp [run]
  | succ t ih =>
    cases m with
    | zero => omega
    | succ m => simpa [List.replicate_succ,run,step] using ih m (by omega)

theorem to_root (k : ℕ) (_hk : 2 ≤ k) (s : State k) :
    ∃ w, run k s.val w = some (free 0) := by
  obtain ⟨s,hs⟩ := s
  cases s with
  | free r => exact ⟨List.replicate r false,by simp [free_prefix]⟩
  | matching m =>
    refine ⟨List.replicate (m+1) false,?_⟩
    rw [matching_block k m _ (by simp)]
    have hne : List.replicate (m+1) false ≠ List.replicate m false ++ [true] := by
      intro he
      have hm : true ∈ List.replicate (m+1) false := by rw [he]; simp
      simp at hm
    simp [hne]

theorem from_root (k : ℕ) (_hk : 2 ≤ k) (s : State k) :
    ∃ w, run k (free 0) w = some s.val := by
  obtain ⟨s,hs⟩ := s
  cases s with
  | free r =>
    have hr : r < k := hs
    refine ⟨true :: List.replicate (k-1-r) false,?_⟩
    simp only [run,step,Option.some_bind]
    rw [free_prefix k (k-1) _ (by simp)]
    simp only [List.length_replicate]
    congr 2
    omega
  | matching m =>
    have hm : m+1 < k := hs
    refine ⟨false :: List.replicate (k-2-m) false,?_⟩
    simp only [run,step,Option.some_bind]
    rw [matching_zeros k (k-2) (k-2-m) (Nat.sub_le _ _)]
    congr 2
    omega

theorem stronglyConnected (k : ℕ) (hk : 2 ≤ k) : StronglyConnected (matrices k) := by
  intro p q
  obtain ⟨u,hu⟩ := to_root k hk p
  obtain ⟨v,hv⟩ := from_root k hk q
  refine ⟨u ++ v,?_⟩
  simp [matrix_run k hk,run_append,hu,hv]

def remaining : Counter → ℕ
  | free r => r
  | matching m => m+1

def hubRank (k : ℕ) (hk : 2 ≤ k) : HubRank (matrices k) (root k hk) where
  height s := k-1-remaining s.val
  bound p hp := by
    classical
    rw [card_states k (by omega)]
    have hr : remaining p.val < k := by
      cases he : p.val <;> simpa [he,Bounded,remaining] using p.property
    have hn : 0 < remaining p.val := by
      obtain ⟨p,hp'⟩ := p
      cases p with
      | free r =>
        change 0 < r
        by_contra h
        have he : r = 0 := by omega
        exact hp (Subtype.ext (by simp [he,root]))
      | matching m => simp [remaining]
    omega
  increases a p s hp hs hedge := by
    classical
    have ht : step k p.val a = some s.val := by
      by_contra h
      simp [matrices,h] at hedge
    obtain ⟨p,hp'⟩ := p
    obtain ⟨s,hs'⟩ := s
    have hpn : p ≠ free 0 := by intro he; exact hp (Subtype.ext he)
    have hsn : s ≠ free 0 := by intro he; exact hs (Subtype.ext he)
    have hrem : remaining s + 1 = remaining p := by
      cases p with
      | free r =>
        cases r with
        | zero => exact (hpn rfl).elim
        | succ r => cases a <;> simp [step] at ht <;> subst s <;> rfl
      | matching m =>
        cases m with
        | zero => cases a <;> simp [step] at ht; exact (hsn ht.symm).elim
        | succ m => cases a <;> simp [step] at ht <;> subst s <;> simp [remaining]
    have hbd : remaining p < k := by cases p <;> exact hp'
    dsimp only
    omega

/-- A binary finite-monoid example satisfying the hub condition, with its
exact minimum zero-product length and its linear state count. -/
theorem sharp_binary_family (k : ℕ) (hk : 2 ≤ k) :
    Fintype.card (State k) = 2*k-1 ∧
    (Set.range (wordMatrix (matrices k))).Finite ∧
    StronglyConnected (matrices k) ∧
    Nonempty (HubRank (matrices k) (root k hk)) ∧
    wordMatrix (matrices k) (witness k) = 0 ∧
    (witness k).length = k^2+k-1 ∧
    ∀ w, wordMatrix (matrices k) w = 0 → k^2+k-1 ≤ w.length := by
  refine ⟨card_states k (by omega),finite_monoid k hk,stronglyConnected k hk,
    ⟨hubRank k hk⟩,(matrix_zero_iff k hk _).mpr (witness_kills k hk),witness_length k hk,?_⟩
  intro w hw
  exact (exact_shortest_counter k hk).2.2 w ((matrix_zero_iff k hk w).mp hw)

end Proof.HubLower


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/HubLowerPacking.lean <==
import Proof.HubLowerMachine

namespace Proof.HubLower
open Counter

theorem occurrence_letter (k : ℕ) (hk : 1 ≤ k) (w : List Bool) (j : ℕ)
    (h : Occurs k w j) (t : ℕ) (ht : t < k) :
    w[j+t]'(by have := occurs_bound k hk w j h; omega) =
      (forbidden k)[t]'(by rw [forbidden_length k hk]; exact ht) := by
  obtain ⟨u,v,rfl,rfl⟩ := h
  rw [List.getElem_append_left (by simp [forbidden_length k hk]; omega)]
  rw [List.getElem_append_right (by omega)]
  simp

theorem occurrence_a (k : ℕ) (hk : 1 ≤ k) (w : List Bool) (j : ℕ)
    (h : Occurs k w j) (t : ℕ) (ht : t < k-1) :
    w[j+t]'(by have := occurs_bound k hk w j h; omega) = false := by
  rw [occurrence_letter k hk w j h t (by omega)]
  simp [forbidden,List.getElem_append_left,ht]

theorem occurrence_b (k : ℕ) (hk : 1 ≤ k) (w : List Bool) (j : ℕ)
    (h : Occurs k w j) :
    w[j+(k-1)]'(by have := occurs_bound k hk w j h; omega) = true := by
  rw [occurrence_letter k hk w j h (k-1) (by omega)]
  simp [forbidden,List.getElem_append_right]

theorem occurrences_disjoint (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (i j : ℕ)
    (hi : Occurs k w i) (hj : Occurs k w j) (hlt : i < j) : i+k ≤ j := by
  by_contra hn
  let t := i+(k-1)-j
  have ht : t < k-1 := by dsimp [t]; omega
  have he : i+(k-1) = j+t := by dsimp [t]; omega
  have hb := occurrence_b k (by omega) w i hi
  have ha := occurrence_a k (by omega) w j hj t ht
  have hb' : w[j+t]'(by have := occurs_bound k (by omega) w j hj; omega) = true := by
    simpa only [he] using hb
  rw [ha] at hb'
  contradiction

theorem different_residues_separated (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (i j : ℕ)
    (hi : Occurs k w i) (hj : Occurs k w j) (hlt : i < j)
    (hne : i % k ≠ j % k) : i+(k+1) ≤ j := by
  have hd := occurrences_disjoint k hk w i j hi hj hlt
  have hneq : i+k ≠ j := by
    rintro rfl
    simp at hne
  omega

/-- All k alignments force k nonoverlapping forbidden blocks, and different
residues force at least one extra letter between consecutive selected blocks. -/
theorem alignment_lower_bound (k : ℕ) (hk : 2 ≤ k) (w : List Bool)
    (hcover : ∀ r : Fin k, ∃ j, j % k = r.val ∧ Occurs k w j) :
    k^2+k-1 ≤ w.length := by
  classical
  choose f hmod hocc using hcover
  let d := k+1
  let buckets := (w.length-k)/d+1
  have hfbound (r : Fin k) : f r ≤ w.length-k := by
    have := occurs_bound k (by omega) w (f r) (hocc r)
    omega
  let bucket : Fin k → Fin buckets := fun r =>
    ⟨f r / d, Nat.lt_succ_of_le (Nat.div_le_div_right (hfbound r))⟩
  have hf_inj : Function.Injective f := by
    intro r s h
    apply Fin.ext
    rw [← hmod r, ← hmod s,h]
  have hb_inj : Function.Injective bucket := by
    intro r s he
    have hdiv : f r / d = f s / d := congrArg Fin.val he
    apply hf_inj
    have hrm := Nat.mod_lt (f r) (show 0 < d by dsimp [d]; omega)
    have hsm := Nat.mod_lt (f s) (show 0 < d by dsimp [d]; omega)
    have hr := Nat.mod_add_div (f r) d
    have hs := Nat.mod_add_div (f s) d
    rw [hdiv] at hr
    by_contra hne
    have hrs : (r : ℕ) ≠ s.val := by
      intro h
      exact hne (congrArg f (Fin.ext h))
    have hres : f r % k ≠ f s % k := by simpa [hmod] using hrs
    rcases lt_or_gt_of_ne hne with h | h
    · have hg := different_residues_separated k hk w (f r) (f s) (hocc r) (hocc s) h hres
      change f r + d ≤ f s at hg
      omega
    · have hg := different_residues_separated k hk w (f s) (f r) (hocc s) (hocc r) h hres.symm
      change f s + d ≤ f r at hg
      omega
  have hcard : k ≤ buckets := by simpa using Fintype.card_le_of_injective bucket hb_inj
  have hlen : k ≤ w.length := by
    have h := occurs_bound k (by omega) w (f ⟨0,by omega⟩) (hocc ⟨0,by omega⟩)
    omega
  have hmul := Nat.div_mul_le_self (w.length-k) d
  have hm : (k-1)*d ≤ ((w.length-k)/d)*d := by
    apply Nat.mul_le_mul_right d
    dsimp [buckets] at hcard
    omega
  have hl := Nat.sub_add_cancel hlen
  have hk1 : k-1+1 = k := by omega
  dsimp [d] at hmul hm
  have hx : k^2+k-1 ≤ k^2+k := Nat.sub_le _ _
  have hid : k^2+k-1+1 = k^2+k := Nat.sub_add_cancel (by nlinarith)
  nlinarith

theorem killing_length_lower (k : ℕ) (hk : 2 ≤ k) (w : List Bool)
    (hkill : ∀ r, r < k → run k (free r) w = none) : k^2+k-1 ≤ w.length := by
  apply alignment_lower_bound k hk w
  intro r
  exact initial_failure k hk w r.val r.isLt (hkill r.val r.isLt)

end Proof.HubLower


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/HubLowerWitness.lean <==
import Proof.HubLowerPacking

namespace Proof.HubLower
open Counter

theorem root_blocks (k : ℕ) (hk : 2 ≤ k) (t : ℕ) (w : List Bool)
    (hw : w.length = t*k) : run k (free 0) w = none ∨ run k (free 0) w = some (free 0) := by
  induction t generalizing w with
  | zero =>
    have he : w = [] := by simpa using hw
    simp [he,run]
  | succ t ih =>
    have hlen : k ≤ w.length := by rw [hw]; nlinarith
    let u := w.take k
    let v := w.drop k
    have hu : u.length = k := by simp [u,List.length_take,Nat.min_eq_left hlen]
    have hv : v.length = t*k := by simp [v,hw,Nat.succ_mul]
    have huv : u ++ v = w := List.take_append_drop k w
    rw [← huv,run_append,root_block k hk u hu]
    split_ifs
    · simp
    · simpa using ih v hv

theorem aligned_kills (k : ℕ) (hk : 2 ≤ k) (s : Counter) (m : ℕ) (_hm : m < k)
    (hreset : ∀ u : List Bool, u.length = m →
      run k s u = none ∨ run k s u = some (free 0))
    (w : List Bool) (j : ℕ) (hj : j % k = m) (ho : Occurs k w j) : run k s w = none := by
  obtain ⟨u,v,rfl,hu⟩ := ho
  have hd := Nat.mod_add_div j k
  rw [hj] at hd
  have hlen : m ≤ u.length := by omega
  let x := u.take m
  let y := u.drop m
  have hx : x.length = m := by simp [x,List.length_take,Nat.min_eq_left hlen]
  have hy : y.length = (j/k)*k := by
    simp only [y,List.length_drop,hu]
    nlinarith [Nat.sub_add_cancel (show m ≤ j by omega)]
  have hxy : x ++ y = u := List.take_append_drop m u
  rw [← hxy,List.append_assoc,List.append_assoc,run_append]
  rcases hreset x hx with hz | hz
  · simp [hz]
  · rw [hz]
    simp only [Option.some_bind]
    rw [← List.append_assoc,run_append,run_append]
    rcases root_blocks k hk (j/k) y hy with h | h
    · simp [h]
    · rw [h]
      simp only [Option.some_bind]
      rw [root_block k hk (forbidden k) (forbidden_length k (by omega)),if_pos rfl]
      rfl

def witnessAux (k : ℕ) : ℕ → List Bool
  | 0 => forbidden k
  | t+1 => (forbidden k ++ [false]) ++ witnessAux k t

def witness (k : ℕ) := witnessAux k (k-1)

theorem witnessAux_length (k : ℕ) (hk : 1 ≤ k) (t : ℕ) :
    (witnessAux k t).length = (t+1)*k+t := by
  induction t with
  | zero => simp [witnessAux,forbidden_length k hk]
  | succ t ih => simp [witnessAux,forbidden_length k hk,ih]; ring

theorem witness_length (k : ℕ) (hk : 2 ≤ k) : (witness k).length = k^2+k-1 := by
  rw [witness,witnessAux_length k (by omega)]
  have he : k-1+1 = k := by omega
  rw [he]
  have h := Nat.sub_add_cancel (show 1 ≤ k by omega)
  have hh := Nat.sub_add_cancel (show 1 ≤ k^2+k by nlinarith)
  nlinarith

theorem witnessAux_occurs (k : ℕ) (hk : 1 ≤ k) (t r : ℕ) (hr : r ≤ t) :
    Occurs k (witnessAux k t) (r*(k+1)) := by
  induction t generalizing r with
  | zero =>
    have he : r = 0 := by omega
    subst r
    exact ⟨[],[],by simp [witnessAux],by simp⟩
  | succ t ih =>
    cases r with
    | zero => exact ⟨[],[false] ++ witnessAux k t,by simp [witnessAux,List.append_assoc],by simp⟩
    | succ r =>
      obtain ⟨u,v,he,hu⟩ := ih r (by omega)
      refine ⟨(forbidden k ++ [false]) ++ u,v,?_,?_⟩
      · simp [witnessAux,he,List.append_assoc]
      · simp [forbidden_length k hk,hu]
        ring

def Bounded (k : ℕ) : Counter → Prop
  | free r => r < k
  | matching m => m+1 < k

theorem witness_kills (k : ℕ) (hk : 2 ≤ k) (s : Counter) (hs : Bounded k s) :
    run k s (witness k) = none := by
  cases s with
  | free r =>
    have hr : r < k := hs
    apply aligned_kills k hk (free r) r hr
      (fun u hu => Or.inr (by rw [free_prefix k r u (by omega),hu,Nat.sub_self]))
      (witness k) (r*(k+1))
    · simp [Nat.mul_add,Nat.add_mod,Nat.mod_eq_of_lt hr]
    · exact witnessAux_occurs k (by omega) (k-1) r (by omega)
  | matching m =>
    have hm : m+1 < k := hs
    apply aligned_kills k hk (matching m) (m+1) hm
      (fun u hu => by rw [matching_block k m u hu]; split_ifs <;> simp)
      (witness k) ((m+1)*(k+1))
    · simp [Nat.mul_add,Nat.add_mod,Nat.mod_eq_of_lt hm]
    · exact witnessAux_occurs k (by omega) (k-1) (m+1) (by omega)

theorem exact_shortest_counter (k : ℕ) (hk : 2 ≤ k) :
    (∀ s, Bounded k s → run k s (witness k) = none) ∧
    (witness k).length = k^2+k-1 ∧
    ∀ w, (∀ s, Bounded k s → run k s w = none) → k^2+k-1 ≤ w.length := by
  refine ⟨witness_kills k hk,witness_length k hk,?_⟩
  intro w hw
  exact killing_length_lower k hk w (fun r hr => hw (free r) hr)

end Proof.HubLower


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/HubPaddingStates.lean <==
import Proof.HubGraph
import Mathlib.Data.Matrix.Block

namespace Proof.Hub
open scoped BigOperators
open PrefixExtraction
set_option linter.unusedSectionVars false
variable {α Q P : Type*} [Fintype Q] [DecidableEq Q] [Fintype P] [DecidableEq P]

/-- Add isolated states, all of whose letter transitions are zero. -/
def zeroPad (B : α → Matrix Q Q ℕ) (a : α) : Matrix (Q ⊕ P) (Q ⊕ P) ℕ :=
  Matrix.fromBlocks (B a) 0 0 0

theorem zeroPad_word (B : α → Matrix Q Q ℕ) (w : List α) (hw : w ≠ []) :
    wordMatrix (zeroPad (P := P) B) w = Matrix.fromBlocks (wordMatrix B w) 0 0 0 := by
  induction w with
  | nil => exact (hw rfl).elim
  | cons a w ih =>
    cases w with
    | nil => simp [wordMatrix,zeroPad]
    | cons b w =>
      rw [wordMatrix,ih (by simp)]
      simp [zeroPad,Matrix.fromBlocks_multiply,wordMatrix]

theorem zeroPad_left (B : α → Matrix Q Q ℕ) (w : List α) (p q : Q) :
    wordMatrix (zeroPad (P := P) B) w (Sum.inl p) (Sum.inl q) = wordMatrix B w p q := by
  cases w with
  | nil => simp [wordMatrix,Matrix.one_apply]
  | cons a w => rw [zeroPad_word B _ (by simp)]; rfl

theorem zeroPad_zero_iff [Nonempty Q] (B : α → Matrix Q Q ℕ) (w : List α) :
    wordMatrix (zeroPad (P := P) B) w = 0 ↔ wordMatrix B w = 0 := by
  constructor
  · intro hz
    ext p q
    simpa [zeroPad_left] using congrFun (congrFun hz (Sum.inl p)) (Sum.inl q)
  · intro hz
    classical
    have hw : w ≠ [] := by
      intro he
      let p : Q := Classical.choice inferInstance
      have hh := congrFun (congrFun hz p) p
      simp [he,wordMatrix] at hh
    rw [zeroPad_word B w hw,hz]
    ext p q
    cases p <;> cases q <;> rfl

theorem zeroPad_finite (B : α → Matrix Q Q ℕ)
    (hf : (Set.range (wordMatrix B)).Finite) :
    (Set.range (wordMatrix (zeroPad (P := P) B))).Finite := by
  let f : Matrix Q Q ℕ → Matrix (Q ⊕ P) (Q ⊕ P) ℕ := fun A => Matrix.fromBlocks A 0 0 0
  apply Set.Finite.subset (Set.finite_singleton (1 : Matrix (Q ⊕ P) (Q ⊕ P) ℕ) |>.union (hf.image f))
  rintro A ⟨w,rfl⟩
  by_cases hw : w = []
  · left; simp [hw,wordMatrix]
  · right
    exact ⟨wordMatrix B w,⟨w,rfl⟩,(zeroPad_word B w hw).symm⟩

theorem zeroPad_reach_left (B : α → Matrix Q Q ℕ) (p q : Q) :
    Reach (zeroPad (P := P) B) (Sum.inl p) (Sum.inl q) ↔ Reach B p q := by
  simp only [Reach,zeroPad_left]

theorem zeroPad_reach_from_right (B : α → Matrix Q Q ℕ) (p : P) (q : Q ⊕ P) :
    Reach (zeroPad B) (Sum.inr p) q ↔ q = Sum.inr p := by
  constructor
  · rintro ⟨w,hw⟩
    cases w with
    | nil =>
      by_contra hn
      simp [wordMatrix,Matrix.one_apply,Ne.symm hn] at hw
    | cons a w =>
      rw [zeroPad_word B _ (by simp)] at hw
      cases q <;> simp at hw
  · rintro rfl
    exact reach_refl _ _

theorem zeroPad_graph (B : α → Matrix Q Q ℕ) (hg : CycleHubProperty B) :
    CycleHubProperty (zeroPad (P := P) B) := by
  intro p
  cases p with
  | inl p =>
    obtain ⟨q,hq,ha⟩ := hg p
    refine ⟨Sum.inl q,⟨(zeroPad_reach_left B p q).mpr hq.1,
      (zeroPad_reach_left B q p).mpr hq.2⟩,?_⟩
    intro u hu
    let f : Q ⊕ P → Q := Sum.elim id (fun _ => p)
    apply ha (f u)
    apply Relation.TransGen.lift f (fun x y he => ?_) hu
    obtain ⟨hx,hy,hxq,hyq,a,hedge⟩ := he
    cases x with
    | inr x => cases y <;> simp [zeroPad] at hedge
    | inl x =>
      cases y with
      | inr y => simp [zeroPad] at hedge
      | inl y =>
        refine ⟨⟨(zeroPad_reach_left B p x).mp hx.1,(zeroPad_reach_left B x p).mp hx.2⟩,
          ⟨(zeroPad_reach_left B p y).mp hy.1,(zeroPad_reach_left B y p).mp hy.2⟩,
          ?_,?_,a,hedge⟩
        · simpa [f] using hxq
        · simpa [f] using hyq
  | inr p =>
    refine ⟨Sum.inr p,⟨reach_refl _ _,reach_refl _ _⟩,?_⟩
    intro u hu
    have hnone : ∀ x y, ¬ ComponentAvoidEdge (zeroPad (P := P) B) (Sum.inr p) (Sum.inr p) x y := by
      intro x y he
      have hx : x = Sum.inr p := (zeroPad_reach_from_right B p x).mp he.1.1
      exact he.2.2.1 hx
    have hh : ∀ x y, Relation.TransGen
        (ComponentAvoidEdge (zeroPad (P := P) B) (Sum.inr p) (Sum.inr p)) x y → False := by
      intro x y h
      induction h with
      | single he => exact hnone _ _ he
      | tail _ he _ => exact hnone _ _ he
    exact hh u u hu

end Proof.Hub


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/HubPaths.lean <==
import Proof.QuadraticBound
import Mathlib.Data.List.OfFn
import Mathlib.Data.Fintype.Pi

/-! Paths in a nonnegative integer matrix system, with their actual state
traces.  A first return is defined by visits to the hub, not by a supplied
code or an oracle for a killing word. -/

namespace Proof.Hub
set_option linter.unusedSectionVars false
open scoped BigOperators
open PrefixExtraction
variable {α Q : Type*} [Fintype Q] [DecidableEq Q]

abbrev Trace (α Q : Type*) := List (α × Q)

def label (t : Trace α Q) : List α := t.map Prod.fst

def finish (p : Q) : Trace α Q → Q
  | [] => p
  | e :: t => finish e.2 t

def Valid (B : α → Matrix Q Q ℕ) (p : Q) : Trace α Q → Prop
  | [] => True
  | e :: t => 0 < B e.1 p e.2 ∧ Valid B e.2 t

@[simp] theorem label_nil : label ([] : Trace α Q) = [] := rfl
@[simp] theorem label_cons (e : α × Q) (t : Trace α Q) :
    label (e :: t) = e.1 :: label t := rfl
@[simp] theorem label_append (t u : Trace α Q) :
    label (t ++ u) = label t ++ label u := List.map_append
@[simp] theorem label_length (t : Trace α Q) : (label t).length = t.length :=
  List.length_map _
@[simp] theorem finish_nil (p : Q) : finish p ([] : Trace α Q) = p := rfl
@[simp] theorem finish_cons (p : Q) (e : α × Q) (t : Trace α Q) :
    finish p (e :: t) = finish e.2 t := rfl
@[simp] theorem finish_append (p : Q) (t u : Trace α Q) :
    finish p (t ++ u) = finish (finish p t) u := by
  induction t generalizing p with
  | nil => rfl
  | cons e t ih => exact ih e.2

@[simp] theorem valid_append (B : α → Matrix Q Q ℕ) (p : Q) (t u : Trace α Q) :
    Valid B p (t ++ u) ↔ Valid B p t ∧ Valid B (finish p t) u := by
  induction t generalizing p with
  | nil => simp [Valid]
  | cons e t ih => simp [Valid, ih, and_assoc]

theorem word_append (B : α → Matrix Q Q ℕ) (u v : List α) :
    wordMatrix B (u ++ v) = wordMatrix B u * wordMatrix B v := by
  induction u with
  | nil => simp [wordMatrix]
  | cons a u ih => simp [wordMatrix, ih, Matrix.mul_assoc]

theorem mul_entry_lower (A D : Matrix Q Q ℕ) (p q s : Q) :
    A p s * D s q ≤ (A * D) p q := by
  rw [Matrix.mul_apply]
  exact Finset.single_le_sum (f := fun j => A p j * D j q)
    (fun _ _ => Nat.zero_le _) (Finset.mem_univ s)

theorem valid_positive (B : α → Matrix Q Q ℕ) (p : Q) (t : Trace α Q)
    (h : Valid B p t) : 0 < wordMatrix B (label t) p (finish p t) := by
  induction t generalizing p with
  | nil => simp [wordMatrix]
  | cons e t ih =>
    exact (Nat.mul_pos h.1 (ih e.2 h.2)).trans_le
      (mul_entry_lower (B e.1) (wordMatrix B (label t)) p _ e.2)

theorem positive_trace (B : α → Matrix Q Q ℕ) (w : List α) (p q : Q)
    (h : 0 < wordMatrix B w p q) :
    ∃ t : Trace α Q, Valid B p t ∧ label t = w ∧ finish p t = q := by
  classical
  induction w generalizing p with
  | nil =>
    have hp : p = q := by
      by_contra hn
      simp [wordMatrix, Matrix.one_apply, hn] at h
    exact ⟨[], trivial, rfl, hp⟩
  | cons a w ih =>
    have he : ∃ s, 0 < B a p s * wordMatrix B w s q := by
      by_contra hn
      push_neg at hn
      have hz : wordMatrix B (a :: w) p q = 0 := by
        simp only [wordMatrix, Matrix.mul_apply]
        exact Finset.sum_eq_zero (fun s _ => Nat.eq_zero_of_le_zero (hn s))
      omega
    obtain ⟨s, hs⟩ := he
    obtain ⟨t, ht, hw, hq⟩ := ih s (Nat.pos_of_mul_pos_left hs)
    exact ⟨(a,s) :: t, ⟨Nat.pos_of_mul_pos_right hs, ht⟩,
      by simp [hw], hq⟩

theorem unique_middle (A D : Matrix Q Q ℕ) (p q s t : Q)
    (h : (A * D) p q ≤ 1)
    (hs : 0 < A p s * D s q) (ht : 0 < A p t * D t q) : s = t := by
  by_contra hne
  have hh : A p s * D s q + A p t * D t q ≤ (A * D) p q := by
    have hz := Finset.sum_le_sum_of_subset (f := fun z => A p z * D z q)
      (show ({s,t} : Finset Q) ⊆ Finset.univ by simp)
    simpa [Matrix.mul_apply, hne] using hz
  omega

theorem trace_unique (B : α → Matrix Q Q ℕ)
    (hbinary : ∀ w p q, wordMatrix B w p q ≤ 1)
    (p : Q) (t u : Trace α Q) (ht : Valid B p t) (hu : Valid B p u)
    (hl : label t = label u) (hf : finish p t = finish p u) : t = u := by
  induction t generalizing p u with
  | nil =>
    have := congrArg List.length hl
    simpa using this.symm
  | cons e t ih =>
    cases u with
    | nil => simp at hl
    | cons f u =>
      obtain ⟨ha, hw⟩ := List.cons.inj hl
      change label t = label u at hw
      have he := valid_positive B e.2 t ht.2
      have hf' := valid_positive B f.2 u hu.2
      have hs : e.2 = f.2 := by
        apply unique_middle (B e.1) (wordMatrix B (label t)) p (finish e.2 t) e.2 f.2
        · exact hbinary (e.1 :: label t) p _
        · exact Nat.mul_pos ht.1 he
        · change finish e.2 t = finish f.2 u at hf
          rw [ha, hw, hf]
          exact Nat.mul_pos hu.1 hf'
      have hef : e = f := Prod.ext ha hs
      subst f
      exact congrArg (List.cons e) (ih e.2 u ht.2 hu.2 hw hf)

/-- Exactly one visit to the hub, at the final target of a nonempty trace. -/
def First (q : Q) : Trace α Q → Prop
  | [] => False
  | e :: t => if e.2 = q then t = [] else First q t

theorem first_nonempty {q : Q} {t : Trace α Q} (h : First q t) : t ≠ [] := by
  rintro rfl
  exact h

theorem first_finish {q p : Q} {t : Trace α Q} (h : First q t) : finish p t = q := by
  induction t generalizing p with
  | nil => exact h.elim
  | cons e t ih =>
    by_cases he : e.2 = q
    · have ht : t = [] := by simpa [First, he] using h
      simp [ht, he]
    · exact ih (by simpa [First, he] using h)

theorem first_prefix_eq {q : Q} {t u : Trace α Q}
    (ht : First q t) (hu : First q u) (hp : t.IsPrefix u) : t = u := by
  induction t generalizing u with
  | nil => exact ht.elim
  | cons e t ih =>
    obtain ⟨v, rfl⟩ := hp
    by_cases he : e.2 = q
    · have ht' : t = [] := by simpa [First, he] using ht
      have huv : t ++ v = [] := by simpa [First, he] using hu
      simp [ht', List.append_eq_nil_iff.mp huv |>.2]
    · have ht' : First q t := by simpa [First, he] using ht
      have hu' : First q (t ++ v) := by simpa [First, he] using hu
      exact congrArg (List.cons e) (ih ht' hu' ⟨v, rfl⟩)

theorem split_first {q p : Q} (t : Trace α Q) (hne : t ≠ []) (hf : finish p t = q) :
    ∃ u v, t = u ++ v ∧ First q u := by
  induction t generalizing p with
  | nil => exact (hne rfl).elim
  | cons e t ih =>
    by_cases he : e.2 = q
    · exact ⟨[e], t, rfl, by simp [First, he]⟩
    · have htn : t ≠ [] := by rintro rfl; exact he hf
      obtain ⟨u,v,h,hu⟩ := ih htn hf
      exact ⟨e :: u, v, by simp [h], by simpa [First, he] using hu⟩

/-- A topological numbering of the graph with its hub removed. -/
structure HubRank (B : α → Matrix Q Q ℕ) (q : Q) where
  height : Q → ℕ
  bound : ∀ p, p ≠ q → height p < Fintype.card Q - 1
  increases : ∀ a p s, p ≠ q → s ≠ q → 0 < B a p s → height p < height s

theorem first_length_from (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (p : Q) (t : Trace α Q) (hp : p ≠ q) (hv : Valid B p t) (hf : First q t) :
    t.length + R.height p ≤ Fintype.card Q - 1 := by
  induction t generalizing p with
  | nil => exact hf.elim
  | cons e t ih =>
    by_cases he : e.2 = q
    · have ht : t = [] := by simpa [First, he] using hf
      have hb := R.bound p hp
      simp only [ht, List.length_cons, List.length_nil]
      omega
    · have hh := R.increases e.1 p e.2 hp he hv.1
      have hi := ih e.2 he hv.2 (by simpa [First, he] using hf)
      simp only [List.length_cons]
      omega

theorem first_length (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (t : Trace α Q) (hv : Valid B q t) (hf : First q t) :
    0 < t.length ∧ t.length ≤ Fintype.card Q := by
  have hn : 0 < Fintype.card Q := Fintype.card_pos_iff.mpr ⟨q⟩
  cases t with
  | nil => exact hf.elim
  | cons e t =>
    refine ⟨by simp, ?_⟩
    by_cases he : e.2 = q
    · have ht : t = [] := by simpa [First, he] using hf
      simpa [ht] using hn
    · have hi := first_length_from B q R e.2 t he hv.2 (by simpa [First, he] using hf)
      simp only [List.length_cons]
      omega

end Proof.Hub


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/HubRefined.lean <==
import Proof.HubSpectral

namespace Proof.Hub
open scoped BigOperators
open PrefixExtraction
variable {α Q : Type*} [Fintype Q] [DecidableEq Q]
variable [Fintype α] [DecidableEq α] [Nonempty α]

/-- Maximum first-return length, or one for an acyclic singleton. -/
noncomputable def returnBound (B : α → Matrix Q Q ℕ) (q : Q) : ℕ :=
  max 1 ((returnCode B q).sup List.length)

theorem component_refined (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (hconn : StronglyConnected B) (hbinary : ∀ w p s, wordMatrix B w p s ≤ 1)
    (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ quadratic (returnBound B q) ∧ wordMatrix B w = 0 := by
  classical
  have hk : 1 ≤ returnBound B q := le_max_left _ _
  by_cases hne : (returnCode B q).Nonempty
  · have hlength : ∀ c ∈ returnCode B q, 1 ≤ c.length ∧ c.length ≤ returnBound B q := by
      intro c hc
      exact ⟨(returnCode_lengths B q R c hc).1,
        (Finset.le_sup (f := List.length) hc).trans (le_max_right _ _)⟩
    obtain ⟨z,hz⟩ := hmortal
    obtain ⟨w,hw,hn⟩ := CodeAutomaton.quadratic_bound (returnCode B q) (returnBound B q) hk
      hne hlength (returnCode_isCode B q R hbinary)
      ⟨z,(returnCode_zero_iff B q R hconn z).mp hz⟩
    exact ⟨w,hw,(returnCode_zero_iff B q R hconn w).mpr hn⟩
  · let a : α := Classical.choice inferInstance
    have he : returnCode B q = ∅ := Finset.not_nonempty_iff_eq_empty.mp hne
    refine ⟨[a],one_le_quadratic hk,?_⟩
    apply (returnCode_zero_iff B q R hconn [a]).mpr
    rintro ⟨cs,hcs,hw⟩
    have hnil : cs = [] := by
      cases cs with
      | nil => rfl
      | cons c cs => simpa [he] using hcs c (by simp)
    simp [hnil] at hw

/-- The componentwise bound uses actual return lengths, not state counts.
The ordered decomposition is constructed from the graph hypothesis. -/
theorem spectral_componentwise (B : α → Matrix Q Q ℕ) (hg : CycleHubProperty B)
    (hspectral : SpectralAtMostOne B) (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ D : OrderedHubs B, ∃ w,
      w.length ≤ ∑ i, quadratic (returnBound (restrict B D.component i) (D.hub i)) ∧
      wordMatrix B w = 0 := by
  classical
  obtain ⟨D⟩ := ordered_hubs_of_graph B hg
  have hdiag := spectral_diagonal_binary B hspectral
  have hlocal : ∀ i : Fin D.count, ∃ w,
      w.length ≤ quadratic (returnBound (restrict B D.component i) (D.hub i)) ∧
      wordMatrix (restrict B D.component i) w = 0 := by
    intro i
    apply component_refined _ (D.hub i) (D.rank i) (D.connected i)
    · intro w p q
      rw [restricted_word B D.component D.forward]
      obtain ⟨v,hv⟩ := D.connected i q p
      rw [restricted_word B D.component D.forward] at hv
      exact binary_of_return_path B hdiag p.val q.val v hv w
    · obtain ⟨z,hz⟩ := hmortal
      refine ⟨z,?_⟩
      ext p q
      rw [restricted_word B D.component D.forward,hz]
      rfl
  choose ws hlen hz using hlocal
  refine ⟨D,(List.ofFn ws).flatten,?_,assemble_killers B D.component D.forward ws hz⟩
  simpa [List.length_flatten,List.map_ofFn,List.sum_ofFn] using
    Finset.sum_le_sum (fun i (_hi : i ∈ Finset.univ) => hlen i)

end Proof.Hub


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/HubSpectral.lean <==
import Proof.HubGraph
import Mathlib.Analysis.SpecialFunctions.Pow.Real

namespace Proof.Hub
open scoped BigOperators
open PrefixExtraction
set_option linter.unusedSectionVars false
variable {α Q : Type*} [Fintype Q] [DecidableEq Q]

/-- The norm-independent growth formulation of joint spectral radius ≤ 1.
For finite matrix families this says that every exponential rate greater
than one bounds all products, up to a constant. Entries are nonnegative,
so using the largest entry or a matrix norm gives the same condition. -/
def SpectralAtMostOne (B : α → Matrix Q Q ℕ) : Prop :=
  ∀ c : ℝ, 1 < c → ∃ K : ℝ, 0 ≤ K ∧
    ∀ w p q, (wordMatrix B w p q : ℝ) ≤ K*c^w.length

theorem finite_products_spectral (B : α → Matrix Q Q ℕ)
    (hf : (Set.range (wordMatrix B)).Finite) : SpectralAtMostOne B := by
  obtain ⟨K,hK⟩ := finite_products_bounded B hf
  intro c hc
  refine ⟨K,by positivity,?_⟩
  intro w p q
  have hh : (wordMatrix B w p q : ℝ) ≤ K := by exact_mod_cast hK w p q
  exact hh.trans (le_mul_of_one_le_right (by positivity) (one_le_pow₀ hc.le))

/-- A repeated closed walk with multiplicity two grows exponentially,
contradicting the spectral hypothesis. -/
theorem spectral_diagonal_binary (B : α → Matrix Q Q ℕ) (hg : SpectralAtMostOne B) :
    ∀ w p, wordMatrix B w p p ≤ 1 := by
  intro w p
  by_contra hn
  have hb : 2 ≤ wordMatrix B w p p := by omega
  have hw : 0 < w.length := by
    cases w with
    | nil => simp [wordMatrix] at hb
    | cons a w => simp
  have hnreal : 0 < (2:ℝ)*(w.length:ℝ) := by positivity
  let c : ℝ := (2:ℝ) ^ (1/((2:ℝ)*(w.length:ℝ)))
  have hc : 1 < c := Real.one_lt_rpow (by norm_num) (one_div_pos.mpr hnreal)
  have hcPow : c^(2*w.length) = 2 := by
    dsimp [c]
    rw [← Real.rpow_mul_natCast (by norm_num)]
    have he : (1/((2:ℝ)*(w.length:ℝ))) * ((2*w.length:ℕ):ℝ) = 1 := by
      push_cast
      field_simp
    rw [he,Real.rpow_one]
  obtain ⟨K,hKpos,hK⟩ := hg c hc
  obtain ⟨t,ht⟩ := exists_nat_gt K
  have hl : (2:ℝ)^(2*t) ≤ (wordMatrix B (List.replicate (2*t) w).flatten p p : ℝ) := by
    exact_mod_cast (Nat.pow_le_pow_left hb (2*t)).trans
      (by rw [repeated_word]; exact diagonal_power_lower _ p _)
  have hu := hK (List.replicate (2*t) w).flatten p p
  have hlength : (List.replicate (2*t) w).flatten.length = (2*t)*w.length := by
    simp [List.length_flatten,List.map_replicate,List.sum_replicate]
  rw [hlength] at hu
  have hp : c^((2*t)*w.length) = (2:ℝ)^t := by
    rw [show (2*t)*w.length = (2*w.length)*t by ring,pow_mul,hcPow]
  rw [hp] at hu
  have hlower : (2:ℝ)^t ≤ K := by
    have hh : (2:ℝ)^t * (2:ℝ)^t ≤ K*(2:ℝ)^t := by
      simpa [two_mul,pow_add] using hl.trans hu
    exact (mul_le_mul_right (pow_pos (by norm_num : (0:ℝ)<2) t)).mp hh
  have hnat : (t:ℝ)+1 ≤ (2:ℝ)^t := by exact_mod_cast one_add_le_two_pow t
  linarith

variable [Fintype α] [DecidableEq α] [Nonempty α]

/-- The full graph-restricted mortality theorem in its spectral form. -/
theorem spectral_graph_quadratic (B : α → Matrix Q Q ℕ) (hg : CycleHubProperty B)
    (hspectral : SpectralAtMostOne B) (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ 4*(Fintype.card Q)^2-3*(Fintype.card Q) ∧ wordMatrix B w = 0 :=
  graph_mortality_quadratic B hg (spectral_diagonal_binary B hspectral) hmortal

end Proof.Hub


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/InputBounds.lean <==
import Proof.CachedCodeData
import Mathlib.Data.Finset.Card
import Mathlib.Data.Nat.Size

/-!
Input-size bounds for the concrete suffix automaton. These bounds count the
states actually used by the solver; no abstract state-count promise is needed.
-/

namespace Proof.CodeAutomaton

set_option linter.unusedSectionVars false

open scoped BigOperators

variable {α : Type*} [DecidableEq α]

/-- Total number of symbols in the explicitly supplied code. -/
def totalLength (C : Finset (List α)) : ℕ := ∑ c ∈ C, c.length

/-- The canonical maximum used when no separate upper bound is supplied. -/
def maxLength (C : Finset (List α)) : ℕ := C.sup List.length

theorem word_length_le_totalLength (C : Finset (List α))
    (c : List α) (hc : c ∈ C) : c.length ≤ totalLength C := by
  exact Finset.single_le_sum (fun _ _ => Nat.zero_le _) hc

theorem maxLength_le_totalLength (C : Finset (List α)) :
    maxLength C ≤ totalLength C := by
  exact Finset.sup_le (fun c hc => word_length_le_totalLength C c hc)

theorem word_length_le_maxLength (C : Finset (List α))
    (c : List α) (hc : c ∈ C) : c.length ≤ maxLength C :=
  Finset.le_sup hc

theorem totalLength_pos (C : Finset (List α)) (hne : C.Nonempty)
    (hpos : ∀ c ∈ C, 0 < c.length) : 0 < totalLength C := by
  obtain ⟨c, hc⟩ := hne
  exact (hpos c hc).trans_le (word_length_le_totalLength C c hc)

theorem maxLength_pos (C : Finset (List α)) (hne : C.Nonempty)
    (hpos : ∀ c ∈ C, 0 < c.length) : 0 < maxLength C := by
  obtain ⟨c, hc⟩ := hne
  exact (hpos c hc).trans_le (word_length_le_maxLength C c hc)

theorem code_card_le_totalLength (C : Finset (List α))
    (hpos : ∀ c ∈ C, 0 < c.length) : C.card ≤ totalLength C := by
  simpa [totalLength] using Finset.sum_le_sum (s := C)
    (f := fun _ => 1) (g := List.length) (fun c hc => hpos c hc)

theorem states_eq_biUnion (C : Finset (List α)) (hne : C.Nonempty) :
    states C = C.biUnion (fun c => c.tail.tails.toFinset) := by
  unfold states
  apply Finset.insert_eq_of_mem
  obtain ⟨c, hc⟩ := hne
  exact Finset.mem_biUnion.mpr ⟨c, hc, by simp [List.mem_tails]⟩

/-- Identifying coincident suffixes can only reduce the number of states. -/
theorem states_card_le_totalLength (C : Finset (List α)) (hne : C.Nonempty)
    (hpos : ∀ c ∈ C, 0 < c.length) : (states C).card ≤ totalLength C := by
  rw [states_eq_biUnion C hne]
  apply Finset.card_biUnion_le.trans
  apply Finset.sum_le_sum
  intro c hc
  have h := c.tail.tails.toFinset_card_le
  simp only [List.length_tails, List.length_tail] at h
  have hp := hpos c hc
  omega

theorem state_card_le_totalLength (C : Finset (List α)) (hne : C.Nonempty)
    (hpos : ∀ c ∈ C, 0 < c.length) : Fintype.card (State C) ≤ totalLength C := by
  simpa only [Fintype.card_coe] using states_card_le_totalLength C hne hpos

/-- Even the deliberately redundant representation storing every state as a
whole suffix occupies at most L*k alphabet symbols. -/
theorem states_storage_le (C : Finset (List α)) (k : ℕ) (hk : 0 < k)
    (hne : C.Nonempty) (hpos : ∀ c ∈ C, 0 < c.length)
    (hbound : ∀ c ∈ C, c.length ≤ k) :
    (∑ s ∈ states C, s.length) ≤ totalLength C * k := by
  calc
    (∑ s ∈ states C, s.length) ≤ ∑ _s ∈ states C, k :=
      Finset.sum_le_sum (fun s hs => (state_length_lt C k hk hbound s hs).le)
    _ = (states C).card * k := by simp
    _ ≤ totalLength C * k := Nat.mul_le_mul_right _
      (states_card_le_totalLength C hne hpos)

theorem states_storage_le_square (C : Finset (List α)) (hne : C.Nonempty)
    (hpos : ∀ c ∈ C, 0 < c.length) :
    (∑ s ∈ states C, s.length) ≤ (totalLength C)^2 := by
  simpa [pow_two] using states_storage_le C (totalLength C)
    (totalLength_pos C hne hpos) hne hpos (word_length_le_totalLength C)

theorem pure_length_le_maxLength (C : Finset (List α)) (a : α) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : r+1 ≤ maxLength C := by
  simpa using word_length_le_maxLength C _ hpow

theorem pure_length_le_totalLength (C : Finset (List α)) (a : α) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : r+1 ≤ totalLength C := by
  simpa using word_length_le_totalLength C _ hpow

theorem longPowerLength_le_square (C : Finset (List α)) (a : α) (k r : ℕ)
    (hk : k ≤ totalLength C) (hpow : List.replicate (r+1) a ∈ C) :
    longPowerLength k r ≤ 2 * (totalLength C)^2 := by
  have hr := pure_length_le_totalLength C a r hpow
  unfold longPowerLength
  calc
    2*k*(r+1) ≤ 2*totalLength C*totalLength C := by gcongr
    _ = 2*(totalLength C)^2 := by ring

/-- A numerical state index requires logarithmic space in the input size. -/
theorem state_index_bits (C : Finset (List α)) (hne : C.Nonempty)
    (hpos : ∀ c ∈ C, 0 < c.length) (i : Fin (Fintype.card (State C))) :
    Nat.size i.val ≤ Nat.size (totalLength C) := by
  exact Nat.size_le_size (i.isLt.le.trans (state_card_le_totalLength C hne hpos))

end Proof.CodeAutomaton


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/KraftCompleteness.lean <==
import Proof.CodeAutomaton
import Mathlib.Data.Nat.Find
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Data.Rat.Cast.Order

/-! A finite maximum-principle proof of the equality case of the Kraft
criterion. This file uses no generating series, short-deficiency result,
measure theory, or spectral theory. -/
namespace Proof.KraftCompleteness
open scoped BigOperators

/-- A bounded natural-valued harmonic function on a free monoid cannot have
a word that sends every prefix to zero unless the function is identically
zero. Its maximum is attained, and harmonicity propagates that maximum. -/
theorem bounded_harmonic_zero {α : Type*} [Fintype α]
    (f : List α → ℕ) (bound : ℕ) (hb : ∀ w, f w ≤ bound)
    (hh : ∀ w, ∑ a : α, f (w++[a]) = Fintype.card α * f w)
    (z : List α) (hz : ∀ w, f (w++z) = 0) : f [] = 0 := by
  classical
  let P : ℕ → Prop := fun m => ∃ w, f w = m
  let M := Nat.findGreatest P bound
  have hm : P M := Nat.findGreatest_spec (hb []) ⟨[], rfl⟩
  have hmax : ∀ w, f w ≤ M := fun w => Nat.le_findGreatest (hb w) ⟨w, rfl⟩
  have hstep (w : List α) (hw : f w = M) (a : α) : f (w++[a]) = M := by
    have hs : (∑ b : α, f (w++[b])) = ∑ _b : α, M := by
      rw [hh, hw]
      simp
    exact (Finset.sum_eq_sum_iff_of_le (fun b _ => hmax (w++[b]))).mp hs a
      (Finset.mem_univ a)
  have hext (v : List α) : ∀ w, f w = M → f (w++v) = M := by
    induction v with
    | nil => simp
    | cons a v ih =>
      intro w hw
      simpa [List.append_assoc] using ih (w++[a]) (hstep w hw a)
  obtain ⟨w, hw⟩ := hm
  have hm0 : M = 0 := (hext z w hw).symm.trans (hz w)
  exact Nat.eq_zero_of_le_zero (by simpa [hm0] using hmax [])

end Proof.KraftCompleteness

namespace Proof.CodeAutomaton
open scoped BigOperators
open Target
variable {α : Type*} [DecidableEq α] [Fintype α]

omit [Fintype α] in
private theorem delta_weight (C : Finset (List α)) (h : State C → ℕ)
    (t : List α) (ht : t ∈ states C) :
    (∑ q : State C, (if t = q.val then 1 else 0) * h q) = h ⟨t, ht⟩ := by
  have heq (q : State C) : t = q.val ↔ (⟨t, ht⟩ : State C) = q := by
    constructor
    · intro he; exact Subtype.ext he
    · intro he; exact congrArg Subtype.val he
  simp only [heq, ite_mul, one_mul, zero_mul]
  simp

/-- The aggregate one-letter weight at the root is the sum of the weights
of the codeword tails. Nonempty codewords ensure exactly one leading letter. -/
private theorem root_letter_weight_sum (C : Finset (List α))
    (hpos : ∀ c ∈ C, c ≠ []) (h : List α → ℕ) :
    (∑ a : α, (transition C [a]).mulVec (fun q => h q.val) ⟨[], root_mem_states C⟩) =
      ∑ c ∈ C, h c.tail := by
  simp only [Matrix.mulVec, dotProduct, transition, ways_cons_root, ways_nil,
    Finset.sum_mul]
  rw [Finset.sum_comm (s := (Finset.univ : Finset α)) (t := Finset.univ)]
  simp only [Finset.sum_comm (s := (Finset.univ : Finset α)) (t := C)]
  rw [Finset.sum_comm (s := (Finset.univ : Finset (State C))) (t := C)]
  apply Finset.sum_congr rfl
  intro c hc
  have hcne := hpos c hc
  cases c with
  | nil => contradiction
  | cons a c =>
    simp only [List.head?_cons, List.tail_cons, Option.some.injEq]
    simp only [ite_mul, zero_mul, one_mul, Finset.sum_ite_eq,
      Finset.mem_univ, if_true]
    simpa only [ite_mul, one_mul, zero_mul] using
      delta_weight C (fun q => h q.val) c (code_tail_mem_states C (a::c) hc)

private theorem suffix_letter_weight_sum (C : Finset (List α))
    (h : List α → ℕ) (a : α) (s : List α) (hs : a::s ∈ states C) :
    (∑ b : α, (transition C [b]).mulVec (fun q => h q.val) ⟨a::s, hs⟩) = h s := by
  simp only [Matrix.mulVec, dotProduct, transition, ways_cons_cons, ways_nil,
    ite_mul, zero_mul]
  rw [Finset.sum_comm]
  simp only [Finset.sum_ite_eq', Finset.mem_univ, if_true]
  simpa only [ite_mul, zero_mul] using
    delta_weight C (fun q => h q.val) s (tail_mem_states C (a::s) hs)

omit [Fintype α] in
private theorem state_length_le_bound (C : Finset (List α)) (K : ℕ)
    (hbound : ∀ c ∈ C, c.length ≤ K) (s : State C) : s.val.length ≤ K := by
  rcases (mem_states_iff C s.val).mp s.property with he | ⟨c, hc, hs⟩
  · simp [he]
  · have ht : c.tail.length ≤ c.length := by simp only [List.length_tail]; omega
    exact hs.length_le.trans (ht.trans (hbound c hc))

/-- Integer Kraft balance gives a positive eigenvector for the aggregate
letter transition, directly from the suffix automaton's local definition. -/
theorem kraft_eigenvector (C : Finset (List α)) (hpos : ∀ c ∈ C, c ≠ [])
    (K : ℕ) (hbound : ∀ c ∈ C, c.length ≤ K)
    (hbalance : (∑ c ∈ C, Fintype.card α ^ (K-c.length)) = Fintype.card α ^ K)
    (s : State C) :
    (∑ a : α, (transition C [a]).mulVec
      (fun q => Fintype.card α ^ (K-q.val.length)) s) =
        Fintype.card α * Fintype.card α ^ (K-s.val.length) := by
  obtain ⟨s, hs⟩ := s
  cases s with
  | nil =>
    rw [root_letter_weight_sum C hpos (fun q => Fintype.card α ^ (K-q.length))]
    simp only [List.length_nil, Nat.sub_zero]
    calc
      (∑ c ∈ C, Fintype.card α ^ (K-c.tail.length)) =
          ∑ c ∈ C, Fintype.card α * Fintype.card α ^ (K-c.length) := by
        apply Finset.sum_congr rfl
        intro c hc
        have hp : 0 < c.length := List.length_pos_iff.mpr (hpos c hc)
        have hb := hbound c hc
        have he : K-c.tail.length = (K-c.length)+1 := by simp only [List.length_tail]; omega
        rw [he, pow_succ, Nat.mul_comm]
      _ = Fintype.card α * Fintype.card α ^ K := by rw [← Finset.mul_sum, hbalance]
  | cons a s =>
    rw [suffix_letter_weight_sum C (fun q => Fintype.card α ^ (K-q.length)) a s hs]
    have hb := state_length_le_bound C K hbound ⟨a::s, hs⟩
    simp only [List.length_cons] at hb ⊢
    have he : K-s.length = (K-(s.length+1))+1 := by omega
    rw [he, pow_succ, Nat.mul_comm]

/-- Equality in the uniform Kraft sum implies factor completeness for a
finite uniquely decipherable code. The proof is entirely finite: a missing
word would kill a bounded harmonic function whose value at the root is positive. -/
theorem kraft_balance_complete (C : Finset (List α)) (hcode : IsCode C)
    (hpos : ∀ c ∈ C, c ≠ []) (K : ℕ)
    (hbound : ∀ c ∈ C, c.length ≤ K) (hd : 0 < Fintype.card α)
    (hbalance : (∑ c ∈ C, Fintype.card α ^ (K-c.length)) = Fintype.card α ^ K) :
    ∀ w, Completable C w := by
  classical
  let h : State C → ℕ := fun s => Fintype.card α ^ (K-s.val.length)
  let o : State C := ⟨[], root_mem_states C⟩
  let f : List α → ℕ := fun w => (transition C w).mulVec h o
  have hb : ∀ w, f w ≤ ∑ s : State C, h s := by
    intro w
    apply Finset.sum_le_sum
    intro s _
    simpa using Nat.mul_le_mul_right (h s) (transition_binary C hcode w o s)
  have heigen (s : State C) :
      (∑ a : α, (transition C [a]).mulVec h s) = Fintype.card α * h s :=
    kraft_eigenvector C hpos K hbound hbalance s
  have hh (w : List α) : (∑ a : α, f (w++[a])) = Fintype.card α * f w := by
    have hprod (a : α) : f (w++[a]) =
        ∑ s : State C, transition C w o s * (transition C [a]).mulVec h s := by
      dsimp only [f]
      rw [transition_append, ← Matrix.mulVec_mulVec]
      rfl
    simp only [hprod]
    rw [Finset.sum_comm]
    simp only [← Finset.mul_sum]
    rw [show f w = ∑ s : State C, transition C w o s * h s from rfl]
    simp only [heigen, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro s _
    exact Nat.mul_left_comm _ _ _
  intro z
  by_contra hz
  have hzero := (transition_zero_iff C hpos z).mpr hz
  have hkill (w : List α) : f (w++z) = 0 := by
    simp [f, transition_append, hzero]
  have hf0 := KraftCompleteness.bounded_harmonic_zero f _ hb hh z hkill
  have hp : 0 < f [] := by
    simpa [f, h, o] using (Nat.pow_pos hd : 0 < Fintype.card α ^ K)
  omega

omit [DecidableEq α] in
/-- Clearing the common denominator in a uniform Bernoulli Kraft equality.
The finite upper bound `K` may be any upper bound on the codeword lengths. -/
theorem kraft_eq_one_balance (C : Finset (List α)) (K : ℕ)
    (hbound : ∀ c ∈ C, c.length ≤ K) (hd : 0 < Fintype.card α)
    (hmass : (∑ c ∈ C, ((Fintype.card α : ℚ)^c.length)⁻¹) = 1) :
    (∑ c ∈ C, Fintype.card α ^ (K-c.length)) = Fintype.card α ^ K := by
  have hd0 : (Fintype.card α : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.ne_of_gt hd)
  apply Nat.cast_injective (R := ℚ)
  simp only [Nat.cast_sum, Nat.cast_pow]
  calc
    (∑ c ∈ C, (Fintype.card α : ℚ) ^ (K-c.length)) =
        ∑ c ∈ C, (Fintype.card α : ℚ)^K * ((Fintype.card α : ℚ)^c.length)⁻¹ := by
      apply Finset.sum_congr rfl
      intro c hc
      exact pow_sub₀ _ hd0 (hbound c hc)
    _ = (Fintype.card α : ℚ)^K := by rw [← Finset.mul_sum, hmass, mul_one]

/-- Uniform Bernoulli mass one implies factor completeness for every finite
uniquely decipherable code. No short-witness theorem is used. -/
theorem kraft_eq_one_complete (C : Finset (List α)) (hcode : IsCode C)
    (hpos : ∀ c ∈ C, c ≠ []) (hd : 0 < Fintype.card α)
    (hmass : (∑ c ∈ C, ((Fintype.card α : ℚ)^c.length)⁻¹) = 1) :
    ∀ w, Completable C w := by
  let K := C.sup List.length
  have hb : ∀ c ∈ C, c.length ≤ K := fun _ hc => Finset.le_sup hc
  exact kraft_balance_complete C hcode hpos K hb hd
    (kraft_eq_one_balance C K hb hd hmass)

end Proof.CodeAutomaton


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/KraftDeficiency.lean <==
import Proof.FlowerRenewal
import Proof.KraftCompleteness
import Proof.CycleCompression
import Proof.ConstructiveExtraction

namespace Proof.KraftDeficiency

open scoped BigOperators
open PrefixExtraction
set_option linter.unusedSectionVars false

variable {α : Type*} [DecidableEq α] [Fintype α]

def suffixAdjacency (C : Finset (List α)) :
    Matrix (CodeAutomaton.State C) (CodeAutomaton.State C) ℕ :=
  ∑ a : α, CodeAutomaton.transition C [a]

theorem adjacency_quotient (C : Finset (List α)) :
    (∑ a : α, FlowerAutomaton.transition C [a]) * FlowerAutomaton.quotientMatrix C =
      FlowerAutomaton.quotientMatrix C * suffixAdjacency C := by
  simp only [suffixAdjacency, Matrix.sum_mul, Matrix.mul_sum,
    FlowerAutomaton.transition_quotient]

theorem adjacency_pow_quotient (C : Finset (List α)) (n : ℕ) :
    (∑ a : α, FlowerAutomaton.transition C [a])^n * FlowerAutomaton.quotientMatrix C =
      FlowerAutomaton.quotientMatrix C * suffixAdjacency C^n := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [pow_succ, Matrix.mul_assoc, adjacency_quotient, ← Matrix.mul_assoc,
      ih, Matrix.mul_assoc, ← pow_succ]

theorem quotient_mul_apply (C : Finset (List α))
    (M : Matrix (CodeAutomaton.State C) (CodeAutomaton.State C) ℕ)
    (s : FlowerAutomaton.State C) (t : CodeAutomaton.State C) :
    (FlowerAutomaton.quotientMatrix C * M) s t = M (FlowerAutomaton.projection C s) t := by
  simp [Matrix.mul_apply, FlowerAutomaton.quotientMatrix]

/-- The literal flower renewal relation descends through the surjective state
projection. This needs no generating functions or spectral arguments. -/
theorem suffix_renewal_of_flower (C : Finset (List α)) (n : ℕ)
    (hflower : (∑ a : α, FlowerAutomaton.transition C [a])^n =
      ∑ c ∈ C, (∑ a : α, FlowerAutomaton.transition C [a])^(n-c.length)) :
    suffixAdjacency C^n = ∑ c ∈ C, suffixAdjacency C^(n-c.length) := by
  have hq := congrArg (fun M => M * FlowerAutomaton.quotientMatrix C) hflower
  simp only [Matrix.sum_mul, adjacency_pow_quotient] at hq
  rw [← Matrix.mul_sum] at hq
  ext s t
  obtain ⟨q, hqs⟩ := FlowerAutomaton.projection_surjective C s
  have he := congrFun (congrFun hq q) t
  simpa only [quotient_mul_apply, hqs] using he

theorem future_eq_mulVec_power {ι : Type*} [Fintype ι] [DecidableEq ι]
    (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (n : ℕ) :
    future B y n = Matrix.mulVec ((∑ a, B a)^n) y := by
  induction n with
  | zero => simp [future]
  | succ n ih => simp [future, ih, pow_succ']

theorem scalar_add_right {ι : Type*} [Fintype ι] (x y z : ι → ℕ) :
    scalar x (y+z) = scalar x y + scalar x z := by
  simp [scalar, Nat.mul_add, Finset.sum_add_distrib]

theorem scalar_sum_mulVec {ι β : Type*} [Fintype ι] [DecidableEq β]
    (S : Finset β) (M : β → Matrix ι ι ℕ) (x y : ι → ℕ) :
    scalar x (Matrix.mulVec (∑ c ∈ S, M c) y) =
      ∑ c ∈ S, scalar x (Matrix.mulVec (M c) y) := by
  induction S using Finset.induction_on with
  | empty => simp [scalar]
  | @insert c S hc ih => simp [hc, Matrix.add_mulVec, scalar_add_right, ih]

theorem coefficient_renewal_of_matrix (C : Finset (List α))
    (x y : CodeAutomaton.State C → ℕ) (n : ℕ)
    (hmatrix : suffixAdjacency C^n = ∑ c ∈ C, suffixAdjacency C^(n-c.length)) :
    scalar x (future (fun a => CodeAutomaton.transition C [a]) y n) =
      ∑ c ∈ C, scalar x (future (fun a => CodeAutomaton.transition C [a]) y (n-c.length)) := by
  simp only [future_eq_mulVec_power]
  change scalar x (Matrix.mulVec (suffixAdjacency C^n) y) = _
  rw [hmatrix, scalar_sum_mulVec]
  rfl

/-- Full coefficients at the renewal horizon force the finite, integer form
of the Kraft equality. Cancelling the positive compressed mass uses only
natural-number arithmetic. -/
theorem kraft_balance_of_full_coefficients (C : Finset (List α))
    (x y : CodeAutomaton.State C → ℕ) (r n : ℕ) (hr : 0 < r)
    (hmatrix : suffixAdjacency C^n = ∑ c ∈ C, suffixAdjacency C^(n-c.length))
    (hfull : ∀ j ≤ n, scalar x (future (fun a => CodeAutomaton.transition C [a]) y j) =
      r * Fintype.card α ^ j) :
    (∑ c ∈ C, Fintype.card α^(n-c.length)) = Fintype.card α^n := by
  have hrec := coefficient_renewal_of_matrix C x y n hmatrix
  rw [hfull n (by omega)] at hrec
  have hs : (∑ c ∈ C, scalar x (future (fun a => CodeAutomaton.transition C [a]) y (n-c.length))) =
      r * (∑ c ∈ C, Fintype.card α^(n-c.length)) := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro c hc
    exact hfull (n-c.length) (Nat.sub_le n c.length)
  rw [hs] at hrec
  exact (Nat.eq_of_mul_eq_mul_left hr hrec).symm

/-- The actual short-horizon matrix identity, proved by deleting and
reinserting the first complete flower petal, transferred to suffix states. -/
theorem suffix_renewal (C : Finset (List α)) (k n : ℕ) (hk : 1 ≤ k)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hn : 2*k-1 ≤ n) :
    suffixAdjacency C^n = ∑ c ∈ C, suffixAdjacency C^(n-c.length) := by
  apply suffix_renewal_of_flower C n
  exact FlowerAutomaton.adjacency_renewal C k n hk
    (fun c hc => List.length_pos_iff.mpr (hpos c hc)) hbound hn

theorem short_horizon_kraft_balance (C : Finset (List α)) (k r : ℕ)
    (hk : 1 ≤ k) (hr : 0 < r)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (x y : CodeAutomaton.State C → ℕ)
    (hfull : ∀ j ≤ 2*k-1,
      scalar x (future (fun a => CodeAutomaton.transition C [a]) y j) =
        r * Fintype.card α^j) :
    (∑ c ∈ C, Fintype.card α^(2*k-1-c.length)) = Fintype.card α^(2*k-1) :=
  kraft_balance_of_full_coefficients C x y r (2*k-1) hr
    (suffix_renewal C k (2*k-1) hk hpos hbound (by omega)) hfull

/-- Section 5 without generating functions: delete a complete petal at the
short horizon, cancel the full coefficient, and apply the independently
proved equality case of Kraft's criterion. -/
theorem complete_of_full_coefficients (C : Finset (List α)) (hcode : Target.IsCode C)
    (k r : ℕ) (hk : 1 ≤ k) (hr : 0 < r)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hd : 0 < Fintype.card α) (x y : CodeAutomaton.State C → ℕ)
    (hfull : ∀ j ≤ 2*k-1,
      scalar x (future (fun a => CodeAutomaton.transition C [a]) y j) =
        r * Fintype.card α^j) :
    ∀ w, Target.Completable C w := by
  apply CodeAutomaton.kraft_balance_complete C hcode hpos (2*k-1)
    (fun c hc => (hbound c hc).trans (by omega)) hd
  exact short_horizon_kraft_balance C k r hk hr hpos hbound x y hfull

end Proof.KraftDeficiency


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/LengthBound.lean <==
import Mathlib.Tactic.Linarith

namespace Proof

/-- The parameterized length estimate for the constructed word. -/
theorem parameterized_length_bound (k r q ell rotations : ℕ)
    (hqr : q ≤ r)
    (hell : ell ≤ 2*k-1) (hrot : rotations ≤ (q-1)*(r-1)) :
    q*ell + (q+1)*(k-1) + rotations ≤
      r*(2*k-1) + (r+1)*(k-1) + (r-1)^2 := by
  have h₁ := Nat.mul_le_mul hqr hell
  have h₂ := Nat.mul_le_mul_right (k-1) (Nat.add_le_add_right hqr 1)
  have h₃ := Nat.mul_le_mul_right (r-1) (Nat.sub_le_sub_right hqr 1)
  nlinarith

theorem universal_length_bound (k r : ℕ) (hk : 1 ≤ k) (hrk : r ≤ k) :
    r*(2*k-1) + (r+1)*(k-1) + (r-1)^2 ≤ 4*k^2-3*k := by
  have h₁ := Nat.mul_le_mul_right (2*k-1) hrk
  have h₂ := Nat.mul_le_mul_right (k-1) (Nat.add_le_add_right hrk 1)
  have h₃ := Nat.mul_self_le_mul_self (Nat.sub_le_sub_right hrk 1)
  have hp : k-1+1 = k := Nat.sub_add_cancel hk
  have ht : 2*k-1+1 = 2*k := Nat.sub_add_cancel (by omega)
  have hh : 3*k ≤ 4*k^2 := by nlinarith
  have hb : 4*k^2-3*k+3*k = 4*k^2 := Nat.sub_add_cancel hh
  nlinarith

end Proof


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/MassDecay.lean <==
import Proof.MatrixCore
import Mathlib.Tactic.Ring

/-!
Quantitative extinction from an averaging family.

The same mass identity used for strict descent gives a multiplicative bound.
The averaging family may have a different size from the matrix dimension.
No binary-entry, semigroup-finiteness, or code assumption is needed here.
The matrices have natural-number entries, so a mass strictly below one is zero.
-/

namespace Proof

open scoped BigOperators

variable {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [Nonempty κ]

omit [DecidableEq ι] in
/-- After exactly `n` rotations, the mass is at most its geometric estimate.
The statement is cleared of denominators and uses only natural numbers. -/
theorem contracting_rotations (T : Matrix ι ι ℕ)
    (R : κ → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (n : ℕ) (A : Matrix ι ι ℕ) :
    ∃ is : List κ, is.length = n ∧
      Fintype.card κ ^ n * mass (rotatedProduct T R A is) ≤ mass A * mass T ^ n := by
  induction n generalizing A with
  | zero => exact ⟨[], rfl, by simp [rotatedProduct]⟩
  | succ n ih =>
    obtain ⟨i, hi⟩ := exists_mass_contraction A T R hR
    obtain ⟨is, hlen, hbound⟩ := ih (A * R i * T)
    refine ⟨i :: is, by simp [hlen], ?_⟩
    change Fintype.card κ ^ (n+1) * mass (rotatedProduct T R (A * R i * T) is) ≤ _
    calc
      _ = Fintype.card κ *
          (Fintype.card κ ^ n * mass (rotatedProduct T R (A * R i * T) is)) := by
        rw [pow_succ]
        ring
      _ ≤ Fintype.card κ * (mass (A * R i * T) * mass T ^ n) :=
        Nat.mul_le_mul_left _ hbound
      _ = (Fintype.card κ * mass (A * R i * T)) * mass T ^ n := by ring
      _ ≤ (mass A * mass T) * mass T ^ n := Nat.mul_le_mul_right _ hi
      _ = mass A * mass T ^ (n+1) := by rw [pow_succ]; ring

omit [DecidableEq ι] in
/-- A geometric estimate below one is a finite certificate for a zero product. -/
theorem killing_rotations_of_power (T : Matrix ι ι ℕ)
    (R : κ → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (n : ℕ) (A : Matrix ι ι ℕ)
    (hpower : mass A * mass T ^ n < Fintype.card κ ^ n) :
    ∃ is : List κ, is.length = n ∧ rotatedProduct T R A is = 0 := by
  obtain ⟨is, hlen, hmass⟩ := contracting_rotations T R hR n A
  refine ⟨is, hlen, (mass_eq_zero_iff _).mp ?_⟩
  by_contra h
  have hpos : 1 ≤ mass (rotatedProduct T R A is) := by omega
  have hge := Nat.mul_le_mul_left (Fintype.card κ ^ n) hpos
  simp only [mul_one] at hge
  exact (not_lt_of_ge (hge.trans hmass)) hpower

/-- Starting at `T`, the certificate depends only on its mass and the size
of the averaging family. -/
theorem killing_rotations_product_of_power (T : Matrix ι ι ℕ)
    (R : κ → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (n : ℕ) (hpower : mass T ^ (n+1) < Fintype.card κ ^ n) :
    ∃ is : List κ, is.length = n ∧
      T * (is.map (fun i => R i * T)).prod = 0 := by
  obtain ⟨is, hlen, hz⟩ := killing_rotations_of_power T R hR n T
    (by simpa [pow_succ, Nat.mul_comm] using hpower)
  exact ⟨is, hlen, by simpa [rotatedProduct_eq] using hz⟩

/-- Example of a strictly smaller guaranteed budget: mass at most eight in
dimension sixteen has a four-rotation certificate; unit descent allows eight.
This does not assert that four rotations are necessary. -/
theorem four_rotations_of_mass_le_eight (T : Matrix (Fin 16) (Fin 16) ℕ)
    (R : Fin 16 → Matrix (Fin 16) (Fin 16) ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T ≤ 8) :
    ∃ is : List (Fin 16), is.length = 4 ∧
      T * (is.map (fun i => R i * T)).prod = 0 := by
  apply killing_rotations_product_of_power T R hR 4
  have hpow := Nat.pow_le_pow_left hT 5
  norm_num at hpow ⊢
  omega

/-- The strict threshold cannot be weakened to equality: the one-state
identity family averages to `allOnes`, has mass one, and never reaches zero. -/
theorem equality_threshold_counterexample :
    let T : Matrix (Fin 1) (Fin 1) ℕ := 1
    let R : Fin 1 → Matrix (Fin 1) (Fin 1) ℕ := fun _ => 1
    (∑ i, R i = allOnes) ∧ mass T = 1 ∧
      ∀ is : List (Fin 1), T * (is.map (fun i => R i * T)).prod ≠ 0 := by
  dsimp
  refine ⟨by decide, by decide, ?_⟩
  intro is
  simp

end Proof


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/MatrixCore.lean <==
import Mathlib.Data.Matrix.Mul
import Mathlib.Data.Matrix.Basic
import Mathlib.Data.Finset.Max
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Push

/-!
Finite matrix-semigroup lemmas for the quadratic code bound.
The code-specific instances are constructed in `CycleCompression.lean`.
-/

namespace Proof

open scoped BigOperators

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

def mass (A : Matrix ι ι ℕ) : ℕ := ∑ i, ∑ j, A i j

def allOnes : Matrix ι ι ℕ := fun _ _ => 1

omit [DecidableEq ι] in
lemma mass_zero : mass (0 : Matrix ι ι ℕ) = 0 := by simp [mass]

omit [DecidableEq ι] in
lemma mass_eq_zero_iff (A : Matrix ι ι ℕ) : mass A = 0 ↔ A = 0 := by
  constructor
  · intro h
    have hrow (i : ι) : (∑ j, A i j) = 0 :=
      (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => Nat.zero_le _)).mp h i (Finset.mem_univ i)
    ext i j
    exact (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => Nat.zero_le _)).mp
      (hrow i) j (Finset.mem_univ j)
  · intro h
    simp [h, mass]

omit [DecidableEq ι] in
lemma mass_sum {κ : Type*} [Fintype κ] (A : κ → Matrix ι ι ℕ) :
    mass (∑ t, A t) = ∑ t, mass (A t) := by
  simp only [mass, Matrix.sum_apply]
  calc
    (∑ i, ∑ j, ∑ t, A t i j) = ∑ i, ∑ t, ∑ j, A t i j := by
      apply Finset.sum_congr rfl
      intro i _
      exact Finset.sum_comm
    _ = ∑ t, ∑ i, ∑ j, A t i j := Finset.sum_comm

omit [DecidableEq ι] in
lemma mul_allOnes_mul_entry (A B : Matrix ι ι ℕ) (i j : ι) :
    (A * (allOnes : Matrix ι ι ℕ) * B) i j = (∑ t, A i t) * (∑ t, B t j) := by
  simp [Matrix.mul_apply, allOnes, Finset.mul_sum]

omit [DecidableEq ι] in
lemma mass_mul_allOnes_mul (A B : Matrix ι ι ℕ) :
    mass (A * (allOnes : Matrix ι ι ℕ) * B) = mass A * mass B := by
  simp only [mass, mul_allOnes_mul_entry]
  simp_rw [← Finset.mul_sum, ← Finset.sum_mul]
  congr 1
  exact Finset.sum_comm

omit [DecidableEq ι] in
lemma sum_rotated_masses {κ : Type*} [Fintype κ] (A B : Matrix ι ι ℕ)
    (R : κ → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes) :
    (∑ i, mass (A * R i * B)) = mass A * mass B := by
  rw [← mass_sum]
  rw [← Finset.sum_mul, ← Finset.mul_sum, hR]
  exact mass_mul_allOnes_mul A B

omit [DecidableEq ι] in
/-- A finite multiplicatively closed family containing an averaging family
of rotations has total entry mass at most the number of states.
This proves the mass lemma without analytic limits or spectral arguments. -/
theorem finite_semigroup_mass_bound
    (S : Finset (Matrix ι ι ℕ)) (hS : S.Nonempty)
    (hmul : ∀ A ∈ S, ∀ B ∈ S, A * B ∈ S)
    (R : ι → Matrix ι ι ℕ) (hmem : ∀ i, R i ∈ S)
    (hR : ∑ i, R i = allOnes) :
    ∀ A ∈ S, mass A ≤ Fintype.card ι := by
  obtain ⟨B, hB, hmax⟩ := Finset.exists_max_image S mass hS
  have hprod (i : ι) : mass (B * R i * B) ≤ mass B :=
    hmax _ (hmul _ (hmul _ hB _ (hmem i)) _ hB)
  have hbound : mass B * mass B ≤ Fintype.card ι * mass B := by
    calc
      mass B * mass B = ∑ i, mass (B * R i * B) :=
        (sum_rotated_masses B B R hR).symm
      _ ≤ ∑ _ : ι, mass B := Finset.sum_le_sum (fun i _ => hprod i)
      _ = Fintype.card ι * mass B := by simp
  have hBbound : mass B ≤ Fintype.card ι := by nlinarith
  intro A hA
  exact (hmax A hA).trans hBbound

omit [DecidableEq ι] in
/-- Some rotation does at least as well as the average. Keeping this exact
inequality gives both strict descent and a quantitative contraction estimate. -/
theorem exists_mass_contraction {κ : Type*} [Fintype κ] [Nonempty κ]
    (A T : Matrix ι ι ℕ) (R : κ → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes) :
    ∃ i, Fintype.card κ * mass (A * R i * T) ≤ mass A * mass T := by
  by_contra h
  push_neg at h
  have hs := Finset.sum_lt_sum_of_nonempty (Finset.univ_nonempty :
      (Finset.univ : Finset κ).Nonempty) (fun i _ => h i)
  simp only [Finset.sum_const, Finset.card_univ, smul_eq_mul,
    ← Finset.mul_sum, sum_rotated_masses A T R hR] at hs
  exact (Nat.lt_irrefl _ hs)

omit [DecidableEq ι] in
/-- A deficient matrix gives a strict natural-number descent after some rotation. -/
theorem exists_mass_drop (A T : Matrix ι ι ℕ)
    (R : ι → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (hT : mass T < Fintype.card ι) (hA : 0 < mass A) :
    ∃ i, mass (A * R i * T) < mass A := by
  have hr : 0 < Fintype.card ι := by omega
  letI : Nonempty ι := Fintype.card_pos_iff.mp hr
  obtain ⟨i, hi⟩ := exists_mass_contraction A T R hR
  refine ⟨i, ?_⟩
  by_contra h
  have hmono := Nat.mul_le_mul_left (Fintype.card ι) (Nat.le_of_not_gt h)
  have hstrict := Nat.mul_lt_mul_of_pos_left hT hA
  nlinarith

def rotatedProduct {κ : Type*} (T : Matrix ι ι ℕ) (R : κ → Matrix ι ι ℕ)
    (A : Matrix ι ι ℕ) (is : List κ) : Matrix ι ι ℕ :=
  is.foldl (fun B i => B * R i * T) A

lemma rotatedProduct_eq {κ : Type*} (T : Matrix ι ι ℕ) (R : κ → Matrix ι ι ℕ)
    (A : Matrix ι ι ℕ) (is : List κ) :
    rotatedProduct T R A is = A * (is.map (fun i => R i * T)).prod := by
  induction is generalizing A with
  | nil => simp [rotatedProduct]
  | cons i is ih =>
    change rotatedProduct T R (A * R i * T) is = _
    rw [ih]
    simp [mul_assoc]

omit [DecidableEq ι] in
/-- The strict descent terminates in at most `mass A` rotations. -/
theorem killing_rotations (T : Matrix ι ι ℕ)
    (R : ι → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (hT : mass T < Fintype.card ι) (A : Matrix ι ι ℕ) :
    ∃ is : List ι, is.length ≤ mass A ∧ rotatedProduct T R A is = 0 := by
  have aux : ∀ n, ∀ A : Matrix ι ι ℕ, mass A = n →
      ∃ is : List ι, is.length ≤ n ∧ rotatedProduct T R A is = 0 := by
    intro n
    induction n using Nat.strong_induction_on with
    | h n ih =>
      intro A hn
      by_cases hz : n = 0
      · refine ⟨[], by simp, ?_⟩
        simpa [rotatedProduct] using (mass_eq_zero_iff A).mp (hn.trans hz)
      · obtain ⟨i, hi⟩ := exists_mass_drop A T R hR hT (by omega)
        obtain ⟨is, hlen, hzero⟩ := ih (mass (A * R i * T)) (by omega)
          (A * R i * T) rfl
        refine ⟨i :: is, ?_, ?_⟩
        · simp only [List.length_cons]
          omega
        · simpa [rotatedProduct] using hzero
  exact aux (mass A) A rfl

theorem killing_rotations_product (T : Matrix ι ι ℕ)
    (R : ι → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (hT : mass T < Fintype.card ι) :
    ∃ is : List ι, is.length < Fintype.card ι ∧
      T * (is.map (fun i => R i * T)).prod = 0 := by
  obtain ⟨is, hlen, hz⟩ := killing_rotations T R hR hT T
  refine ⟨is, hlen.trans_lt hT, ?_⟩
  rwa [rotatedProduct_eq] at hz

end Proof


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/MatrixGrowth.lean <==
import Proof.HubCode
import Mathlib.Data.Fintype.Card

namespace Proof.Hub
open scoped BigOperators
open PrefixExtraction
set_option linter.unusedSectionVars false
variable {α Q : Type*} [Fintype Q] [DecidableEq Q]

theorem entry_le_mass (A : Matrix Q Q ℕ) (p q : Q) : A p q ≤ mass A := by
  exact (Finset.single_le_sum (f := fun t => A p t) (fun _ _ => Nat.zero_le _)
    (Finset.mem_univ q)).trans
    (Finset.single_le_sum (f := fun s => ∑ t, A s t) (fun _ _ => Nat.zero_le _)
      (Finset.mem_univ p))

theorem repeated_word (B : α → Matrix Q Q ℕ) (w : List α) (t : ℕ) :
    wordMatrix B (List.replicate t w).flatten = wordMatrix B w ^ t := by
  induction t with
  | zero => simp [wordMatrix]
  | succ t ih => simp [List.replicate_succ, word_append, ih, pow_succ']

theorem diagonal_power_lower (A : Matrix Q Q ℕ) (p : Q) (t : ℕ) :
    A p p ^ t ≤ (A ^ t) p p := by
  induction t with
  | zero => simp
  | succ t ih =>
    rw [pow_succ, pow_succ]
    exact (Nat.mul_le_mul_right _ ih).trans (mul_entry_lower (A^t) A p p p)

theorem one_add_le_two_pow (t : ℕ) : t + 1 ≤ 2^t := by
  induction t with
  | zero => simp
  | succ t ih => rw [pow_succ]; nlinarith

/-- Bounded products cannot contain two copies of one closed labelled walk. -/
theorem bounded_diagonal_binary (B : α → Matrix Q Q ℕ)
    (hbounded : ∃ K, ∀ w p q, wordMatrix B w p q ≤ K) :
    ∀ w p, wordMatrix B w p p ≤ 1 := by
  obtain ⟨K,hK⟩ := hbounded
  intro w p
  by_contra h
  have hb : 2 ≤ wordMatrix B w p p := by omega
  have hg : 2^(K+1) ≤ wordMatrix B (List.replicate (K+1) w).flatten p p := by
    rw [repeated_word]
    exact (Nat.pow_le_pow_left hb (K+1)).trans (diagonal_power_lower _ p _)
  have hk := hK (List.replicate (K+1) w).flatten p p
  have hl := one_add_le_two_pow (K+1)
  omega

theorem finite_products_bounded (B : α → Matrix Q Q ℕ)
    (hfinite : (Set.range (wordMatrix B)).Finite) :
    ∃ K, ∀ w p q, wordMatrix B w p q ≤ K := by
  classical
  refine ⟨hfinite.toFinset.sup mass, ?_⟩
  intro w p q
  exact (entry_le_mass _ p q).trans (Finset.le_sup
    (hfinite.mem_toFinset.mpr ⟨w,rfl⟩))

/-- Only a return path from q to p is needed; global unambiguity is not assumed. -/
theorem binary_of_return_path (B : α → Matrix Q Q ℕ)
    (hdiag : ∀ w p, wordMatrix B w p p ≤ 1)
    (p q : Q) (v : List α) (hv : 0 < wordMatrix B v q p) (w : List α) :
    wordMatrix B w p q ≤ 1 := by
  have hl := mul_entry_lower (wordMatrix B w) (wordMatrix B v) p p q
  have hd := hdiag (w ++ v) p
  rw [word_append] at hd
  nlinarith

theorem finite_products_locally_binary (B : α → Matrix Q Q ℕ)
    (hfinite : (Set.range (wordMatrix B)).Finite)
    (p q : Q) (hreturn : ∃ v, 0 < wordMatrix B v q p) (w : List α) :
    wordMatrix B w p q ≤ 1 := by
  obtain ⟨v,hv⟩ := hreturn
  exact binary_of_return_path B
    (bounded_diagonal_binary B (finite_products_bounded B hfinite)) p q v hv w

end Proof.Hub


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/Mortality.lean <==
import Proof.HubRefined
import Proof.HubLowerCode
import Proof.HubPaddingStates

/-!
The sharp quadratic mortality result. The upper bound uses the graph-only
cycle-hub hypothesis and the actual proved code theorem. The lower bound
is a concrete binary partial deterministic family, in every dimension ≥ 3.
-/
namespace Proof.HubLower
open PrefixExtraction Hub

theorem binary_cycle_hub (k : ℕ) (hk : 2 ≤ k) : CycleHubProperty (matrices k) :=
  hub_property_of_connected_rank (matrices k) (root k hk)
    (stronglyConnected k hk) (hubRank k hk)

theorem padded_binary_family (k extra : ℕ) (hk : 2 ≤ k) :
    Fintype.card (State k ⊕ Fin extra) = 2*k-1+extra ∧
    (Set.range (wordMatrix (zeroPad (P := Fin extra) (matrices k)))).Finite ∧
    CycleHubProperty (zeroPad (P := Fin extra) (matrices k)) ∧
    SpectralAtMostOne (zeroPad (P := Fin extra) (matrices k)) ∧
    wordMatrix (zeroPad (P := Fin extra) (matrices k)) (witness k) = 0 ∧
    (witness k).length = k^2+k-1 ∧
    ∀ w, wordMatrix (zeroPad (P := Fin extra) (matrices k)) w = 0 →
      k^2+k-1 ≤ w.length := by
  letI : Nonempty (State k) := ⟨root k hk⟩
  have hf := zeroPad_finite (P := Fin extra) (matrices k) (finite_monoid k hk)
  have hbase := sharp_binary_family k hk
  refine ⟨?_,hf,zeroPad_graph _ (binary_cycle_hub k hk),finite_products_spectral _ hf,
    (zeroPad_zero_iff _ _).mpr hbase.2.2.2.2.1,hbase.2.2.2.2.2.1,?_⟩
  · simp [Fintype.card_sum,card_states k (by omega)]
  · intro w hw
    exact hbase.2.2.2.2.2.2 w ((zeroPad_zero_iff _ _).mp hw)

abbrev DimensionState (n : ℕ) :=
  State ((n+1)/2) ⊕ Fin (n-(2*((n+1)/2)-1))

/-- The same explicit two-letter family, padded by at most one isolated state. -/
def dimensionMatrices (n : ℕ) : Bool → Matrix (DimensionState n) (DimensionState n) ℕ :=
  zeroPad (matrices ((n+1)/2))

/-- Every dimension at least three has an example satisfying all hypotheses,
with shortest zero-product length at least n²/4. -/
theorem all_dimensions_quadratic_lower (n : ℕ) (hn : 3 ≤ n) :
    Fintype.card (DimensionState n) = n ∧
    (Set.range (wordMatrix (dimensionMatrices n))).Finite ∧
    CycleHubProperty (dimensionMatrices n) ∧
    SpectralAtMostOne (dimensionMatrices n) ∧
    wordMatrix (dimensionMatrices n) (witness ((n+1)/2)) = 0 ∧
    (witness ((n+1)/2)).length = ((n+1)/2)^2+(n+1)/2-1 ∧
    ∀ w, wordMatrix (dimensionMatrices n) w = 0 → n^2 ≤ 4*w.length := by
  let k := (n+1)/2
  have hk : 2 ≤ k := by dsimp [k]; omega
  have hsmall : 2*k-1 ≤ n := by dsimp [k]; omega
  have hlarge : n ≤ 2*k := by dsimp [k]; omega
  have hpad := padded_binary_family k (n-(2*k-1)) hk
  refine ⟨?_,hpad.2.1,hpad.2.2.1,hpad.2.2.2.1,hpad.2.2.2.2.1,
    hpad.2.2.2.2.2.1,?_⟩
  · change Fintype.card (State k ⊕ Fin (n-(2*k-1))) = n
    rw [hpad.1]
    omega
  · intro w hw
    have hl := hpad.2.2.2.2.2.2 w hw
    have hsquare : n^2 ≤ (2*k)^2 := Nat.pow_le_pow_left hlarge 2
    have hpos : 1 ≤ k^2+k := by nlinarith
    have hsub : k^2+k-1+1 = k^2+k := Nat.sub_add_cancel hpos
    nlinarith

end Proof.HubLower


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/Padding.lean <==
import Proof.MatrixCore

namespace Proof

open scoped BigOperators

-- This is the entrywise order, not the positive-semidefinite matrix order.
local instance {m n : Type*} : PartialOrder (Matrix m n ℕ) :=
  inferInstanceAs (PartialOrder (m → n → ℕ))

lemma matmul_mono {m n p : Type*} [Fintype n]
    {A A' : Matrix m n ℕ} {B B' : Matrix n p ℕ}
    (hA : A ≤ A') (hB : B ≤ B') : A * B ≤ A' * B' := by
  intro i j
  simp only [Matrix.mul_apply]
  exact Finset.sum_le_sum (fun t _ => Nat.mul_le_mul (hA i t) (hB t j))

/-- Expand the integer-padding inequalities through the entire product.
All inequalities are entrywise, and no determinism is assumed. -/
theorem padded_product_bound
    {q ι κ : Type*} [Fintype q] [DecidableEq q] [Fintype ι] [DecidableEq ι]
    (L : Matrix q ι ℕ) (H : Matrix ι q ℕ)
    (P : Matrix ι ι ℕ) (V A0 : Matrix q q ℕ)
    (A : κ → Matrix q q ℕ) (R : κ → Matrix ι ι ℕ)
    (h0 : A0 ≤ L * P * H) (hA : ∀ i, A i ≤ L * R i * H)
    (is : List κ) :
    A0 * V * (is.map (fun i => A i * V)).prod * A0 ≤
      L * P * ((H * V * L) * (is.map (fun i => R i * (H * V * L))).prod) * P * H := by
  let T := H * V * L
  have aux : ∀ is : List κ, ∀ K : Matrix q ι ℕ,
      K * H * V * (is.map (fun i => A i * V)).prod * A0 ≤
        K * T * (is.map (fun i => R i * T)).prod * P * H := by
    intro is
    induction is with
    | nil =>
      intro K
      have h := matmul_mono (le_refl (K * H * V)) h0
      simpa [T, Matrix.mul_assoc] using h
    | cons i is ih =>
      intro K
      have hs : K * H * V * A i ≤ (K * T * R i) * H := by
        have h := matmul_mono (le_refl (K * H * V)) (hA i)
        simpa [T, Matrix.mul_assoc] using h
      have h₁ := matmul_mono hs (le_refl V)
      have h₂ := matmul_mono h₁ (le_refl ((is.map (fun j => A j * V)).prod))
      have h₃ := matmul_mono h₂ (le_refl A0)
      calc
        K * H * V * ((i :: is).map (fun j => A j * V)).prod * A0
            ≤ (K * T * R i) * H * V * (is.map (fun j => A j * V)).prod * A0 := by
              simpa [Matrix.mul_assoc] using h₃
        _ ≤ (K * T * R i) * T * (is.map (fun j => R j * T)).prod * P * H := ih _
        _ = K * T * ((i :: is).map (fun j => R j * T)).prod * P * H := by
          simp [Matrix.mul_assoc]
  have hs := matmul_mono h0 (le_refl V)
  have hs' := matmul_mono hs (le_refl ((is.map (fun i => A i * V)).prod))
  have hs'' := matmul_mono hs' (le_refl A0)
  have hf := hs''.trans (aux is (L * P))
  simpa [T, Matrix.mul_assoc] using hf

theorem padded_product_zero
    {q ι κ : Type*} [Fintype q] [DecidableEq q] [Fintype ι] [DecidableEq ι]
    (L : Matrix q ι ℕ) (H : Matrix ι q ℕ)
    (P : Matrix ι ι ℕ) (V A0 : Matrix q q ℕ)
    (A : κ → Matrix q q ℕ) (R : κ → Matrix ι ι ℕ)
    (h0 : A0 ≤ L * P * H) (hA : ∀ i, A i ≤ L * R i * H)
    (is : List κ)
    (hz : (H * V * L) * (is.map (fun i => R i * (H * V * L))).prod = 0) :
    A0 * V * (is.map (fun i => A i * V)).prod * A0 = 0 := by
  have h := padded_product_bound L H P V A0 A R h0 hA is
  rw [hz] at h
  simp only [Matrix.mul_zero, Matrix.zero_mul] at h
  ext i j
  exact Nat.eq_zero_of_le_zero (h i j)

end Proof


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/PurePowers.lean <==
import Proof.CodeAutomaton
import Mathlib.Algebra.Group.Fin.Basic

namespace Proof.CodeAutomaton

open scoped BigOperators
open Target

variable {α : Type*} [DecidableEq α]

/-- Once the input is at least as long as the initial suffix, it must
consume that suffix before continuing from the centre. -/
lemma ways_long_suffix (C : Finset (List α)) (w s t : List α)
    (hlen : s.length ≤ w.length) :
    ways C w s t = if s <+: w then ways C (w.drop s.length) [] t else 0 := by
  induction s generalizing w with
  | nil => simp
  | cons a s ih =>
    cases w with
    | nil => simp at hlen
    | cons b w =>
      have ht : s.length ≤ w.length := by simpa using hlen
      by_cases hab : b = a
      · subst b
        simpa using ih w ht
      · simp [hab, Ne.symm hab]

lemma ways_replicate_from_suffix (C : Finset (List α)) (a : α) (n : ℕ)
    (s t : List α) (hlen : s.length ≤ n) :
    ways C (List.replicate n a) s t =
      if s = List.replicate s.length a then
        ways C (List.replicate (n - s.length) a) [] t else 0 := by
  rw [ways_long_suffix C _ s t (by simpa using hlen)]
  simp [List.isPrefix_replicate_iff, hlen]

omit [DecidableEq α] in
/-- Two distinct powers of one letter would already violate unique
decipherability by commuting their two codeword factorizations. -/
theorem pure_codeword_unique (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (r s : ℕ) (hr : List.replicate r a ∈ C)
    (hs : List.replicate s a ∈ C) : r = s := by
  have heq := hcode [List.replicate r a, List.replicate s a]
    [List.replicate s a, List.replicate r a]
    (by simpa using And.intro hr hs)
    (by simpa using And.intro hs hr)
    (by simp [← List.replicate_add, Nat.add_comm])
  have hw := (List.cons.inj heq).1
  simpa using congrArg List.length hw

omit [DecidableEq α] in
lemma pure_codeword_eq (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (r : ℕ) (hr : List.replicate r a ∈ C)
    (c : List α) (hc : c ∈ C) (hp : c = List.replicate c.length a) :
    c = List.replicate r a := by
  have heq := pure_codeword_unique C hcode a r c.length hr (hp ▸ hc)
  simpa [heq] using hp

omit [DecidableEq α] in
lemma pure_tail_and_head {a : α} {c : List α} (hh : c.head? = some a)
    (ht : c.tail = List.replicate c.tail.length a) :
    c = List.replicate c.length a := by
  cases c with
  | nil => simp at hh
  | cons b c =>
    simp only [List.head?_cons, Option.some.injEq] at hh
    subst b
    simpa [List.replicate_succ] using congrArg (List.cons a) ht

lemma long_power_from_root_has_pure_codeword (C : Finset (List α))
    (a : α) (k n : ℕ) (hk : 0 < k) (hn : k ≤ n)
    (hbound : ∀ c ∈ C, c.length ≤ k) (t : List α)
    (hp : 0 < ways C (List.replicate n a) [] t) :
    ∃ r, 0 < r ∧ List.replicate r a ∈ C := by
  cases n with
  | zero => omega
  | succ n =>
    rw [List.replicate_succ, ways_cons_root] at hp
    have hex : ∃ c ∈ C, 0 <
        (if c.head? = some a then ways C (List.replicate n a) c.tail t else 0) := by
      by_contra hh
      have hz : (∑ c ∈ C,
          if c.head? = some a then ways C (List.replicate n a) c.tail t else 0) = 0 :=
        Finset.sum_eq_zero (fun c hc => Nat.eq_zero_of_not_pos (fun h => hh ⟨c, hc, h⟩))
      omega
    obtain ⟨c, hc, hcp⟩ := hex
    have hhead : c.head? = some a := by
      by_contra hh
      simp [hh] at hcp
    rw [if_pos hhead] at hcp
    have hlen : c.tail.length ≤ n := by
      have := hbound c hc
      simp only [List.length_tail]
      omega
    rw [ways_replicate_from_suffix C a n c.tail t hlen] at hcp
    have hpure : c.tail = List.replicate c.tail.length a := by
      by_contra hh
      rw [if_neg hh] at hcp
      omega
    have hceq := pure_tail_and_head hhead hpure
    refine ⟨c.length, ?_, hceq ▸ hc⟩
    cases c with
    | nil => simp at hhead
    | cons b c => simp

/-- If a letter has no pure power in the set, a word of length `2*k-1`
already kills the automaton. Unique decipherability is not needed here. -/
theorem missing_pure_power (C : Finset (List α)) (a : α) (k : ℕ) (hk : 1 ≤ k)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hmissing : ∀ r, 0 < r → List.replicate r a ∉ C) :
    ¬ Completable C (List.replicate (2*k-1) a) := by
  apply (transition_zero_iff C hpos _).mp
  ext s t
  apply Nat.eq_zero_of_not_pos
  intro hp
  change 0 < ways C (List.replicate (2*k-1) a) s.val t.val at hp
  have hlen := state_length_lt C k (by omega) hbound s.val s.property
  rw [ways_replicate_from_suffix C a (2*k-1) s.val t.val (by omega)] at hp
  split_ifs at hp with hs
  · obtain ⟨r, hr, hc⟩ := long_power_from_root_has_pure_codeword C a k
      (2*k-1-s.val.length) (by omega) (by omega) hbound t.val hp
    exact hmissing r hr hc
  · omega

omit [DecidableEq α] in
lemma replicate_head (a : α) (r : ℕ) (hr : 0 < r) :
    (List.replicate r a).head? = some a := by
  cases r with
  | zero => omega
  | succ r => simp [List.replicate_succ]

lemma root_power_long (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n : ℕ) (hk : 0 < k) (hr : 0 < r)
    (hpow : List.replicate r a ∈ C) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hn : k ≤ n) (t : List α) :
    ways C (List.replicate n a) [] t = ways C (List.replicate (n-r) a) [] t := by
  cases n with
  | zero => omega
  | succ n =>
    have hrk : r ≤ k := by simpa using hbound _ hpow
    rw [List.replicate_succ, ways_cons_root, Finset.sum_eq_single (List.replicate r a)]
    · rw [if_pos (replicate_head a r hr)]
      simp only [List.tail_replicate]
      rw [ways_replicate_from_suffix C a n (List.replicate (r-1) a) t (by simp; omega)]
      simp only [List.length_replicate, if_true]
      congr 2
      omega
    · intro c hc hne
      by_cases hhead : c.head? = some a
      · rw [if_pos hhead]
        have hlen : c.tail.length ≤ n := by
          have := hbound c hc
          simp only [List.length_tail]
          omega
        rw [ways_replicate_from_suffix C a n c.tail t hlen]
        have hpure : c.tail ≠ List.replicate c.tail.length a := by
          intro ht
          exact hne (pure_codeword_eq C hcode a r hpow c hc (pure_tail_and_head hhead ht))
        exact if_neg hpure
      · exact if_neg hhead
    · exact fun hn => (hn hpow).elim

lemma root_power_period (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n : ℕ) (hk : 0 < k) (hr : 0 < r)
    (hpow : List.replicate r a ∈ C) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hn : k-1 ≤ n) (t : List α) :
    ways C (List.replicate (n+r) a) [] t = ways C (List.replicate n a) [] t := by
  simpa using root_power_long C hcode a k r (n+r) hk hr hpow hbound (by omega) t

theorem transition_power_period (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n : ℕ) (hk : 1 ≤ k) (hr : 0 < r)
    (hpow : List.replicate r a ∈ C) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hn : 2*k-2 ≤ n) :
    transition C (List.replicate (n+r) a) = transition C (List.replicate n a) := by
  ext s t
  have hs := state_length_lt C k (by omega) hbound s.val s.property
  change ways C _ s.val t.val = ways C _ s.val t.val
  rw [ways_replicate_from_suffix C a (n+r) s.val t.val (by omega),
    ways_replicate_from_suffix C a n s.val t.val (by omega)]
  split_ifs
  · rw [show n+r-s.val.length = (n-s.val.length)+r by omega]
    exact root_power_period C hcode a k r (n-s.val.length) (by omega) hr hpow hbound
      (by omega) t.val
  · rfl

/-- A path with a pure input and a pure final suffix can only choose
the unique pure codeword whenever it leaves the centre. -/
lemma root_power_pure_end_step (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (r n j : ℕ) (hr : 0 < r) (hpow : List.replicate r a ∈ C) :
    ways C (List.replicate (n+1) a) [] (List.replicate j a) =
      ways C (List.replicate n a) (List.replicate (r-1) a) (List.replicate j a) := by
  rw [List.replicate_succ, ways_cons_root, Finset.sum_eq_single (List.replicate r a)]
  · simp [replicate_head a r hr]
  · intro c hc hne
    by_cases hhead : c.head? = some a
    · rw [if_pos hhead]
      apply Nat.eq_zero_of_not_pos
      intro hp
      have hj : ways C (List.replicate j a) (List.replicate j a) [] = 1 := by
        simpa using ways_suffix C (List.replicate j a) [] []
      have hl := ways_append_lower C (List.replicate n a) (List.replicate j a)
        c.tail [] (List.replicate j a)
      rw [hj, mul_one, ← List.replicate_add] at hl
      obtain ⟨cs, hcs, heq⟩ := path_to_root_factorization C _ c.tail (hp.trans_le hl)
      have hpre : c.tail <+: List.replicate (n+j) a := ⟨cs.flatten, heq.symm⟩
      have ht := (List.isPrefix_replicate_iff.mp hpre).2
      exact hne (pure_codeword_eq C hcode a r hpow c hc (pure_tail_and_head hhead ht))
    · exact if_neg hhead
  · exact fun hn => (hn hpow).elim

theorem pure_paths_singleton (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (r : ℕ) (hr : 0 < r) (hpow : List.replicate r a ∈ C) (n i j : ℕ) :
    ways C (List.replicate n a) (List.replicate i a) (List.replicate j a) =
      ways {List.replicate r a} (List.replicate n a) (List.replicate i a) (List.replicate j a) := by
  induction n generalizing i with
  | zero => simp
  | succ n ih =>
    cases i with
    | zero =>
      rw [List.replicate_zero, root_power_pure_end_step C hcode a r n j hr hpow]
      rw [List.replicate_succ, ways_cons_root]
      simpa [replicate_head a r hr] using ih (r-1)
    | succ i =>
      simp only [List.replicate_succ, ways_cons_cons, if_true]
      exact ih i

theorem pure_end_length_lt (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (r : ℕ) (hr : 0 < r) (hpow : List.replicate r a ∈ C) (n j : ℕ)
    (hp : 0 < ways C (List.replicate n a) [] (List.replicate j a)) : j < r := by
  have heq := pure_paths_singleton C hcode a r hr hpow n 0 j
  simp only [List.replicate_zero] at heq
  rw [heq] at hp
  have hs := path_stays_in_states {List.replicate r a} _ [] _ (root_mem_states _) hp
  simpa using state_length_lt {List.replicate r a} r hr (by simp) _ hs

end Proof.CodeAutomaton


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/QuadraticBound.lean <==
import Proof.CodeDeficiency
import Proof.LengthBound
import Proof.MassDecay
import Proof.ConstructiveDescent

namespace Proof.CodeAutomaton

open scoped BigOperators
open Target

variable {α : Type*} [DecidableEq α]

def paddedWord {r : ℕ} (a : α) (p : ℕ) (v : List α) (is : List (Fin r)) : List α :=
  (List.replicate p a ++ v) ++
    (is.map (fun i => List.replicate (p+i.val) a ++ v)).flatten ++ List.replicate p a

lemma transition_flatten (C : Finset (List α)) (ws : List (List α)) :
    transition C ws.flatten = (ws.map (transition C)).prod := by
  induction ws with
  | nil => simp
  | cons w ws ih => simp [transition_append, ih]

lemma paddedWord_transition {r : ℕ} (C : Finset (List α)) (a : α) (p : ℕ)
    (v : List α) (is : List (Fin r)) :
    transition C (paddedWord a p v is) =
      transition C (List.replicate p a) * transition C v *
        (is.map (fun i => transition C (List.replicate (p+i.val) a) * transition C v)).prod *
          transition C (List.replicate p a) := by
  simp [paddedWord, transition_append, transition_flatten, List.map_map, Function.comp_def,
    Matrix.mul_assoc]

omit [DecidableEq α] in
lemma paddedWord_length {r : ℕ} (a : α) (p : ℕ) (v : List α) (is : List (Fin r)) :
    (paddedWord a p v is).length =
      (is.length+1)*v.length + (is.length+2)*p + (is.map Fin.val).sum := by
  have hmid : (is.map (fun i => List.replicate (p+i.val) a ++ v)).flatten.length =
      is.length*(p+v.length) + (is.map Fin.val).sum := by
    induction is with
    | nil => simp
    | cons i is ih =>
      simp only [List.map_cons, List.flatten_cons, List.length_append,
        List.length_replicate, List.length_cons, List.sum_cons, ih]
      ring
  simp only [paddedWord, List.length_append, List.length_replicate, hmid]
  ring

lemma rotation_sum_le (r : ℕ) (is : List (Fin (r+1))) :
    (is.map Fin.val).sum ≤ is.length*r := by
  induction is with
  | nil => simp
  | cons i is ih =>
    simp only [List.map_cons, List.sum_cons, List.length_cons]
    have hi : i.val ≤ r := Nat.le_of_lt_succ i.isLt
    nlinarith

variable [Fintype α]

local instance {m n : Type*} : PartialOrder (Matrix m n ℕ) :=
  inferInstanceAs (PartialOrder (m → n → ℕ))

omit [Fintype α] in
/-- Short padding transfers any zero compressed product to an absent factor.
This is the common bridge for the additive and multiplicative mass bounds. -/
theorem paddedWord_not_completable (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (v : List α) (is : List (Fin (r+1)))
    (hkill : compressed C a k r hpow v *
      (is.map (fun i => compressed C a k r hpow
        (List.replicate (k-1+i.val) a) * compressed C a k r hpow v)).prod = 0) :
    ¬ Completable C (paddedWord a (k-1) v is) := by
  apply (transition_zero_iff C hpos _).mp
  rw [paddedWord_transition]
  apply padded_product_zero (cycleLeft C a k r hpow) (cycleRight C a k r hpow)
    (compressed C a k r hpow (List.replicate (k-1) a)) (transition C v)
    (transition C (List.replicate (k-1) a))
    (fun i : Fin (r+1) => transition C (List.replicate (k-1+i.val) a))
    (fun i : Fin (r+1) => compressed C a k r hpow (List.replicate (k-1+i.val) a))
    (compressed_padding C hcode a k r (k-1) hk hpow hbound (by rfl))
    (fun i => compressed_padding C hcode a k r (k-1+i.val) hk hpow hbound (by omega)) is
  exact hkill

omit [Fintype α] in
/-- A numerical certificate for an absent factor, retaining the actual mass
of a supplied word. Incompleteness is a conclusion, not an assumption here.
The cycle has size `r+1`; `n` is the number of inserted rotations. -/
theorem uncompletable_of_mass_power (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (v : List α) (n : ℕ)
    (hpower : mass (compressed C a k r hpow v) ^ (n+1) < (r+1) ^ n) :
    ∃ w, w.length ≤ (n+1)*v.length + (n+2)*(k-1) + n*r ∧ ¬ Completable C w := by
  let T := compressed C a k r hpow v
  let R : Fin (r+1) → Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
    fun i => compressed C a k r hpow (List.replicate (k-1+i.val) a)
  have hR : ∑ i, R i = allOnes := compressed_rotations_sum C hcode a k r hpow (k-1)
  obtain ⟨is, hlen, hkill⟩ := killing_rotations_product_of_power T R hR n
    (by simpa [T] using hpower)
  refine ⟨paddedWord a (k-1) v is, ?_,
    paddedWord_not_completable C hcode a k r hk hpow hpos hbound v is hkill⟩
  rw [paddedWord_length, hlen]
  exact Nat.add_le_add_left (by simpa [hlen] using rotation_sum_le r is) _

/-- The cycle case, including the construction of the actual word and
the precise quadratic length estimate. -/
theorem quadratic_bound_with_pure_codeword (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hincomplete : ∃ z, ¬ Completable C z) :
    ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  obtain ⟨v, hvlen, hv⟩ := short_deficient_code_word C hcode a k r hk hpow hpos hbound hincomplete
  let p := k-1
  let T := compressed C a k r hpow v
  let R : Fin (r+1) → Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
    fun i => compressed C a k r hpow (List.replicate (p+i.val) a)
  have hR : ∑ i, R i = allOnes := compressed_rotations_sum C hcode a k r hpow p
  obtain ⟨is, his, hkill⟩ := killing_rotations_product T R hR (by simpa [T] using hv)
  refine ⟨paddedWord a p v is, ?_,
    paddedWord_not_completable C hcode a k r hk hpow hpos hbound v is hkill⟩
  have hrk : r+1 ≤ k := by simpa using hbound _ hpow
  have hq : is.length+1 ≤ r+1 := by
    have hlt : is.length < r+1 := by simpa using his
    omega
  have hrot : (is.map Fin.val).sum ≤ ((is.length+1)-1)*((r+1)-1) := by
    simpa using rotation_sum_le r is
  rw [paddedWord_length]
  exact (parameterized_length_bound k (r+1) (is.length+1) v.length
    (is.map Fin.val).sum hq hvlen hrot).trans (universal_length_bound k (r+1) hk hrk)

/-- Algorithmic cycle branch. The word used in the witness is computed by the
finite deficient-length scan, conditional-expectation letter selection, and
strict mass descent. -/
theorem constructive_cycle_from_aggregate [LinearOrder α] [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hagg : ∃ n < 2*k,
      PrefixExtraction.scalar (compressedRow C a k r hpow)
        (PrefixExtraction.future (letterTransition C)
          (compressedColumn C a k r hpow) n) <
            (r+1) * Fintype.card α ^ n) :
    ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  let B := letterTransition C
  let x := compressedRow C a k r hpow
  let y := compressedColumn C a k r hpow
  let v := PrefixExtraction.extractFromRange B x y (r+1) (2*k) hagg
  have hvlen : v.length ≤ 2*k-1 := by
    have hvl := PrefixExtraction.extractFromRange_length B x y (r+1) (2*k) hagg
    have hvlt : v.length < 2*k := by simpa [v] using hvl
    omega
  have hvscalar : PrefixExtraction.scalar (PrefixExtraction.run B x v) y < r+1 :=
    PrefixExtraction.extractFromRange_correct B x y (r+1) (2*k) hagg
  let p := k-1
  let T := compressed C a k r hpow v
  let R : Fin (r+1) → Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
    fun i => compressed C a k r hpow (List.replicate (p+i.val) a)
  have hR : ∑ i, R i = allOnes := compressed_rotations_sum C hcode a k r hpow p
  have hT : mass T < Fintype.card (Fin (r+1)) := by
    rw [show Fintype.card (Fin (r+1)) = r+1 by simp]
    rw [compressed_mass_eq_scalar]
    simpa [T, v, B, x, y] using hvscalar
  let is := MassDescent.rotations T R hR hT T
  have his : is.length < Fintype.card (Fin (r+1)) :=
    MassDescent.rotations_length_lt_card T R hR hT
  have hkill : T * (is.map (fun i => R i * T)).prod = 0 :=
    MassDescent.rotations_product_zero T R hR hT
  have hzero : transition C (paddedWord a p v is) = 0 := by
    rw [paddedWord_transition]
    apply padded_product_zero (cycleLeft C a k r hpow) (cycleRight C a k r hpow)
      (compressed C a k r hpow (List.replicate p a)) (transition C v)
      (transition C (List.replicate p a))
      (fun i : Fin (r+1) => transition C (List.replicate (p+i.val) a)) R
      (compressed_padding C hcode a k r p hk hpow hbound (by rfl))
      (fun i => compressed_padding C hcode a k r (p+i.val) hk hpow hbound (by omega)) is
    exact hkill
  refine ⟨paddedWord a p v is, ?_, (transition_zero_iff C hpos _).mp hzero⟩
  have hrk : r+1 ≤ k := by simpa using hbound _ hpow
  have hq : is.length+1 ≤ r+1 := by
    have hlt : is.length < r+1 := by simpa using his
    omega
  have hrot : (is.map Fin.val).sum ≤ ((is.length+1)-1)*((r+1)-1) := by
    simpa using rotation_sum_le r is
  rw [paddedWord_length]
  exact (parameterized_length_bound k (r+1) (is.length+1) v.length
    (is.map Fin.val).sum hq hvlen hrot).trans (universal_length_bound k (r+1) hk hrk)

/-- Algorithmic cycle branch derived from incompleteness. -/
theorem constructive_quadratic_bound_with_pure_codeword [LinearOrder α] [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hincomplete : ∃ z, ¬ Completable C z) :
    ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  obtain ⟨hagg, hvlen, hv⟩ :=
    constructive_short_deficient_code_word C hcode a k r hk hpow hpos hbound hincomplete
  exact constructive_cycle_from_aggregate C hcode a k r hk hpow hpos hbound hagg

/-- Polynomial finite-scan decision/search theorem for the pure-power branch. -/
theorem decide_or_construct_with_pure_codeword [LinearOrder α] [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k) :
    (∀ w, Completable C w) ∨
      ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  let deficient : ℕ → Prop := fun n =>
    PrefixExtraction.scalar (compressedRow C a k r hpow)
      (PrefixExtraction.future (letterTransition C)
        (compressedColumn C a k r hpow) n) <
          (r+1) * Fintype.card α ^ n
  by_cases hscan : ∃ n ∈ Finset.range (2*k), deficient n
  · right
    apply constructive_cycle_from_aggregate C hcode a k r hk hpow hpos hbound
    obtain ⟨n, hn, hd⟩ := hscan
    exact ⟨n, Finset.mem_range.mp hn, hd⟩
  · left
    apply complete_of_no_deficient_length C hcode a k r hk hpow hpos hbound
    intro n hn
    have hnot : ¬ deficient n := fun hd =>
      hscan ⟨n, Finset.mem_range.mpr hn, hd⟩
    exact Nat.le_of_not_gt hnot

/-- Every finite nonempty incomplete uniquely decipherable code whose
codewords have length at most `k` has an uncompletable word of length
at most `4*k^2-3*k`. -/
theorem quadratic_bound (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) (hincomplete : ∃ z, ¬ Completable C z) :
    ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  classical
  have hpos : ∀ c ∈ C, c ≠ [] := fun c hc => List.length_pos_iff.mp (hwords c hc).1
  have hbound : ∀ c ∈ C, c.length ≤ k := fun c hc => (hwords c hc).2
  obtain ⟨c, hc⟩ := hne
  cases c with
  | nil => exact (hpos [] hc rfl).elim
  | cons a c =>
    by_cases hp : ∃ r, 0 < r ∧ List.replicate r a ∈ C
    · obtain ⟨r, hr, hpow⟩ := hp
      obtain ⟨s, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hr)
      exact quadratic_bound_with_pure_codeword C hcode a k s hk hpow hpos hbound hincomplete
    · refine ⟨List.replicate (2*k-1) a, ?_, ?_⟩
      · have hh := universal_length_bound k 1 hk hk
        have hb : 2*k-1+2*(k-1) ≤ 4*k^2-3*k := by simpa using hh
        simp only [List.length_replicate]
        omega
      · exact missing_pure_power C a k hk hpos hbound (fun r hr hmem => hp ⟨r, hr, hmem⟩)

/-- The promised-incomplete algorithmic theorem. In the cycle branch both
finite searches and the mass descent are the executable definitions above. -/
theorem constructive_quadratic_bound [LinearOrder α]
    (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) (hincomplete : ∃ z, ¬ Completable C z) :
    ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  have hpos : ∀ c ∈ C, c ≠ [] := fun c hc => List.length_pos_iff.mp (hwords c hc).1
  have hbound : ∀ c ∈ C, c.length ≤ k := fun c hc => (hwords c hc).2
  obtain ⟨c, hc⟩ := hne
  cases c with
  | nil => exact (hpos [] hc rfl).elim
  | cons a c =>
    letI : Nonempty α := ⟨a⟩
    by_cases hp : ∃ r, 0 < r ∧ List.replicate r a ∈ C
    · obtain ⟨r, hr, hpow⟩ := hp
      obtain ⟨s, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hr)
      exact constructive_quadratic_bound_with_pure_codeword
        C hcode a k s hk hpow hpos hbound hincomplete
    · refine ⟨List.replicate (2*k-1) a, ?_, ?_⟩
      · have hh := universal_length_bound k 1 hk hk
        have hb : 2*k-1+2*(k-1) ≤ 4*k^2-3*k := by simpa using hh
        simp only [List.length_replicate]
        omega
      · exact missing_pure_power C a k hk hpos hbound
          (fun r hr hmem => hp ⟨r, hr, hmem⟩)

/-- Full finite decision-and-search theorem. Every branch is a bounded scan or
one of the two executable constructions certified above. -/
theorem decide_or_construct [LinearOrder α]
    (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) :
    (∀ w, Completable C w) ∨
      ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  have hpos : ∀ c ∈ C, c ≠ [] := fun c hc => List.length_pos_iff.mp (hwords c hc).1
  have hbound : ∀ c ∈ C, c.length ≤ k := fun c hc => (hwords c hc).2
  let c := C.min' hne
  have hc : c ∈ C := Finset.min'_mem C hne
  cases heq : c with
  | nil => exact (hpos c hc heq).elim
  | cons a tail =>
    letI : Nonempty α := ⟨a⟩
    let pure := (Finset.range k).filter
      (fun s => List.replicate (s+1) a ∈ C)
    by_cases hp : pure.Nonempty
    · let s := pure.min' hp
      have hsmem : s ∈ pure := Finset.min'_mem pure hp
      have hpow : List.replicate (s+1) a ∈ C := (Finset.mem_filter.mp hsmem).2
      exact decide_or_construct_with_pure_codeword
        C hcode a k s hk hpow hpos hbound
    · right
      refine ⟨List.replicate (2*k-1) a, ?_, ?_⟩
      · have hh := universal_length_bound k 1 hk hk
        have hb : 2*k-1+2*(k-1) ≤ 4*k^2-3*k := by simpa using hh
        simp only [List.length_replicate]
        omega
      · apply missing_pure_power C a k hk hpos hbound
        intro r hr hmem
        obtain ⟨s, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hr)
        have hsk : s < k := by
          have := hbound _ hmem
          simpa using this
        apply hp
        exact ⟨s, Finset.mem_filter.mpr ⟨Finset.mem_range.mpr hsk, hmem⟩⟩

end Proof.CodeAutomaton

namespace Proof.Target

/-- The original universal proposition, proved without extra code hypotheses. -/
theorem quadraticBoundForCodes : QuadraticBoundForCodes := by
  intro d k hk C hne hwords hcode hincomplete
  exact CodeAutomaton.quadratic_bound C k hk hne hwords hcode hincomplete

/-- Same external statement, with a proof term using the executable finite
search and descent construction on the concrete ordered alphabet `Fin d`. -/
theorem constructiveQuadraticBoundForCodes : QuadraticBoundForCodes := by
  intro d k hk C hne hwords hcode hincomplete
  exact CodeAutomaton.constructive_quadratic_bound
    C k hk hne hwords hcode hincomplete

/-- Decides factor completeness and otherwise returns a witness satisfying the
same quadratic bound, for the concrete alphabet used by the target statement. -/
theorem decideOrConstructForCodes
    (d k : ℕ) (hk : 1 ≤ k) (C : Finset (List (Fin d)))
    (hne : C.Nonempty)
    (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) :
    (∀ w, Completable C w) ∨
      ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w :=
  CodeAutomaton.decide_or_construct C k hk hne hwords hcode

end Proof.Target


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/ReindexExtraction.lean <==
import Proof.ConstructiveExtraction
import Mathlib.Data.Matrix.Mul

namespace Proof.PrefixExtraction
open scoped BigOperators
variable {α ι κ : Type*} [Fintype α] [Fintype ι] [Fintype κ]

theorem scalar_reindex (e : κ ≃ ι) (x y : ι → ℕ) :
    scalar (x ∘ e) (y ∘ e) = scalar x y := by
  exact e.sum_comp (fun i => x i * y i)

theorem future_reindex (e : κ ≃ ι) (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (n : ℕ) :
    future (fun a => (B a).submatrix e e) (y ∘ e) n = future B y n ∘ e := by
  induction n with
  | zero => rfl
  | succ n ih =>
    simp only [future, ih]
    have hs : (∑ a, (B a).submatrix e e) = (∑ a, B a).submatrix e e := by
      ext i j
      simp [Matrix.submatrix_apply, Matrix.sum_apply]
    rw [hs, Matrix.submatrix_mulVec_equiv]
    simp [Function.comp_def]

omit [Fintype α] in
theorem step_reindex (e : κ ≃ ι) (B : α → Matrix ι ι ℕ) (x : ι → ℕ) (a : α) :
    step (fun a => (B a).submatrix e e) (x ∘ e) a = step B x a ∘ e := by
  funext j
  exact e.sum_comp (fun i => x i * B a i (e j))

omit [Fintype α] in
theorem run_reindex (e : κ ≃ ι) (B : α → Matrix ι ι ℕ) (x : ι → ℕ) (w : List α) :
    run (fun a => (B a).submatrix e e) (x ∘ e) w = run B x w ∘ e := by
  induction w generalizing x with
  | nil => rfl
  | cons a w ih => simp only [run, step_reindex, ih]

theorem future_scalar_reindex (e : κ ≃ ι) (B : α → Matrix ι ι ℕ)
    (x y : ι → ℕ) (n : ℕ) :
    scalar (x ∘ e) (future (fun a => (B a).submatrix e e) (y ∘ e) n) =
      scalar x (future B y n) := by
  rw [future_reindex, scalar_reindex]

omit [Fintype α] in
theorem run_scalar_reindex (e : κ ≃ ι) (B : α → Matrix ι ι ℕ)
    (x y : ι → ℕ) (w : List α) :
    scalar (run (fun a => (B a).submatrix e e) (x ∘ e) w) (y ∘ e) =
      scalar (run B x w) y := by
  rw [run_reindex, scalar_reindex]

end Proof.PrefixExtraction


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/SeriesCore.lean <==
import Mathlib.RingTheory.PowerSeries.Basic
import Mathlib.RingTheory.PowerSeries.NoZeroDivisors
import Mathlib.Tactic.ComputeDegree
import Mathlib.Tactic.Ring

/-!
Formal power-series zero detection for the short-deficiency argument.
The automaton generating-function identity is proved in `AutomatonSeries.lean`.
-/

namespace Proof

open scoped BigOperators

/-- If a polynomial has degree at most N, vanishing through degree N is enough. -/
theorem polynomial_zero_of_initial_coefficients
    (p : Polynomial ℚ) (N : ℕ) (hdeg : p.natDegree ≤ N)
    (hcoeff : ∀ n ≤ N, p.coeff n = 0) : p = 0 := by
  ext n
  rw [Polynomial.coeff_zero]
  by_cases hn : n ≤ N
  · exact hcoeff n hn
  · exact Polynomial.coeff_eq_zero_of_natDegree_lt (by omega)

/-- Multiplication cannot introduce a nonzero coefficient below the first
nonzero coefficient of the right factor. -/
theorem coefficients_mul_vanish
    (D H : PowerSeries ℚ) (N : ℕ)
    (hH : ∀ n ≤ N, PowerSeries.coeff ℚ n H = 0) :
    ∀ n ≤ N, PowerSeries.coeff ℚ n (D * H) = 0 := by
  intro n hn
  rw [PowerSeries.coeff_mul]
  apply Finset.sum_eq_zero
  intro ij hij
  have hij' := Finset.mem_antidiagonal.mp hij
  rw [hH ij.2 (by omega), mul_zero]

/-- Rational series with a polynomial difference numerator of degree at most N
are equal if their first N+1 coefficients agree. -/
theorem rational_series_eq_of_initial_coefficients
    (F H D : PowerSeries ℚ) (p : Polynomial ℚ) (N : ℕ)
    (hD : D ≠ 0) (hid : D * (F - H) = (p : PowerSeries ℚ))
    (hdeg : p.natDegree ≤ N)
    (hcoeff : ∀ n ≤ N, PowerSeries.coeff ℚ n F = PowerSeries.coeff ℚ n H) :
    F = H := by
  have hz : ∀ n ≤ N, PowerSeries.coeff ℚ n (F - H) = 0 := by
    intro n hn
    simp [hcoeff n hn]
  have hp : p = 0 := polynomial_zero_of_initial_coefficients p N hdeg (by
    intro n hn
    have hm := coefficients_mul_vanish D (F - H) N hz n hn
    simpa [hid] using hm)
  rw [hp, Polynomial.coe_zero] at hid
  exact sub_eq_zero.mp ((mul_eq_zero.mp hid).resolve_left hD)

def geometric (r d : ℚ) : PowerSeries ℚ := PowerSeries.mk (fun n => r * d ^ n)

lemma geometric_identity (r d : ℚ) :
    (1 - PowerSeries.C ℚ d * PowerSeries.X) * geometric r d = PowerSeries.C ℚ r := by
  ext n
  cases n with
  | zero => simp [geometric]
  | succ n =>
    simp only [sub_mul, one_mul, map_sub, PowerSeries.coeff_C,
      Nat.succ_ne_zero, if_false, geometric, PowerSeries.coeff_mk]
    rw [mul_assoc, PowerSeries.coeff_C_mul, PowerSeries.coeff_succ_X_mul]
    simp only [PowerSeries.coeff_mk, pow_succ]
    ring

/-- The precise small-degree argument, expressed without division of series.
It turns the flower identity `(1-chi) F = G` into equality with the constant
mass geometric series after agreement through degree `2*k-1`. -/
theorem flower_series_rigidity
    (k : ℕ) (hk : 1 ≤ k) (r d : ℚ)
    (chi G : Polynomial ℚ) (F : PowerSeries ℚ)
    (hchi0 : chi.coeff 0 = 0) (hchi : chi.natDegree ≤ k)
    (hG : G.natDegree ≤ 2*k-2)
    (hF : ((1 - chi : Polynomial ℚ) : PowerSeries ℚ) * F = G)
    (hinit : ∀ n ≤ 2*k-1, PowerSeries.coeff ℚ n F = r * d^n) :
    F = geometric r d := by
  let A : Polynomial ℚ := 1 - Polynomial.C d * Polynomial.X
  let B : Polynomial ℚ := 1 - chi
  let p : Polynomial ℚ := A * G - Polynomial.C r * B
  have hA : A.natDegree ≤ 1 := by
    dsimp [A]
    compute_degree
  have hB : B.natDegree ≤ k := by
    exact (Polynomial.natDegree_sub_le _ _).trans (max_le (by simp) hchi)
  have hp : p.natDegree ≤ 2*k-1 := by
    dsimp [p]
    apply (Polynomial.natDegree_sub_le _ _).trans
    apply max_le
    · have h := Polynomial.natDegree_mul_le (p := A) (q := G)
      omega
    · have h := Polynomial.natDegree_mul_le (p := Polynomial.C r) (q := B)
      simp only [Polynomial.natDegree_C, zero_add] at h
      omega
  have hAn : (A : PowerSeries ℚ) ≠ 0 := by
    intro hz
    have hc := congrArg (PowerSeries.constantCoeff ℚ) hz
    simp [A] at hc
  have hBn : (B : PowerSeries ℚ) ≠ 0 := by
    intro hz
    have hc := congrArg (PowerSeries.constantCoeff ℚ) hz
    simp [B, hchi0] at hc
  refine rational_series_eq_of_initial_coefficients F (geometric r d)
    ((A : PowerSeries ℚ) * B) p (2*k-1) (mul_ne_zero hAn hBn) ?_ hp ?_
  · have hgeo : (A : PowerSeries ℚ) * geometric r d = PowerSeries.C ℚ r := by
      simpa [A] using geometric_identity r d
    change (A : PowerSeries ℚ) * (B : PowerSeries ℚ) * (F - geometric r d) = _
    rw [mul_sub, mul_assoc, show (B : PowerSeries ℚ) * F = G from hF]
    rw [show (A : PowerSeries ℚ) * (B : PowerSeries ℚ) * geometric r d =
        PowerSeries.C ℚ r * (B : PowerSeries ℚ) by rw [mul_right_comm, hgeo]]
    simp [p]
  · simpa [geometric] using hinit

end Proof


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/ShortDeficiency.lean <==
import Proof.SeriesCore
import Mathlib.Data.List.OfFn
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Push

namespace Proof

open scoped BigOperators

/-- A bounded nonnegative word weight with a zero value and the stated
rational generating function has a short deficient word. `CodeDeficiency.lean`
derives all these hypotheses from the code construction. -/
theorem short_deficient_word
    {α : Type*} [Fintype α]
    (k r : ℕ) (hk : 1 ≤ k) (hr : 0 < r)
    (f : List α → ℕ) (hf : ∀ w, f w ≤ r)
    (hzero : ∃ w, f w = 0)
    (chi G : Polynomial ℚ) (F : PowerSeries ℚ)
    (hchi0 : chi.coeff 0 = 0) (hchi : chi.natDegree ≤ k)
    (hG : G.natDegree ≤ 2*k-2)
    (hF : ((1-chi : Polynomial ℚ) : PowerSeries ℚ) * F = G)
    (hcoeff : ∀ n, PowerSeries.coeff ℚ n F =
      ∑ w : Fin n → α, (f (List.ofFn w) : ℚ)) :
    ∃ w : List α, w.length ≤ 2*k-1 ∧ f w < r := by
  classical
  by_contra hn
  have hfull (w : List α) (hw : w.length ≤ 2*k-1) : f w = r := by
    have hnot : ¬ f w < r := fun hlt => hn ⟨w, hw, hlt⟩
    have := hf w
    omega
  have hinit : ∀ n ≤ 2*k-1, PowerSeries.coeff ℚ n F =
      (r : ℚ) * (Fintype.card α : ℚ)^n := by
    intro n hn
    rw [hcoeff]
    calc
      (∑ w : Fin n → α, (f (List.ofFn w) : ℚ)) = ∑ _ : Fin n → α, (r : ℚ) := by
        apply Finset.sum_congr rfl
        intro w _
        rw [hfull (List.ofFn w) (by simpa using hn)]
      _ = (r : ℚ) * (Fintype.card α : ℚ)^n := by
        simp [Fintype.card_fun, mul_comm]
  have hrigid := flower_series_rigidity k hk (r : ℚ) (Fintype.card α : ℚ)
    chi G F hchi0 hchi hG hF hinit
  obtain ⟨z, hz⟩ := hzero
  have hless : (∑ w : Fin z.length → α, (f (List.ofFn w) : ℚ)) <
      ∑ _ : Fin z.length → α, (r : ℚ) := by
    apply Finset.sum_lt_sum
    · intro w _
      exact_mod_cast hf (List.ofFn w)
    · refine ⟨z.get, Finset.mem_univ _, ?_⟩
      simp only [List.ofFn_get, hz, Nat.cast_zero]
      exact_mod_cast hr
  have heq : (∑ w : Fin z.length → α, (f (List.ofFn w) : ℚ)) =
      ∑ _ : Fin z.length → α, (r : ℚ) := by
    rw [← hcoeff, hrigid]
    simp [geometric, Fintype.card_fun, mul_comm]
  exact (ne_of_lt hless) heq

end Proof


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/Statement.lean <==
import Mathlib.Data.Finset.Basic
import Mathlib.Data.List.Infix

/-!
Definitions and the precise universal proposition.
`Proof/QuadraticBound.lean` proves this proposition as
`Proof.Target.quadraticBoundForCodes`.
-/

namespace Proof.Target

def IsCode {α : Type*} (C : Finset (List α)) : Prop :=
  ∀ u v : List (List α),
    (∀ c ∈ u, c ∈ C) → (∀ c ∈ v, c ∈ C) →
    u.flatten = v.flatten → u = v

def Completable {α : Type*} (C : Finset (List α)) (w : List α) : Prop :=
  ∃ cs : List (List α), (∀ c ∈ cs, c ∈ C) ∧ w.IsInfix cs.flatten

/-- The universal quadratic bound, for arbitrary finite alphabets. -/
def QuadraticBoundForCodes : Prop :=
  ∀ d k : ℕ, 1 ≤ k →
    ∀ C : Finset (List (Fin d)), C.Nonempty →
      (∀ c ∈ C, 0 < c.length ∧ c.length ≤ k) →
      IsCode C →
      (∃ z, ¬ Completable C z) →
      ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w

end Proof.Target


==> anc/benchmarks/absent_word/results/pilot-v1/proof/Proof/StoredCodeBridge.lean <==
import Proof.CostPreprocess
import Proof.CostCodeData
import Proof.CostPrefixMatrix
import Proof.CostCompression
import Proof.ReindexExtraction

namespace Proof.StoredCodeBridge
open CostModel CostCodeData CostPreprocess CodeAutomaton

variable {d N : ℕ} (cs : List (List (Fin d))) (hcs : cs.Nodup)
  (ss : Vector (State cs.toFinset) N) (e : Fin N ≃ State cs.toFinset)
  (hss : ∀ i : Fin N, ss[i.val] = e i)
include hcs hss

theorem letterMatrices_refine (a : Fin d) :
    denoteLetters (letterMatricesW cs ss).value a =
      (letterTransition cs.toFinset a).submatrix e e := by
  funext i j
  simp only [denoteLetters, letterMatricesW, tabulate_value, Matrix.submatrix_apply]
  rw [letterMatrixW_refines cs hcs ss a i j, hss i, hss j]

theorem wordMatrices_refine (w : List (Fin d)) :
    PrefixExtraction.wordMatrix (denoteLetters (letterMatricesW cs ss).value) w =
      (transition cs.toFinset w).submatrix e e := by
  induction w with
  | nil => simp [PrefixExtraction.wordMatrix, transition_nil]
  | cons a w ih =>
    rw [PrefixExtraction.wordMatrix, ih, letterMatrices_refine cs hcs ss e hss a,
      Matrix.submatrix_mul_equiv]
    exact congrArg (fun M : Matrix (State cs.toFinset) (State cs.toFinset) ℕ =>
      M.submatrix e e) (transition_append cs.toFinset [a] w).symm

theorem stored_word_binary (hcode : Target.IsCode cs.toFinset)
    (w : List (Fin d)) (i j : Fin N) :
    PrefixExtraction.wordMatrix (denoteLetters (letterMatricesW cs ss).value) w i j ≤ 1 := by
  rw [wordMatrices_refine cs hcs ss e hss w]
  exact transition_binary cs.toFinset hcode w (e i) (e j)

theorem wordW_refine (w : List (Fin d)) (i j : Fin N) :
    matDenote (wordW (letterMatricesW cs ss).value w).value i j =
      transition cs.toFinset w (e i) (e j) := by
  rw [wordW_value, wordMatrices_refine cs hcs ss e hss]
  rfl


variable (a : Fin d) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset)
  (cycle : Vector (Fin N) (r+1))
  (hcycle : ∀ i : Fin (r+1), e cycle[i.val] = cycleState cs.toFinset a r hpow i)

include hcycle

theorem stored_row_refine :
    vecDenote (CostCompression.rowW
      (wordW (letterMatricesW cs ss).value (List.replicate (longPowerLength k r) a)).value
      cycle).value = compressedRow cs.toFinset a k r hpow ∘ e := by
  funext j
  rw [CostCompression.rowW_value]
  unfold compressedRow cycleRight
  apply Finset.sum_congr rfl
  intro i hi
  rw [wordW_refine cs hcs ss e hss, hcycle i]

theorem stored_column_refine :
    vecDenote (CostCompression.columnW
      (wordW (letterMatricesW cs ss).value (List.replicate (longPowerLength k r) a)).value
      cycle).value = compressedColumn cs.toFinset a k r hpow ∘ e := by
  funext j
  rw [CostCompression.columnW_value]
  unfold compressedColumn cycleLeft
  apply Finset.sum_congr rfl
  intro i hi
  rw [wordW_refine cs hcs ss e hss, hcycle i]

theorem stored_compressed_refine (w : List (Fin d)) :
    matDenote (CostCompression.compressedW (letterMatricesW cs ss).value
      (wordW (letterMatricesW cs ss).value (List.replicate (longPowerLength k r) a)).value
      cycle w).value = compressed cs.toFinset a k r hpow w := by
  funext i j
  rw [CostCompression.compressedW_value, wordW_value,
    wordMatrices_refine cs hcs ss e hss,
    wordMatrices_refine cs hcs ss e hss,
    Matrix.submatrix_mul_equiv, Matrix.submatrix_mul_equiv]
  change (transition cs.toFinset (List.replicate (longPowerLength k r) a) *
      transition cs.toFinset w *
      transition cs.toFinset (List.replicate (longPowerLength k r) a))
        (e cycle[i.val]) (e cycle[j.val]) = _
  rw [hcycle i, hcycle j, ← transition_append, ← transition_append]
  exact (compressed_entry cs.toFinset a k r hpow w i j).symm

end Proof.StoredCodeBridge


==> anc/benchmarks/absent_word/results/pilot-v1/proof/lake-manifest.json <==
{
  "version": "1.1.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "77e08eddc486491d7b9e470926b3dbe50319451a",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "25078369972d295301f5a1e53c3e5850cf6d9d4c",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "e6a9f0f5ee3ccf7443a0070f92b62f8db12ae82b",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "c4919189477c3221e6a204008998b0d724f49904",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v0.0.57",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "5d50b08dedd7d69b3d9b3176e0d58a23af228884",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "fa4f7f15d97591a9cf3aa7724ba371c7fc6dda02",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "f5d04a9c4973d401c8c92500711518f7c656f034",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "02dbd02bc00ec4916e99b04b2245b30200e200d0",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
      "inherited": false,
      "configFile": "lakefile.lean"
    }
  ],
  "name": "proof",
  "lakeDir": ".lake"
}


==> anc/benchmarks/absent_word/results/pilot-v1/proof/lakefile.toml <==
name = "proof"
version = "0.1.0"
defaultTargets = ["Proof"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "c44e0c8ee63ca166450922a373c7409c5d26b00b"

[[lean_lib]]
name = "Proof"


==> anc/benchmarks/absent_word/results/pilot-v1/proof/lean-toolchain <==
leanprover/lean4:v4.19.0


==> anc/benchmarks/absent_word/results/pilot-v1/proof/verify.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd -- "$(dirname -- "$0")"
lean --version
lake build
lake env lean Audit.lean
lake env lean AuditRoute.lean
lake env lean AuditMortality.lean


==> anc/benchmarks/absent_word/results/pilot-v1/raw.jsonl <==
{"case_id": "ternary-complete", "charged_work": "509", "elapsed_ns": 55000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 33267708, "repeat": 1, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ternary-complete", "elapsed_ns": 14459, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 27708625, "repeat": 0, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s53", "charged_work": "182970", "elapsed_ns": 6437000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 40085459, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s11", "charged_work": "179388", "elapsed_ns": 6486000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51920896, "process_ns": 39184750, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k7-s53", "elapsed_ns": 1551250, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16154624, "process_ns": 29612541, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 31, "y_length": 27, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 64, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "ud-k5-s53", "elapsed_ns": 81791, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 31419750, "repeat": 4, "stats": {"subsets": 34}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0]}
{"case_id": "prefix-k7-s37", "elapsed_ns": 121208, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 33842042, "repeat": 1, "stats": {"subsets": 35}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "unary-complete", "elapsed_ns": 4333, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 28454959, "repeat": 3, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k3-s23", "charged_work": "107589", "elapsed_ns": 4189000, "initial_peak_rss_bytes": 51904512, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 42234458, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s71", "elapsed_ns": 294833, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 29586000, "repeat": 1, "stats": {"generators": 3, "rounds": 2, "states": 6, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "composed-t2-s11", "charged_work": "14291520", "elapsed_ns": 492121000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 529022916, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s71", "elapsed_ns": 164667, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 26784542, "repeat": 0, "stats": {"subsets": 58}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1]}
{"case_id": "prefix-k3-s53", "charged_work": "182970", "elapsed_ns": 6513000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51920896, "process_ns": 43876875, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k4-s71", "charged_work": "1589532", "elapsed_ns": 55214000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 90728125, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0]}
{"case_id": "composed-t3-s71", "elapsed_ns": 184709, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 26818958, "repeat": 4, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "ternary-complete", "charged_work": "509", "elapsed_ns": 71000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 37442375, "repeat": 2, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k4-s37", "charged_work": "2651089", "elapsed_ns": 100681000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51920896, "process_ns": 136457208, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "uniform-complete-k4", "elapsed_ns": 6500, "initial_peak_rss_bytes": 15908864, "method": "km", "peak_rss_bytes": 15908864, "process_ns": 28722583, "repeat": 3, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k7-s71", "elapsed_ns": 1680209, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16236544, "process_ns": 31867209, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 44, "y_length": 6, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 24, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "ud-k3-s71", "elapsed_ns": 32208, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 28307959, "repeat": 3, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "composed-t2-s11", "charged_work": "14291520", "elapsed_ns": 486483000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 523825625, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "ud-k4-s53", "elapsed_ns": 412500, "initial_peak_rss_bytes": 15892480, "method": "km", "peak_rss_bytes": 15941632, "process_ns": 27289500, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 9, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1]}
{"case_id": "composed-t2-s11", "elapsed_ns": 62792, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 30528042, "repeat": 1, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "missing-pure-k5-s11", "elapsed_ns": 451291, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 30692041, "repeat": 2, "stats": {"generators": 3, "rounds": 2, "states": 20, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "missing-pure-k5-s71", "elapsed_ns": 386667, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 28888209, "repeat": 0, "stats": {"generators": 2, "rounds": 1, "states": 21, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "ud-k4-s23", "elapsed_ns": 75458, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 25979708, "repeat": 4, "stats": {"subsets": 36}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1, 0, 1]}
{"case_id": "ud-k5-s23", "elapsed_ns": 768917, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 27671500, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 33, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0]}
{"case_id": "prefix-k3-s23", "charged_work": "182970", "elapsed_ns": 6744000, "initial_peak_rss_bytes": 51904512, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 44315166, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "composed-t3-s71", "charged_work": "253186886", "elapsed_ns": 8613515000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52215808, "process_ns": 8647483542, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s53", "charged_work": "10212158", "elapsed_ns": 344700000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 379283542, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]}
{"case_id": "ud-k4-s53", "elapsed_ns": 63667, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 29010208, "repeat": 3, "stats": {"subsets": 25}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1, 1, 0, 1]}
{"case_id": "uniform-complete-k4", "elapsed_ns": 6667, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 30299500, "repeat": 4, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k7-s37", "elapsed_ns": 1135917, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16105472, "process_ns": 30800750, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 27, "y_length": 6, "z_length": 7}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 28, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1]}
{"case_id": "ud-k5-s71", "elapsed_ns": 95083, "initial_peak_rss_bytes": 16089088, "method": "bfs", "peak_rss_bytes": 16089088, "process_ns": 28717875, "repeat": 3, "stats": {"subsets": 49}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0]}
{"case_id": "uniform-missing-k4", "elapsed_ns": 117042, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28661042, "repeat": 0, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1]}
{"case_id": "prefix-k7-s23", "elapsed_ns": 206833, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29284708, "repeat": 1, "stats": {"subsets": 36}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1]}
{"case_id": "ud-k3-s23", "elapsed_ns": 26416, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 28171625, "repeat": 4, "stats": {"subsets": 7}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1]}
{"case_id": "ud-k4-s71", "elapsed_ns": 40083, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 29880792, "repeat": 2, "stats": {"subsets": 9}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "composed-t2-s71", "elapsed_ns": 60666, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28524916, "repeat": 1, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "ud-k3-s37", "elapsed_ns": 33417, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 29632542, "repeat": 2, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1]}
{"case_id": "prefix-k5-s53", "charged_work": "24988899", "elapsed_ns": 846251000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 883410583, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k6", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004025333, "repeat": 4, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "uniform-missing-k5", "elapsed_ns": 559042, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 28346834, "repeat": 1, "stats": {"subsets": 96}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "composed-t3-s23", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004847875, "repeat": 3, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "prefix-k7-s23", "elapsed_ns": 2075208, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16171008, "process_ns": 32331375, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 36, "y_length": 14, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 43, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1]}
{"case_id": "uniform-missing-k3", "elapsed_ns": 246041, "initial_peak_rss_bytes": 16056320, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 30710292, "repeat": 0, "stats": {"generators": 2, "rounds": 2, "states": 7, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1]}
{"case_id": "composed-t3-s11", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004157000, "repeat": 1, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "ud-k5-s71", "elapsed_ns": 379167, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 28610792, "repeat": 3, "stats": {"generators": 2, "rounds": 1, "states": 19, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1]}
{"case_id": "prefix-k5-s11", "charged_work": "32744103", "elapsed_ns": 1121322000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 1159053458, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 35, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s53", "charged_work": "335", "elapsed_ns": 26000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 34404583, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k3-s71", "elapsed_ns": 33583, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30480125, "repeat": 2, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "prefix-k5-s53", "charged_work": "24988899", "elapsed_ns": 835207000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 872654125, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s53", "elapsed_ns": 1281625, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 28445208, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 21, "y_length": 15, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 42, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1]}
{"case_id": "composed-t3-s71", "elapsed_ns": 1224792, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16171008, "process_ns": 32099625, "repeat": 1, "stats": {"generators": 2, "rounds": 2, "states": 36, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s37", "elapsed_ns": 1336792, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16171008, "process_ns": 30767875, "repeat": 0, "stats": {"generators": 3, "rounds": 3, "states": 37, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 55, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-complete-k4", "elapsed_ns": 5667, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 28431375, "repeat": 0, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "composed-t2-s23", "charged_work": "14294138", "elapsed_ns": 485716000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 522709209, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "ternary-incomplete", "charged_work": "5363", "elapsed_ns": 327000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 35648000, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0]}
{"case_id": "ud-k4-s11", "charged_work": "2065518", "elapsed_ns": 70410000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 107879625, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "uniform-missing-k5", "charged_work": "78744757", "elapsed_ns": 2818028000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52150272, "process_ns": 2852846458, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 33, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ud-k3-s37", "elapsed_ns": 33167, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 27580250, "repeat": 3, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1]}
{"case_id": "paper-example", "charged_work": "43705", "elapsed_ns": 1876000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 51920896, "process_ns": 40047667, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0]}
{"case_id": "prefix-k3-s23", "elapsed_ns": 191500, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 29008750, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "composed-t3-s11", "elapsed_ns": 1228000, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16171008, "process_ns": 29739208, "repeat": 4, "stats": {"generators": 2, "rounds": 2, "states": 38, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s37", "elapsed_ns": 285667, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 30798625, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 5, "y_length": 8, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 25, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k3-s37", "charged_work": "107512", "elapsed_ns": 3934000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 39262917, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k5-s23", "charged_work": "15518792", "elapsed_ns": 531781000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 566371500, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s23", "elapsed_ns": 64250, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27216542, "repeat": 3, "stats": {"subsets": 24}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s71", "elapsed_ns": 167459, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 27315709, "repeat": 3, "stats": {"subsets": 58}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1]}
{"case_id": "missing-pure-k5-s23", "elapsed_ns": 66834, "initial_peak_rss_bytes": 16089088, "method": "bfs", "peak_rss_bytes": 16089088, "process_ns": 27178459, "repeat": 2, "stats": {"subsets": 24}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s53", "elapsed_ns": 86667, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27278000, "repeat": 3, "stats": {"subsets": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "missing-pure-k5-s71", "elapsed_ns": 386333, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 26854125, "repeat": 4, "stats": {"generators": 2, "rounds": 1, "states": 21, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "missing-pure-k5-s71", "charged_work": "345", "elapsed_ns": 24000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 32529333, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s23", "cutoff_seconds": 10, "method": "lean", "process_ns": 10003394708, "repeat": 1, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "unary-complete", "elapsed_ns": 5459, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 28384042, "repeat": 1, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k5-s37", "charged_work": "15532002", "elapsed_ns": 539186000, "initial_peak_rss_bytes": 51888128, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 572263334, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "composed-t3-s37", "elapsed_ns": 1320459, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16236544, "process_ns": 28622667, "repeat": 4, "stats": {"generators": 3, "rounds": 3, "states": 37, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 55, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s11", "elapsed_ns": 156334, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 30576583, "repeat": 0, "stats": {"subsets": 53}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0, 0, 0, 1, 1]}
{"case_id": "composed-t2-s71", "elapsed_ns": 64375, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 29919750, "repeat": 3, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "ud-k5-s53", "elapsed_ns": 78416, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 30019667, "repeat": 2, "stats": {"subsets": 34}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0]}
{"case_id": "ud-k5-s71", "elapsed_ns": 95625, "initial_peak_rss_bytes": 15908864, "method": "bfs", "peak_rss_bytes": 15908864, "process_ns": 30170500, "repeat": 2, "stats": {"subsets": 49}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0]}
{"case_id": "ud-k5-s11", "elapsed_ns": 787750, "initial_peak_rss_bytes": 16056320, "method": "km", "peak_rss_bytes": 16105472, "process_ns": 29236959, "repeat": 3, "stats": {"generators": 5, "rounds": 2, "states": 19, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s23", "charged_work": "337", "elapsed_ns": 26000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 37120583, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s71", "charged_work": "253186886", "elapsed_ns": 8640822000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52183040, "process_ns": 8676692250, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s71", "elapsed_ns": 1623583, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16236544, "process_ns": 28734792, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 44, "y_length": 6, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 24, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "ud-k3-s53", "elapsed_ns": 27709, "initial_peak_rss_bytes": 15925248, "method": "bfs", "peak_rss_bytes": 15925248, "process_ns": 26389458, "repeat": 1, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1]}
{"case_id": "ud-k5-s23", "charged_work": "15518792", "elapsed_ns": 529821000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 562304167, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ud-k4-s37", "charged_work": "2651089", "elapsed_ns": 89050000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 122780875, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k4-s11", "elapsed_ns": 320334, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 27904750, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 11, "y_length": 4, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s11", "charged_work": "182970", "elapsed_ns": 6573000, "initial_peak_rss_bytes": 51838976, "method": "lean", "peak_rss_bytes": 51904512, "process_ns": 39838625, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s23", "elapsed_ns": 170084, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 27347958, "repeat": 3, "stats": {"generators": 2, "rounds": 1, "states": 5, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "prefix-k5-s71", "elapsed_ns": 168084, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 26763667, "repeat": 4, "stats": {"subsets": 58}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1]}
{"case_id": "ud-k5-s23", "elapsed_ns": 775084, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 16105472, "process_ns": 27463542, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 33, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0]}
{"case_id": "prefix-k5-s71", "charged_work": "33083020", "elapsed_ns": 1137489000, "initial_peak_rss_bytes": 51904512, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 1171508084, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0]}
{"case_id": "composed-t3-s53", "elapsed_ns": 168083, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 28071958, "repeat": 4, "stats": {"subsets": 38}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "missing-pure-k5-s71", "elapsed_ns": 116583, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 30372250, "repeat": 1, "stats": {"subsets": 58}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0]}
{"case_id": "uniform-complete-k2", "elapsed_ns": 4667, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 28150875, "repeat": 0, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "missing-pure-k5-s11", "elapsed_ns": 64500, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 30716750, "repeat": 2, "stats": {"subsets": 20}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "missing-pure-k5-s37", "charged_work": "339", "elapsed_ns": 25000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 35437875, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-complete-k3", "elapsed_ns": 23458, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 28498458, "repeat": 1, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s11", "elapsed_ns": 38208, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 29907875, "repeat": 1, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "ud-k5-s37", "elapsed_ns": 106709, "initial_peak_rss_bytes": 16072704, "method": "bfs", "peak_rss_bytes": 16072704, "process_ns": 28560125, "repeat": 1, "stats": {"subsets": 64}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 1, 1]}
{"case_id": "composed-t2-s37", "elapsed_ns": 57792, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 29159792, "repeat": 0, "stats": {"subsets": 15}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "missing-pure-k5-s71", "elapsed_ns": 111750, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 29306083, "repeat": 2, "stats": {"subsets": 58}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0]}
{"case_id": "unary-complete", "elapsed_ns": 14000, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 29575500, "repeat": 3, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "missing-pure-k5-s53", "elapsed_ns": 98583, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 29532708, "repeat": 3, "stats": {"subsets": 51}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 1]}
{"case_id": "cycle-singleton", "charged_work": "581", "elapsed_ns": 83000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 35739291, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "ud-k5-s11", "elapsed_ns": 72042, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28975084, "repeat": 2, "stats": {"subsets": 24}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1]}
{"case_id": "ud-k5-s53", "elapsed_ns": 465292, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 29102125, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 21, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1]}
{"case_id": "prefix-k7-s23", "elapsed_ns": 194834, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 28877083, "repeat": 2, "stats": {"subsets": 36}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1]}
{"case_id": "missing-pure-k5-s37", "elapsed_ns": 348709, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 30189041, "repeat": 0, "stats": {"generators": 2, "rounds": 1, "states": 18, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1]}
{"case_id": "composed-t3-s23", "elapsed_ns": 193500, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 29373916, "repeat": 4, "stats": {"subsets": 39}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "prefix-k5-s37", "elapsed_ns": 1016291, "initial_peak_rss_bytes": 15908864, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 30657500, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 24, "y_length": 12, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 36, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s53", "charged_work": "60640", "elapsed_ns": 2390000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 37710208, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k3-s37", "charged_work": "118579", "elapsed_ns": 4628000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 40272125, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0]}
{"case_id": "uniform-complete-k2", "elapsed_ns": 19542, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28777416, "repeat": 3, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k4-s23", "elapsed_ns": 376542, "initial_peak_rss_bytes": 16072704, "method": "km", "peak_rss_bytes": 16089088, "process_ns": 30123667, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 12, "y_length": 4, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0]}
{"case_id": "unary-complete", "charged_work": "19496", "elapsed_ns": 901000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 36245750, "repeat": 4, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k3-s23", "charged_work": "107589", "elapsed_ns": 4034000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 40039958, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0]}
{"case_id": "composed-t2-s11", "charged_work": "14291520", "elapsed_ns": 500516000, "initial_peak_rss_bytes": 51904512, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 537283875, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "ud-k5-s11", "charged_work": "18243891", "elapsed_ns": 630296000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52101120, "process_ns": 664732541, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s11", "elapsed_ns": 1968083, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16171008, "process_ns": 29698917, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 34, "y_length": 6, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 28, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "infinite-delay", "elapsed_ns": 223708, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 30820958, "repeat": 2, "stats": {"generators": 2, "rounds": 1, "states": 6, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0]}
{"case_id": "prefix-k7-s23", "elapsed_ns": 2065750, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16203776, "process_ns": 30787000, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 36, "y_length": 14, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 43, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1]}
{"case_id": "composed-t2-s53", "charged_work": "10212158", "elapsed_ns": 352279000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 387495708, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s11", "charged_work": "14291520", "elapsed_ns": 491643000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 525312250, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s23", "charged_work": "14294138", "elapsed_ns": 495351000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 530412500, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k2", "elapsed_ns": 127458, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 27359250, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 3, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "missing-pure-k5-s23", "charged_work": "337", "elapsed_ns": 28000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 37884292, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "cycle-singleton", "elapsed_ns": 90542, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 29070250, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 1, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "cycle-singleton", "elapsed_ns": 13500, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 25890333, "repeat": 1, "stats": {"subsets": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "prefix-k3-s11", "charged_work": "182970", "elapsed_ns": 6467000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 39481916, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "ternary-complete", "elapsed_ns": 5250, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 30441750, "repeat": 0, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "composed-t3-s23", "elapsed_ns": 1386667, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16269312, "process_ns": 30302542, "repeat": 0, "stats": {"generators": 2, "rounds": 2, "states": 41, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k5-s11", "elapsed_ns": 75667, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28898917, "repeat": 0, "stats": {"subsets": 24}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1]}
{"case_id": "prefix-k3-s53", "elapsed_ns": 32416, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 29788542, "repeat": 4, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "ud-k5-s71", "elapsed_ns": 392541, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 30553709, "repeat": 2, "stats": {"generators": 2, "rounds": 1, "states": 19, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1]}
{"case_id": "prefix-k3-s53", "charged_work": "182970", "elapsed_ns": 6640000, "initial_peak_rss_bytes": 51904512, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 41806709, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k6", "elapsed_ns": 4867792, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16646144, "process_ns": 33633458, "repeat": 1, "stats": {"generators": 5, "rounds": 5, "states": 63, "y_length": 0, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1]}
{"case_id": "missing-pure-k5-s37", "elapsed_ns": 350625, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 29721500, "repeat": 2, "stats": {"generators": 2, "rounds": 1, "states": 18, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1]}
{"case_id": "uniform-complete-k3", "elapsed_ns": 5417, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 26042833, "repeat": 3, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "composed-t2-s11", "elapsed_ns": 60208, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 28732292, "repeat": 3, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "missing-pure-k5-s71", "elapsed_ns": 394417, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 30600417, "repeat": 3, "stats": {"generators": 2, "rounds": 1, "states": 21, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "prefix-k7-s37", "elapsed_ns": 116292, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 29389041, "repeat": 2, "stats": {"subsets": 35}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "composed-t3-s53", "elapsed_ns": 1251875, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16138240, "process_ns": 29932916, "repeat": 2, "stats": {"generators": 3, "rounds": 2, "states": 35, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k5-s53", "elapsed_ns": 464625, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 28531542, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 21, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1]}
{"case_id": "ud-k5-s53", "elapsed_ns": 81542, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 29983291, "repeat": 3, "stats": {"subsets": 34}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0]}
{"case_id": "composed-t3-s11", "elapsed_ns": 1200834, "initial_peak_rss_bytes": 15908864, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 29733542, "repeat": 3, "stats": {"generators": 2, "rounds": 2, "states": 38, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k3-s23", "elapsed_ns": 175584, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 29319375, "repeat": 1, "stats": {"generators": 2, "rounds": 1, "states": 5, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "uniform-missing-k4", "elapsed_ns": 116208, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28401833, "repeat": 3, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1]}
{"case_id": "composed-t3-s71", "charged_work": "253186886", "elapsed_ns": 8668642000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52183040, "process_ns": 8704045916, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s23", "elapsed_ns": 789042, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 28947250, "repeat": 0, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "infinite-delay", "charged_work": "148934", "elapsed_ns": 5406000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 51920896, "process_ns": 43074250, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0]}
{"case_id": "missing-pure-singleton", "elapsed_ns": 86041, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 28832333, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 1, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "prefix-k3-s71", "elapsed_ns": 255000, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 28613917, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 8, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 21, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1]}
{"case_id": "composed-t2-s23", "elapsed_ns": 56375, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 26131959, "repeat": 4, "stats": {"subsets": 12}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "prefix-k3-s53", "charged_work": "182970", "elapsed_ns": 6759000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 42003125, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k6", "elapsed_ns": 4808541, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16711680, "process_ns": 34363167, "repeat": 2, "stats": {"generators": 5, "rounds": 5, "states": 63, "y_length": 0, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1]}
{"case_id": "ud-k3-s53", "elapsed_ns": 27417, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28656125, "repeat": 0, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1]}
{"case_id": "uniform-complete-k4", "elapsed_ns": 35708, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28953041, "repeat": 0, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-complete-k3", "elapsed_ns": 5625, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 15925248, "process_ns": 29554958, "repeat": 0, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-missing-k3", "charged_work": "280478", "elapsed_ns": 9708000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 46828417, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "complete-singletons", "charged_work": "432", "elapsed_ns": 60000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 35556709, "repeat": 2, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ternary-complete", "elapsed_ns": 5958, "initial_peak_rss_bytes": 16072704, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 30084625, "repeat": 4, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s71", "elapsed_ns": 33000, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 28268458, "repeat": 2, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 0, 1, 1]}
{"case_id": "complete-singletons", "elapsed_ns": 4959, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 27278458, "repeat": 1, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "composed-t3-s71", "elapsed_ns": 1167667, "initial_peak_rss_bytes": 15908864, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 30290583, "repeat": 0, "stats": {"generators": 2, "rounds": 2, "states": 36, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s53", "elapsed_ns": 85333, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 30548542, "repeat": 0, "stats": {"subsets": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "ud-k3-s71", "charged_work": "178788", "elapsed_ns": 6418000, "initial_peak_rss_bytes": 51904512, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 42276584, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k2", "elapsed_ns": 27333, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30126792, "repeat": 4, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "uniform-missing-k3", "elapsed_ns": 233292, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 30287458, "repeat": 4, "stats": {"generators": 2, "rounds": 2, "states": 7, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1]}
{"case_id": "prefix-k7-s23", "elapsed_ns": 190000, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28461709, "repeat": 3, "stats": {"subsets": 36}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1]}
{"case_id": "missing-pure-singleton", "elapsed_ns": 84750, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 30032375, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 1, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "ud-k5-s53", "charged_work": "15545122", "elapsed_ns": 543441000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 581125708, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "composed-t3-s53", "elapsed_ns": 1248791, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16236544, "process_ns": 28980666, "repeat": 1, "stats": {"generators": 3, "rounds": 2, "states": 35, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s37", "charged_work": "99862943", "elapsed_ns": 3340571000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 3377428750, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 36, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-complete-k3", "elapsed_ns": 4958, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 27074417, "repeat": 1, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "unary-complete", "charged_work": "19496", "elapsed_ns": 898000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51904512, "process_ns": 38310125, "repeat": 1, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-missing-k6", "elapsed_ns": 2516250, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 31453166, "repeat": 0, "stats": {"subsets": 224}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1]}
{"case_id": "missing-pure-k5-s11", "elapsed_ns": 457709, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 30738750, "repeat": 0, "stats": {"generators": 3, "rounds": 2, "states": 20, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k6", "elapsed_ns": 2571584, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 31523833, "repeat": 4, "stats": {"subsets": 224}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1]}
{"case_id": "missing-pure-k5-s37", "elapsed_ns": 95167, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 30621792, "repeat": 3, "stats": {"subsets": 42}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0]}
{"case_id": "cycle-singleton", "elapsed_ns": 12334, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 28363709, "repeat": 0, "stats": {"subsets": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "composed-t3-s37", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004560333, "repeat": 4, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "missing-pure-singleton", "elapsed_ns": 11833, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 26722666, "repeat": 3, "stats": {"subsets": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "ud-k4-s71", "elapsed_ns": 608500, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 27945167, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 10, "y_length": 0, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0]}
{"case_id": "ud-k5-s53", "charged_work": "15545122", "elapsed_ns": 531482000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 569360459, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s71", "elapsed_ns": 414084, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 28380125, "repeat": 2, "stats": {"generators": 2, "rounds": 1, "states": 21, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "prefix-k5-s53", "elapsed_ns": 193917, "initial_peak_rss_bytes": 15892480, "method": "bfs", "peak_rss_bytes": 15892480, "process_ns": 30584833, "repeat": 3, "stats": {"subsets": 64}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0]}
{"case_id": "ud-k4-s71", "charged_work": "1589532", "elapsed_ns": 56678000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 93633583, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0]}
{"case_id": "uniform-missing-k3", "elapsed_ns": 40500, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 27837042, "repeat": 1, "stats": {"subsets": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1]}
{"case_id": "complete-singletons", "charged_work": "432", "elapsed_ns": 67000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 38033500, "repeat": 4, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k4-s53", "charged_work": "1160321", "elapsed_ns": 44445000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 81598500, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 22, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "uniform-complete-k2", "elapsed_ns": 5458, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 28186333, "repeat": 4, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s23", "charged_work": "182970", "elapsed_ns": 6567000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 44316167, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k4-s23", "elapsed_ns": 371917, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 29080125, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 12, "y_length": 4, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0]}
{"case_id": "uniform-complete-k4", "elapsed_ns": 34792, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 30393625, "repeat": 3, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "composed-t2-s53", "charged_work": "10212158", "elapsed_ns": 362907000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 398159125, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s11", "elapsed_ns": 185000, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 27339375, "repeat": 4, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0, 1, 0]}
{"case_id": "composed-t3-s23", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004541750, "repeat": 0, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "composed-t3-s37", "cutoff_seconds": 10, "method": "lean", "process_ns": 10003764917, "repeat": 0, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "composed-t3-s37", "elapsed_ns": 1317125, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16187392, "process_ns": 29266500, "repeat": 1, "stats": {"generators": 3, "rounds": 3, "states": 37, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 55, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s11", "elapsed_ns": 783750, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16138240, "process_ns": 29786125, "repeat": 4, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s11", "elapsed_ns": 776583, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16154624, "process_ns": 30685417, "repeat": 0, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k4-s23", "elapsed_ns": 369459, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 28291375, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 12, "y_length": 4, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0]}
{"case_id": "uniform-missing-k2", "elapsed_ns": 25666, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 28718792, "repeat": 0, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "missing-pure-k5-s71", "charged_work": "345", "elapsed_ns": 26000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 37020333, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s71", "elapsed_ns": 183709, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 29117125, "repeat": 1, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "ud-k3-s53", "charged_work": "60640", "elapsed_ns": 2460000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 40004708, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k5-s23", "charged_work": "28359096", "elapsed_ns": 961258000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 996724959, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 27, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s37", "elapsed_ns": 87584, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27844667, "repeat": 1, "stats": {"subsets": 42}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k4", "elapsed_ns": 564916, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16089088, "process_ns": 30678125, "repeat": 0, "stats": {"generators": 3, "rounds": 3, "states": 15, "y_length": 0, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1]}
{"case_id": "uniform-complete-k3", "charged_work": "253756", "elapsed_ns": 8942000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 46322375, "repeat": 0, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s53", "charged_work": "182970", "elapsed_ns": 6671000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51920896, "process_ns": 42024916, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s37", "elapsed_ns": 178791, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 29721500, "repeat": 2, "stats": {"generators": 2, "rounds": 2, "states": 5, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0]}
{"case_id": "uniform-missing-k3", "elapsed_ns": 47958, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 30184791, "repeat": 3, "stats": {"subsets": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1]}
{"case_id": "ud-k4-s53", "charged_work": "1160321", "elapsed_ns": 40362000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 76202125, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 22, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "prefix-k5-s11", "charged_work": "32744103", "elapsed_ns": 1120915000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 1155850792, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 35, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s23", "elapsed_ns": 65708, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 27582333, "repeat": 0, "stats": {"subsets": 24}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0]}
{"case_id": "ud-k4-s37", "charged_work": "2651089", "elapsed_ns": 90296000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 127918042, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "prefix-k3-s23", "elapsed_ns": 192708, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 27807792, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "ternary-incomplete", "elapsed_ns": 21834, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 29940041, "repeat": 1, "stats": {"subsets": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 2, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [2, 1]}
{"case_id": "ud-k5-s11", "elapsed_ns": 69834, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 28094334, "repeat": 3, "stats": {"subsets": 24}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1]}
{"case_id": "composed-t2-s37", "elapsed_ns": 781833, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16138240, "process_ns": 29219291, "repeat": 1, "stats": {"generators": 2, "rounds": 2, "states": 15, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s23", "elapsed_ns": 775375, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16105472, "process_ns": 30770125, "repeat": 1, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k4-s37", "elapsed_ns": 312125, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 29771250, "repeat": 4, "stats": {"generators": 3, "rounds": 2, "states": 12, "y_length": 0, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s37", "elapsed_ns": 170792, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 28649458, "repeat": 0, "stats": {"generators": 2, "rounds": 2, "states": 5, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0]}
{"case_id": "cycle-singleton", "elapsed_ns": 86292, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 28900292, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 1, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "uniform-missing-k5", "elapsed_ns": 1450666, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16171008, "process_ns": 30466000, "repeat": 0, "stats": {"generators": 4, "rounds": 4, "states": 31, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "unary-complete", "elapsed_ns": 14083, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29128125, "repeat": 1, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k7-s37", "elapsed_ns": 120250, "initial_peak_rss_bytes": 16089088, "method": "bfs", "peak_rss_bytes": 16089088, "process_ns": 29581583, "repeat": 4, "stats": {"subsets": 35}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "ternary-complete", "elapsed_ns": 16042, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28820625, "repeat": 3, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k4-s37", "elapsed_ns": 313000, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 29836000, "repeat": 3, "stats": {"generators": 3, "rounds": 2, "states": 12, "y_length": 0, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k4-s37", "elapsed_ns": 316542, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 30181167, "repeat": 0, "stats": {"generators": 3, "rounds": 2, "states": 12, "y_length": 0, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "unary-complete", "elapsed_ns": 4625, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 15925248, "process_ns": 28256916, "repeat": 0, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s11", "elapsed_ns": 194083, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 30186542, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "missing-pure-k5-s53", "elapsed_ns": 502708, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 29294625, "repeat": 1, "stats": {"generators": 4, "rounds": 2, "states": 20, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k5-s37", "elapsed_ns": 428083, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 30115500, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 9, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s23", "charged_work": "337", "elapsed_ns": 26000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 33115583, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s71", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004085208, "repeat": 4, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "ud-k5-s23", "charged_work": "15518792", "elapsed_ns": 539893000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 572683625, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "unary-complete", "charged_work": "19496", "elapsed_ns": 869000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 33393958, "repeat": 3, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-missing-k4", "elapsed_ns": 545500, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 28116500, "repeat": 4, "stats": {"generators": 3, "rounds": 3, "states": 15, "y_length": 0, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1]}
{"case_id": "uniform-missing-k6", "cutoff_seconds": 10, "method": "lean", "process_ns": 10003915417, "repeat": 3, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "prefix-k5-s53", "charged_work": "24988899", "elapsed_ns": 849777000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 883646750, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s53", "elapsed_ns": 186958, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 26240125, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "composed-t3-s23", "elapsed_ns": 187625, "initial_peak_rss_bytes": 16089088, "method": "bfs", "peak_rss_bytes": 16105472, "process_ns": 26367167, "repeat": 2, "stats": {"subsets": 39}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "missing-pure-k5-s37", "elapsed_ns": 87292, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 25500292, "repeat": 0, "stats": {"subsets": 42}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k4", "charged_work": "5148182", "elapsed_ns": 166495000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 198042667, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 22, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ternary-complete", "charged_work": "509", "elapsed_ns": 55000, "initial_peak_rss_bytes": 51904512, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 32042541, "repeat": 4, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "missing-pure-k5-s23", "charged_work": "337", "elapsed_ns": 24000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51920896, "process_ns": 33547166, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s71", "elapsed_ns": 221959, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16056320, "process_ns": 29805459, "repeat": 3, "stats": {"subsets": 44}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 0, 0, 0, 0, 1, 1, 0]}
{"case_id": "prefix-k3-s71", "charged_work": "187887", "elapsed_ns": 6733000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 42372708, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0]}
{"case_id": "ud-k3-s53", "elapsed_ns": 209625, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 15941632, "process_ns": 29302125, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 4, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 1, 0, 1, 1]}
{"case_id": "missing-pure-k5-s71", "charged_work": "345", "elapsed_ns": 27000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51920896, "process_ns": 38062875, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s11", "charged_work": "14291520", "elapsed_ns": 490399000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 525890083, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s53", "charged_work": "150621450", "elapsed_ns": 5082432000, "initial_peak_rss_bytes": 52068352, "method": "lean", "peak_rss_bytes": 52281344, "process_ns": 5115320708, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s11", "charged_work": "229240273", "elapsed_ns": 7809470000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52215808, "process_ns": 7844566542, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 39, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "unary-complete", "elapsed_ns": 14042, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 27889916, "repeat": 2, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "missing-pure-k5-s23", "elapsed_ns": 326459, "initial_peak_rss_bytes": 16089088, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 30975750, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0]}
{"case_id": "missing-pure-k5-s11", "charged_work": "345", "elapsed_ns": 25000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51920896, "process_ns": 36951625, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k5", "charged_work": "78744757", "elapsed_ns": 2640177000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52150272, "process_ns": 2676312417, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 33, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s11", "elapsed_ns": 148958, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 27964500, "repeat": 4, "stats": {"subsets": 53}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0, 0, 0, 1, 1]}
{"case_id": "prefix-k5-s37", "elapsed_ns": 1034084, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 31653292, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 24, "y_length": 12, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 36, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k6", "elapsed_ns": 2515334, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16072704, "process_ns": 32451875, "repeat": 1, "stats": {"subsets": 224}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1]}
{"case_id": "composed-t3-s37", "cutoff_seconds": 10, "method": "lean", "process_ns": 10003641000, "repeat": 2, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "prefix-k3-s37", "charged_work": "118579", "elapsed_ns": 4627000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 39012917, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0]}
{"case_id": "missing-pure-singleton", "elapsed_ns": 12542, "initial_peak_rss_bytes": 16056320, "method": "bfs", "peak_rss_bytes": 16056320, "process_ns": 30226125, "repeat": 1, "stats": {"subsets": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "ud-k5-s23", "elapsed_ns": 69125, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29373291, "repeat": 1, "stats": {"subsets": 22}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0]}
{"case_id": "infinite-delay", "charged_work": "148934", "elapsed_ns": 5133000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 37054458, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k5-s53", "elapsed_ns": 79291, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 26760417, "repeat": 1, "stats": {"subsets": 34}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0]}
{"case_id": "missing-pure-singleton", "charged_work": "28", "elapsed_ns": 5000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 37536791, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "ud-k4-s23", "charged_work": "2643507", "elapsed_ns": 88492000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 124930000, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k4-s37", "charged_work": "2651089", "elapsed_ns": 90553000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 125417792, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k4-s23", "elapsed_ns": 75916, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 27448250, "repeat": 3, "stats": {"subsets": 36}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1, 0, 1]}
{"case_id": "complete-singletons", "charged_work": "432", "elapsed_ns": 57000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 36884583, "repeat": 1, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k7-s37", "charged_work": "99862943", "elapsed_ns": 3396867000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 3431761833, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 36, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s11", "charged_work": "32744103", "elapsed_ns": 1111825000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 1145148208, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 35, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "composed-t3-s37", "elapsed_ns": 136291, "initial_peak_rss_bytes": 15908864, "method": "bfs", "peak_rss_bytes": 15925248, "process_ns": 27883083, "repeat": 3, "stats": {"subsets": 26}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1]}
{"case_id": "ud-k3-s23", "elapsed_ns": 30500, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27599583, "repeat": 1, "stats": {"subsets": 7}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1]}
{"case_id": "ud-k3-s71", "elapsed_ns": 287833, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 27645875, "repeat": 2, "stats": {"generators": 3, "rounds": 2, "states": 6, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "uniform-missing-k2", "elapsed_ns": 24458, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27574458, "repeat": 2, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "composed-t2-s71", "charged_work": "14287585", "elapsed_ns": 492011000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 529683125, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "complete-singletons", "charged_work": "432", "elapsed_ns": 65000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 33916833, "repeat": 3, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "missing-pure-k5-s53", "charged_work": "335", "elapsed_ns": 26000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 37724792, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s11", "elapsed_ns": 1202416, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16236544, "process_ns": 31605791, "repeat": 1, "stats": {"generators": 2, "rounds": 2, "states": 38, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-complete-k2", "charged_work": "10131", "elapsed_ns": 512000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 36252417, "repeat": 2, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k3-s23", "elapsed_ns": 28750, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 30027209, "repeat": 3, "stats": {"subsets": 7}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1]}
{"case_id": "ud-k3-s53", "charged_work": "60640", "elapsed_ns": 2388000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 38066458, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k5-s23", "elapsed_ns": 841250, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 29212250, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 22, "y_length": 19, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 46, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0]}
{"case_id": "ud-k4-s37", "elapsed_ns": 100084, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28228583, "repeat": 0, "stats": {"subsets": 55}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 1, 0, 1]}
{"case_id": "cycle-singleton", "elapsed_ns": 12833, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29908417, "repeat": 3, "stats": {"subsets": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "composed-t2-s23", "elapsed_ns": 788500, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 30462458, "repeat": 3, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "complete-singletons", "elapsed_ns": 13209, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28235000, "repeat": 4, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "unary-complete", "elapsed_ns": 14375, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29271750, "repeat": 0, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k5-s71", "charged_work": "18244202", "elapsed_ns": 614831000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 651189792, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ud-k5-s71", "elapsed_ns": 407833, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 27317959, "repeat": 4, "stats": {"generators": 2, "rounds": 1, "states": 19, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1]}
{"case_id": "ud-k5-s23", "elapsed_ns": 70750, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 30456333, "repeat": 3, "stats": {"subsets": 22}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0]}
{"case_id": "prefix-k3-s23", "elapsed_ns": 34792, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 30304125, "repeat": 4, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "uniform-missing-k2", "elapsed_ns": 24791, "initial_peak_rss_bytes": 16072704, "method": "bfs", "peak_rss_bytes": 16072704, "process_ns": 28028875, "repeat": 3, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "ternary-incomplete", "charged_work": "5363", "elapsed_ns": 316000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 36260666, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0]}
{"case_id": "prefix-k5-s37", "elapsed_ns": 203250, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 30623916, "repeat": 3, "stats": {"subsets": 82}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "prefix-k7-s71", "elapsed_ns": 1635708, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16285696, "process_ns": 31619417, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 44, "y_length": 6, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 24, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "prefix-k7-s37", "elapsed_ns": 1131125, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16105472, "process_ns": 31045333, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 27, "y_length": 6, "z_length": 7}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 28, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1]}
{"case_id": "prefix-k5-s53", "elapsed_ns": 1268625, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 29200750, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 21, "y_length": 15, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 42, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1]}
{"case_id": "uniform-complete-k4", "charged_work": "4877488", "elapsed_ns": 166177000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 201518458, "repeat": 3, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "paper-example", "elapsed_ns": 26375, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28292791, "repeat": 2, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "uniform-missing-k3", "elapsed_ns": 43750, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 30481750, "repeat": 4, "stats": {"subsets": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1]}
{"case_id": "uniform-missing-k3", "elapsed_ns": 44875, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 30045584, "repeat": 0, "stats": {"subsets": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1]}
{"case_id": "uniform-missing-k6", "elapsed_ns": 2530000, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 32540958, "repeat": 2, "stats": {"subsets": 224}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1]}
{"case_id": "prefix-k5-s71", "elapsed_ns": 167000, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 30206833, "repeat": 2, "stats": {"subsets": 58}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1]}
{"case_id": "prefix-k3-s71", "elapsed_ns": 250083, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 30215000, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 8, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 21, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1]}
{"case_id": "prefix-k5-s11", "charged_work": "32744103", "elapsed_ns": 1112250000, "initial_peak_rss_bytes": 51888128, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 1149182417, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 35, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "composed-t2-s71", "elapsed_ns": 761584, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 27740625, "repeat": 3, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k2", "charged_work": "12583", "elapsed_ns": 633000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 38077292, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0]}
{"case_id": "prefix-k5-s71", "charged_work": "33083020", "elapsed_ns": 1112278000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 1147318083, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s11", "elapsed_ns": 1971167, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16187392, "process_ns": 29386291, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 34, "y_length": 6, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 28, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "composed-t3-s53", "elapsed_ns": 1264708, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16236544, "process_ns": 31536250, "repeat": 3, "stats": {"generators": 3, "rounds": 2, "states": 35, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k6", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004055333, "repeat": 2, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "prefix-k5-s37", "charged_work": "36655359", "elapsed_ns": 1247521000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 1281778500, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 27, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s11", "elapsed_ns": 184250, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 27685208, "repeat": 1, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0, 1, 0]}
{"case_id": "composed-t2-s23", "elapsed_ns": 61125, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30616417, "repeat": 1, "stats": {"subsets": 12}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "prefix-k7-s53", "elapsed_ns": 82375, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28810291, "repeat": 2, "stats": {"subsets": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "ud-k5-s23", "elapsed_ns": 67834, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 29833625, "repeat": 2, "stats": {"subsets": 22}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0]}
{"case_id": "missing-pure-k5-s53", "elapsed_ns": 502542, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 29192209, "repeat": 4, "stats": {"generators": 4, "rounds": 2, "states": 20, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k5-s71", "elapsed_ns": 1426958, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16089088, "process_ns": 27302666, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 23, "y_length": 19, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 51, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "ud-k3-s11", "elapsed_ns": 35875, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28382667, "repeat": 3, "stats": {"subsets": 15}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0]}
{"case_id": "missing-pure-k5-s53", "elapsed_ns": 100709, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 30050459, "repeat": 2, "stats": {"subsets": 51}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 1]}
{"case_id": "composed-t3-s37", "elapsed_ns": 140167, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 29837500, "repeat": 0, "stats": {"subsets": 26}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1]}
{"case_id": "prefix-k7-s71", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004102625, "repeat": 0, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "ud-k3-s23", "elapsed_ns": 173500, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 27234792, "repeat": 2, "stats": {"generators": 2, "rounds": 1, "states": 5, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "composed-t2-s23", "elapsed_ns": 791583, "initial_peak_rss_bytes": 16089088, "method": "km", "peak_rss_bytes": 16187392, "process_ns": 30890500, "repeat": 2, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s23", "charged_work": "182970", "elapsed_ns": 6453000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 43264458, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "composed-t3-s11", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004165500, "repeat": 0, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "ud-k5-s53", "charged_work": "15545122", "elapsed_ns": 520964000, "initial_peak_rss_bytes": 51888128, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 554951208, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ud-k4-s71", "charged_work": "1589532", "elapsed_ns": 55544000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 89740417, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0]}
{"case_id": "ud-k4-s53", "elapsed_ns": 63917, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 28704833, "repeat": 0, "stats": {"subsets": 25}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1, 1, 0, 1]}
{"case_id": "prefix-k7-s23", "charged_work": "271907310", "elapsed_ns": 9265784000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52215808, "process_ns": 9300704917, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 43, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "cycle-singleton", "elapsed_ns": 89083, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 27925042, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 1, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "ud-k5-s11", "elapsed_ns": 802167, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 31171583, "repeat": 1, "stats": {"generators": 5, "rounds": 2, "states": 19, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "ud-k5-s37", "charged_work": "15532002", "elapsed_ns": 537059000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 573836917, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s11", "elapsed_ns": 695542, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 28235250, "repeat": 3, "stats": {"generators": 0, "rounds": 0, "states": 23, "y_length": 9, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1]}
{"case_id": "prefix-k3-s11", "elapsed_ns": 33416, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 29929583, "repeat": 0, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "missing-pure-k5-s11", "elapsed_ns": 450250, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 30366042, "repeat": 1, "stats": {"generators": 3, "rounds": 2, "states": 20, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k5-s37", "elapsed_ns": 218292, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28255125, "repeat": 0, "stats": {"subsets": 82}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "prefix-k5-s37", "elapsed_ns": 209625, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 30063083, "repeat": 1, "stats": {"subsets": 82}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "uniform-complete-k2", "elapsed_ns": 17417, "initial_peak_rss_bytes": 15908864, "method": "bfs", "peak_rss_bytes": 15908864, "process_ns": 28757459, "repeat": 2, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k4-s37", "elapsed_ns": 100834, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30364000, "repeat": 3, "stats": {"subsets": 55}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 1, 0, 1]}
{"case_id": "missing-pure-k5-s71", "elapsed_ns": 117167, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28811958, "repeat": 0, "stats": {"subsets": 58}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0]}
{"case_id": "composed-t3-s71", "charged_work": "253186886", "elapsed_ns": 8583482000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52199424, "process_ns": 8619614625, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s37", "elapsed_ns": 58458, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 27844375, "repeat": 2, "stats": {"subsets": 15}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "uniform-missing-k5", "charged_work": "78744757", "elapsed_ns": 2609038000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52166656, "process_ns": 2642148583, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 33, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ud-k4-s53", "elapsed_ns": 62792, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 26830125, "repeat": 1, "stats": {"subsets": 25}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1, 1, 0, 1]}
{"case_id": "prefix-k7-s11", "charged_work": "229240273", "elapsed_ns": 7867273000, "initial_peak_rss_bytes": 51888128, "method": "lean", "peak_rss_bytes": 52133888, "process_ns": 7899679750, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 39, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "missing-pure-singleton", "elapsed_ns": 12167, "initial_peak_rss_bytes": 15925248, "method": "bfs", "peak_rss_bytes": 15925248, "process_ns": 27676500, "repeat": 0, "stats": {"subsets": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "prefix-k5-s53", "elapsed_ns": 193083, "initial_peak_rss_bytes": 15908864, "method": "bfs", "peak_rss_bytes": 15908864, "process_ns": 31283500, "repeat": 0, "stats": {"subsets": 64}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0]}
{"case_id": "prefix-k5-s11", "elapsed_ns": 666792, "initial_peak_rss_bytes": 16056320, "method": "km", "peak_rss_bytes": 16138240, "process_ns": 29173125, "repeat": 4, "stats": {"generators": 0, "rounds": 0, "states": 23, "y_length": 9, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1]}
{"case_id": "prefix-k3-s37", "elapsed_ns": 283625, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 30699083, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 5, "y_length": 8, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 25, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "composed-t2-s53", "elapsed_ns": 63917, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28169708, "repeat": 3, "stats": {"subsets": 17}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "cycle-singleton", "charged_work": "581", "elapsed_ns": 68000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 36905709, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "composed-t3-s71", "elapsed_ns": 1193000, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16171008, "process_ns": 29927333, "repeat": 4, "stats": {"generators": 2, "rounds": 2, "states": 36, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s23", "elapsed_ns": 191917, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 30788625, "repeat": 1, "stats": {"subsets": 39}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "uniform-complete-k3", "elapsed_ns": 23000, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 27739667, "repeat": 4, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s71", "elapsed_ns": 33834, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28279750, "repeat": 4, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 0, 1, 1]}
{"case_id": "uniform-missing-k6", "elapsed_ns": 2490875, "initial_peak_rss_bytes": 15925248, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 32282958, "repeat": 3, "stats": {"subsets": 224}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1]}
{"case_id": "ud-k5-s23", "elapsed_ns": 774667, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16203776, "process_ns": 29124250, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 33, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0]}
{"case_id": "composed-t2-s71", "elapsed_ns": 783875, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 30269583, "repeat": 0, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k3-s71", "elapsed_ns": 37000, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 30391166, "repeat": 1, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "complete-singletons", "elapsed_ns": 4542, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 28410291, "repeat": 0, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "composed-t2-s71", "elapsed_ns": 62958, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 29285458, "repeat": 4, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "ud-k4-s71", "elapsed_ns": 39125, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28057375, "repeat": 3, "stats": {"subsets": 9}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "ud-k3-s71", "elapsed_ns": 32541, "initial_peak_rss_bytes": 16072704, "method": "bfs", "peak_rss_bytes": 16072704, "process_ns": 28874292, "repeat": 0, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "ud-k3-s23", "charged_work": "107589", "elapsed_ns": 3991000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 40070500, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0]}
{"case_id": "missing-pure-singleton", "elapsed_ns": 13875, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 28837042, "repeat": 2, "stats": {"subsets": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "uniform-missing-k5", "elapsed_ns": 1467959, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16171008, "process_ns": 31111750, "repeat": 1, "stats": {"generators": 4, "rounds": 4, "states": 31, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "uniform-missing-k4", "elapsed_ns": 542584, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 29562791, "repeat": 1, "stats": {"generators": 3, "rounds": 3, "states": 15, "y_length": 0, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1]}
{"case_id": "uniform-complete-k4", "elapsed_ns": 33417, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28169166, "repeat": 4, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "composed-t3-s11", "elapsed_ns": 190083, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30743125, "repeat": 0, "stats": {"subsets": 43}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "composed-t2-s53", "elapsed_ns": 63792, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28029834, "repeat": 4, "stats": {"subsets": 17}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "prefix-k7-s71", "cutoff_seconds": 10, "method": "lean", "process_ns": 10005168125, "repeat": 3, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "ud-k5-s37", "elapsed_ns": 108167, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 27509041, "repeat": 3, "stats": {"subsets": 64}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 1, 1]}
{"case_id": "ud-k3-s71", "elapsed_ns": 289666, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 31110958, "repeat": 0, "stats": {"generators": 3, "rounds": 2, "states": 6, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k4-s11", "elapsed_ns": 54125, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 29207417, "repeat": 0, "stats": {"subsets": 20}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 0]}
{"case_id": "composed-t2-s23", "elapsed_ns": 794042, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 30679333, "repeat": 4, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s11", "charged_work": "229240273", "elapsed_ns": 7808446000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52150272, "process_ns": 7844643458, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 39, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k4-s53", "elapsed_ns": 63000, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 27719500, "repeat": 4, "stats": {"subsets": 25}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1, 1, 0, 1]}
{"case_id": "composed-t2-s37", "elapsed_ns": 777291, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 30737834, "repeat": 4, "stats": {"generators": 2, "rounds": 2, "states": 15, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s37", "elapsed_ns": 37042, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 30408167, "repeat": 3, "stats": {"subsets": 11}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0, 1]}
{"case_id": "composed-t3-s37", "elapsed_ns": 1327083, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16252928, "process_ns": 29910292, "repeat": 2, "stats": {"generators": 3, "rounds": 3, "states": 37, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 55, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s37", "elapsed_ns": 1106166, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16138240, "process_ns": 27544209, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 27, "y_length": 6, "z_length": 7}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 28, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1]}
{"case_id": "ternary-incomplete", "elapsed_ns": 164417, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 27983458, "repeat": 4, "stats": {"generators": 2, "rounds": 2, "states": 2, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1]}
{"case_id": "ud-k4-s53", "elapsed_ns": 417916, "initial_peak_rss_bytes": 16072704, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 26891875, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 9, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1]}
{"case_id": "ud-k3-s11", "charged_work": "179388", "elapsed_ns": 6431000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 43991875, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k3-s23", "charged_work": "182970", "elapsed_ns": 6575000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 42340916, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "ternary-incomplete", "charged_work": "5363", "elapsed_ns": 317000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 37248750, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0]}
{"case_id": "composed-t2-s23", "charged_work": "14294138", "elapsed_ns": 484606000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 522050625, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "ud-k5-s23", "elapsed_ns": 774917, "initial_peak_rss_bytes": 16089088, "method": "km", "peak_rss_bytes": 16269312, "process_ns": 28074958, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 33, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0]}
{"case_id": "composed-t3-s37", "cutoff_seconds": 10, "method": "lean", "process_ns": 10005529875, "repeat": 3, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "missing-pure-k5-s53", "elapsed_ns": 98208, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 27558458, "repeat": 0, "stats": {"subsets": 51}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 1]}
{"case_id": "ud-k4-s23", "elapsed_ns": 81542, "initial_peak_rss_bytes": 16105472, "method": "bfs", "peak_rss_bytes": 16105472, "process_ns": 31046709, "repeat": 2, "stats": {"subsets": 36}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1, 0, 1]}
{"case_id": "prefix-k3-s37", "elapsed_ns": 281792, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 29957167, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 5, "y_length": 8, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 25, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "composed-t3-s71", "elapsed_ns": 1153542, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16203776, "process_ns": 27520083, "repeat": 2, "stats": {"generators": 2, "rounds": 2, "states": 36, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k3-s53", "elapsed_ns": 205917, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 29069250, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 4, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 1, 0, 1, 1]}
{"case_id": "composed-t3-s11", "cutoff_seconds": 10, "method": "lean", "process_ns": 10005830000, "repeat": 2, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "composed-t2-s37", "elapsed_ns": 59583, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27512125, "repeat": 1, "stats": {"subsets": 15}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "composed-t3-s53", "charged_work": "207904837", "elapsed_ns": 7172960000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52183040, "process_ns": 7210914250, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k4", "charged_work": "5148182", "elapsed_ns": 174318000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 210052125, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 22, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k3-s71", "elapsed_ns": 292458, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 26748000, "repeat": 4, "stats": {"generators": 3, "rounds": 2, "states": 6, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "missing-pure-k5-s71", "elapsed_ns": 382917, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 29890750, "repeat": 1, "stats": {"generators": 2, "rounds": 1, "states": 21, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "composed-t3-s53", "elapsed_ns": 169250, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 27529584, "repeat": 1, "stats": {"subsets": 38}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "prefix-k3-s11", "elapsed_ns": 189709, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 28172334, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "prefix-k5-s71", "elapsed_ns": 1461416, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16089088, "process_ns": 31236375, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 23, "y_length": 19, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 51, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "missing-pure-singleton", "charged_work": "28", "elapsed_ns": 5000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 37183750, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "uniform-complete-k4", "elapsed_ns": 36917, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28213750, "repeat": 2, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k5-s71", "charged_work": "18244202", "elapsed_ns": 627666000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 665025542, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s23", "elapsed_ns": 192709, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 27368750, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "missing-pure-k5-s11", "charged_work": "345", "elapsed_ns": 30000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51920896, "process_ns": 37635458, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s37", "elapsed_ns": 789333, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 31177583, "repeat": 0, "stats": {"generators": 2, "rounds": 2, "states": 15, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s11", "elapsed_ns": 64000, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28140875, "repeat": 4, "stats": {"subsets": 20}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "paper-example", "elapsed_ns": 217458, "initial_peak_rss_bytes": 16089088, "method": "km", "peak_rss_bytes": 16105472, "process_ns": 28985791, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 4, "y_length": 3, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0]}
{"case_id": "composed-t2-s53", "elapsed_ns": 63292, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28817750, "repeat": 0, "stats": {"subsets": 17}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "composed-t3-s53", "elapsed_ns": 1256125, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16154624, "process_ns": 31278834, "repeat": 0, "stats": {"generators": 3, "rounds": 2, "states": 35, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s23", "elapsed_ns": 2059750, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16171008, "process_ns": 30799458, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 36, "y_length": 14, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 43, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1]}
{"case_id": "prefix-k5-s11", "elapsed_ns": 149750, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 28667167, "repeat": 3, "stats": {"subsets": 53}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0, 0, 0, 1, 1]}
{"case_id": "uniform-complete-k3", "elapsed_ns": 25833, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 30268250, "repeat": 3, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "missing-pure-k5-s71", "elapsed_ns": 121667, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 25527250, "repeat": 3, "stats": {"subsets": 58}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0]}
{"case_id": "uniform-missing-k2", "elapsed_ns": 137000, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 28960125, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 3, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "prefix-k7-s11", "elapsed_ns": 1972500, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16236544, "process_ns": 32163000, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 34, "y_length": 6, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 28, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "prefix-k5-s37", "elapsed_ns": 996834, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16154624, "process_ns": 29947958, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 24, "y_length": 12, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 36, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0]}
{"case_id": "missing-pure-k5-s11", "elapsed_ns": 65542, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 28155208, "repeat": 3, "stats": {"subsets": 20}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "missing-pure-singleton", "elapsed_ns": 91166, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 29830875, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 1, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "paper-example", "charged_work": "43705", "elapsed_ns": 1890000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 36881708, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0]}
{"case_id": "uniform-missing-k2", "charged_work": "12583", "elapsed_ns": 605000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51888128, "process_ns": 33233083, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0]}
{"case_id": "paper-example", "elapsed_ns": 207833, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 29591208, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 4, "y_length": 3, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s53", "charged_work": "60640", "elapsed_ns": 2399000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 39666792, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k2", "elapsed_ns": 25250, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28841417, "repeat": 1, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "composed-t2-s11", "elapsed_ns": 776792, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 29057458, "repeat": 2, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s71", "elapsed_ns": 183542, "initial_peak_rss_bytes": 15925248, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 30583333, "repeat": 0, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "ud-k4-s53", "elapsed_ns": 61708, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29538833, "repeat": 2, "stats": {"subsets": 25}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1, 1, 0, 1]}
{"case_id": "composed-t2-s37", "charged_work": "6251835", "elapsed_ns": 210670000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 246366458, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "ud-k5-s11", "charged_work": "18243891", "elapsed_ns": 621652000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 656525958, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "composed-t2-s37", "charged_work": "6251835", "elapsed_ns": 228904000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 262318292, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "composed-t2-s53", "elapsed_ns": 1087417, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16089088, "process_ns": 28779750, "repeat": 3, "stats": {"generators": 2, "rounds": 2, "states": 16, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s71", "elapsed_ns": 169458, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 30033208, "repeat": 1, "stats": {"subsets": 58}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1]}
{"case_id": "missing-pure-k5-s53", "charged_work": "335", "elapsed_ns": 25000, "initial_peak_rss_bytes": 51838976, "method": "lean", "peak_rss_bytes": 51838976, "process_ns": 36342125, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s11", "elapsed_ns": 764500, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 31119000, "repeat": 3, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k3-s11", "elapsed_ns": 177625, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 28776333, "repeat": 1, "stats": {"generators": 2, "rounds": 1, "states": 6, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1]}
{"case_id": "ud-k5-s11", "elapsed_ns": 72083, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 29633917, "repeat": 1, "stats": {"subsets": 24}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1]}
{"case_id": "prefix-k7-s23", "charged_work": "271907310", "elapsed_ns": 9393572000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52166656, "process_ns": 9429468667, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 43, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k2", "elapsed_ns": 127750, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 15941632, "process_ns": 28331375, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 3, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "uniform-missing-k3", "charged_work": "280478", "elapsed_ns": 9662000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 47719959, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k3", "charged_work": "280478", "elapsed_ns": 9819000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 45330625, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s23", "charged_work": "107589", "elapsed_ns": 4331000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 39954042, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k5", "elapsed_ns": 571459, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30192084, "repeat": 0, "stats": {"subsets": 96}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "ud-k4-s11", "elapsed_ns": 54875, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 29736083, "repeat": 4, "stats": {"subsets": 20}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 0]}
{"case_id": "uniform-complete-k4", "elapsed_ns": 6250, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 27908250, "repeat": 2, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k5-s23", "elapsed_ns": 127584, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 30386750, "repeat": 2, "stats": {"subsets": 45}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k5", "elapsed_ns": 1459250, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16154624, "process_ns": 30243125, "repeat": 3, "stats": {"generators": 4, "rounds": 4, "states": 31, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "unary-complete", "charged_work": "19496", "elapsed_ns": 861000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 36457458, "repeat": 2, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k3-s37", "charged_work": "107512", "elapsed_ns": 4269000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 41663750, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k5-s71", "charged_work": "33083020", "elapsed_ns": 1121832000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 1157859667, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s71", "charged_work": "187887", "elapsed_ns": 6699000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 39107792, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0]}
{"case_id": "composed-t2-s71", "elapsed_ns": 775958, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 27872792, "repeat": 4, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k4-s11", "charged_work": "2065518", "elapsed_ns": 70563000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 102772000, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "missing-pure-singleton", "charged_work": "28", "elapsed_ns": 4000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 32884333, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "complete-singletons", "elapsed_ns": 5250, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 27405375, "repeat": 4, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k7-s23", "elapsed_ns": 213458, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 27419709, "repeat": 0, "stats": {"subsets": 36}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1]}
{"case_id": "prefix-k7-s23", "elapsed_ns": 201125, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 28159458, "repeat": 4, "stats": {"subsets": 36}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1]}
{"case_id": "uniform-complete-k3", "charged_work": "253756", "elapsed_ns": 8723000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 41030333, "repeat": 2, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-missing-k2", "charged_work": "12583", "elapsed_ns": 593000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 33821750, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0]}
{"case_id": "prefix-k3-s11", "elapsed_ns": 197959, "initial_peak_rss_bytes": 15908864, "method": "km", "peak_rss_bytes": 15941632, "process_ns": 27490791, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "ud-k3-s11", "elapsed_ns": 35875, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 30447166, "repeat": 2, "stats": {"subsets": 15}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0]}
{"case_id": "cycle-singleton", "elapsed_ns": 13750, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30201791, "repeat": 2, "stats": {"subsets": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "prefix-k5-s23", "elapsed_ns": 817834, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16089088, "process_ns": 29143584, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 22, "y_length": 19, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 46, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0]}
{"case_id": "composed-t3-s71", "elapsed_ns": 180958, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28587625, "repeat": 3, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "prefix-k3-s37", "elapsed_ns": 293875, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 28922000, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 5, "y_length": 8, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 25, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "uniform-missing-k6", "elapsed_ns": 4794667, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16695296, "process_ns": 32821417, "repeat": 0, "stats": {"generators": 5, "rounds": 5, "states": 63, "y_length": 0, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1]}
{"case_id": "composed-t2-s11", "elapsed_ns": 58875, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30125042, "repeat": 0, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "prefix-k5-s23", "elapsed_ns": 128667, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28612958, "repeat": 1, "stats": {"subsets": 45}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k5-s53", "charged_work": "15545122", "elapsed_ns": 526101000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 563211916, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ud-k4-s37", "elapsed_ns": 109292, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 27387792, "repeat": 1, "stats": {"subsets": 55}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 1, 0, 1]}
{"case_id": "ud-k3-s53", "charged_work": "60640", "elapsed_ns": 2359000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 40135917, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k3-s71", "elapsed_ns": 251666, "initial_peak_rss_bytes": 16089088, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 28765208, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 8, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 21, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1]}
{"case_id": "prefix-k5-s37", "elapsed_ns": 1028166, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 30794416, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 24, "y_length": 12, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 36, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k5-s11", "elapsed_ns": 152959, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 28504541, "repeat": 1, "stats": {"subsets": 53}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0, 0, 0, 1, 1]}
{"case_id": "uniform-complete-k4", "charged_work": "4877488", "elapsed_ns": 165053000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 201298709, "repeat": 4, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "composed-t3-s37", "elapsed_ns": 137291, "initial_peak_rss_bytes": 16072704, "method": "bfs", "peak_rss_bytes": 16089088, "process_ns": 27649666, "repeat": 4, "stats": {"subsets": 26}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1]}
{"case_id": "uniform-complete-k3", "elapsed_ns": 5708, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 30243584, "repeat": 4, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "missing-pure-k5-s37", "elapsed_ns": 349667, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 30597625, "repeat": 4, "stats": {"generators": 2, "rounds": 1, "states": 18, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1]}
{"case_id": "composed-t2-s37", "charged_work": "6251835", "elapsed_ns": 211696000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 246886875, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s53", "elapsed_ns": 498792, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 27549500, "repeat": 2, "stats": {"generators": 4, "rounds": 2, "states": 20, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s71", "charged_work": "178788", "elapsed_ns": 6376000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 43801583, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "composed-t2-s37", "elapsed_ns": 780042, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 29199875, "repeat": 3, "stats": {"generators": 2, "rounds": 2, "states": 15, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k4-s53", "elapsed_ns": 417208, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 30439667, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 9, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1]}
{"case_id": "ternary-incomplete", "elapsed_ns": 21292, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28515291, "repeat": 4, "stats": {"subsets": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 2, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [2, 1]}
{"case_id": "composed-t3-s71", "elapsed_ns": 183125, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16056320, "process_ns": 29620125, "repeat": 2, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "ud-k3-s23", "elapsed_ns": 179167, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 30187500, "repeat": 0, "stats": {"generators": 2, "rounds": 1, "states": 5, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "prefix-k5-s11", "elapsed_ns": 675750, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16089088, "process_ns": 29624542, "repeat": 1, "stats": {"generators": 0, "rounds": 0, "states": 23, "y_length": 9, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1]}
{"case_id": "uniform-missing-k5", "elapsed_ns": 1449833, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16203776, "process_ns": 31726625, "repeat": 2, "stats": {"generators": 4, "rounds": 4, "states": 31, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "uniform-missing-k4", "elapsed_ns": 117583, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28010625, "repeat": 2, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1]}
{"case_id": "composed-t2-s71", "charged_work": "14287585", "elapsed_ns": 487450000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 522963958, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k2", "elapsed_ns": 131792, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 27715250, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 3, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "ud-k4-s23", "charged_work": "2643507", "elapsed_ns": 87630000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 125390250, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k5-s37", "charged_work": "15532002", "elapsed_ns": 572687000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 607028750, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s53", "elapsed_ns": 98416, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 27497958, "repeat": 1, "stats": {"subsets": 51}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 1]}
{"case_id": "prefix-k5-s71", "charged_work": "33083020", "elapsed_ns": 1130575000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 1166617917, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s11", "elapsed_ns": 185709, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28654667, "repeat": 0, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0, 1, 0]}
{"case_id": "missing-pure-k5-s11", "elapsed_ns": 63917, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 30224084, "repeat": 1, "stats": {"subsets": 20}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "ud-k5-s37", "elapsed_ns": 427917, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 30515167, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 9, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s53", "charged_work": "207904837", "elapsed_ns": 7116721000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52166656, "process_ns": 7152186500, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s23", "cutoff_seconds": 10, "method": "lean", "process_ns": 10005103250, "repeat": 4, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "uniform-missing-k4", "elapsed_ns": 591333, "initial_peak_rss_bytes": 16056320, "method": "km", "peak_rss_bytes": 16105472, "process_ns": 28362041, "repeat": 3, "stats": {"generators": 3, "rounds": 3, "states": 15, "y_length": 0, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1]}
{"case_id": "paper-example", "elapsed_ns": 27041, "initial_peak_rss_bytes": 15908864, "method": "bfs", "peak_rss_bytes": 15908864, "process_ns": 29401750, "repeat": 3, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "uniform-complete-k2", "elapsed_ns": 5250, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 30076583, "repeat": 2, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s71", "elapsed_ns": 251375, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 28676375, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 8, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 21, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1]}
{"case_id": "ud-k4-s11", "charged_work": "2065518", "elapsed_ns": 70041000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 105783459, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k4-s23", "elapsed_ns": 75667, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28104875, "repeat": 0, "stats": {"subsets": 36}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1, 0, 1]}
{"case_id": "composed-t2-s71", "elapsed_ns": 59041, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 30151875, "repeat": 2, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "missing-pure-k5-s37", "charged_work": "339", "elapsed_ns": 26000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51920896, "process_ns": 36770375, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k5-s53", "elapsed_ns": 83750, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28669375, "repeat": 0, "stats": {"subsets": 34}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0]}
{"case_id": "ternary-complete", "charged_work": "509", "elapsed_ns": 90000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 36584792, "repeat": 3, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s53", "elapsed_ns": 197875, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 30560042, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "uniform-missing-k4", "charged_work": "5148182", "elapsed_ns": 172163000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 207534959, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 22, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "missing-pure-singleton", "charged_work": "28", "elapsed_ns": 5000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 34865542, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "ud-k5-s23", "elapsed_ns": 70500, "initial_peak_rss_bytes": 16056320, "method": "bfs", "peak_rss_bytes": 16056320, "process_ns": 30511583, "repeat": 4, "stats": {"subsets": 22}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0]}
{"case_id": "prefix-k7-s53", "elapsed_ns": 1529958, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16236544, "process_ns": 29572750, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 31, "y_length": 27, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 64, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "prefix-k7-s37", "elapsed_ns": 1127000, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 29456708, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 27, "y_length": 6, "z_length": 7}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 28, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1]}
{"case_id": "uniform-missing-k6", "cutoff_seconds": 10, "method": "lean", "process_ns": 10005035750, "repeat": 1, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "composed-t2-s37", "elapsed_ns": 772209, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 28804417, "repeat": 2, "stats": {"generators": 2, "rounds": 2, "states": 15, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "missing-pure-singleton", "elapsed_ns": 88667, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 30556417, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 1, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "composed-t3-s23", "elapsed_ns": 1324708, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 16154624, "process_ns": 30143334, "repeat": 4, "stats": {"generators": 2, "rounds": 2, "states": 41, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s23", "elapsed_ns": 126375, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 30364834, "repeat": 4, "stats": {"subsets": 45}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k4-s71", "elapsed_ns": 619459, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 29951833, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 10, "y_length": 0, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0]}
{"case_id": "missing-pure-k5-s53", "elapsed_ns": 510083, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 26227333, "repeat": 3, "stats": {"generators": 4, "rounds": 2, "states": 20, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "complete-singletons", "elapsed_ns": 5291, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 28192791, "repeat": 2, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "composed-t3-s53", "charged_work": "207904837", "elapsed_ns": 7033008000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52183040, "process_ns": 7071428500, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-complete-k4", "charged_work": "4877488", "elapsed_ns": 161688000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 195704750, "repeat": 2, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k7-s37", "elapsed_ns": 120875, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 27855083, "repeat": 3, "stats": {"subsets": 35}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "uniform-missing-k3", "elapsed_ns": 239208, "initial_peak_rss_bytes": 16056320, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 30441125, "repeat": 3, "stats": {"generators": 2, "rounds": 2, "states": 7, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1]}
{"case_id": "missing-pure-k5-s37", "elapsed_ns": 90166, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29854917, "repeat": 2, "stats": {"subsets": 42}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k5-s11", "charged_work": "18243891", "elapsed_ns": 610890000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 645833625, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ud-k3-s71", "elapsed_ns": 287375, "initial_peak_rss_bytes": 15908864, "method": "km", "peak_rss_bytes": 15925248, "process_ns": 27764291, "repeat": 3, "stats": {"generators": 3, "rounds": 2, "states": 6, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "complete-singletons", "elapsed_ns": 13291, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 29665167, "repeat": 0, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k3-s37", "charged_work": "107512", "elapsed_ns": 3876000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 39831792, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s71", "charged_work": "178788", "elapsed_ns": 6465000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 41298333, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k5-s37", "charged_work": "36655359", "elapsed_ns": 1229899000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 1265344042, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 27, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ternary-complete", "elapsed_ns": 5167, "initial_peak_rss_bytes": 15908864, "method": "km", "peak_rss_bytes": 15908864, "process_ns": 27234291, "repeat": 1, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-complete-k3", "elapsed_ns": 24000, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 30141625, "repeat": 2, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k3-s53", "elapsed_ns": 28167, "initial_peak_rss_bytes": 15925248, "method": "bfs", "peak_rss_bytes": 15925248, "process_ns": 30209584, "repeat": 4, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1]}
{"case_id": "ud-k4-s11", "elapsed_ns": 324250, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 28474333, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 11, "y_length": 4, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s53", "elapsed_ns": 1276625, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 29394958, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 21, "y_length": 15, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 42, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1]}
{"case_id": "composed-t3-s37", "elapsed_ns": 134750, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 29409417, "repeat": 2, "stats": {"subsets": 26}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1]}
{"case_id": "paper-example", "elapsed_ns": 28041, "initial_peak_rss_bytes": 16072704, "method": "bfs", "peak_rss_bytes": 16072704, "process_ns": 29053834, "repeat": 4, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "composed-t2-s37", "elapsed_ns": 57417, "initial_peak_rss_bytes": 15908864, "method": "bfs", "peak_rss_bytes": 15908864, "process_ns": 26051125, "repeat": 4, "stats": {"subsets": 15}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "unary-complete", "elapsed_ns": 14125, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 27414667, "repeat": 4, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k4-s71", "charged_work": "1589532", "elapsed_ns": 54968000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 92472417, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0]}
{"case_id": "prefix-k7-s23", "elapsed_ns": 2035083, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 16154624, "process_ns": 29202334, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 36, "y_length": 14, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 43, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1]}
{"case_id": "ud-k5-s71", "elapsed_ns": 95167, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29697542, "repeat": 0, "stats": {"subsets": 49}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0]}
{"case_id": "ud-k3-s37", "elapsed_ns": 175125, "initial_peak_rss_bytes": 16056320, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 29021625, "repeat": 1, "stats": {"generators": 2, "rounds": 2, "states": 5, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0]}
{"case_id": "ud-k5-s23", "charged_work": "15518792", "elapsed_ns": 541282000, "initial_peak_rss_bytes": 51904512, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 576618166, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s11", "charged_work": "345", "elapsed_ns": 24000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 33319250, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k5-s37", "charged_work": "15532002", "elapsed_ns": 515499000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 548792167, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ud-k3-s23", "charged_work": "107589", "elapsed_ns": 4244000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 39674750, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k4", "charged_work": "5148182", "elapsed_ns": 172834000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 209724750, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 22, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "prefix-k3-s53", "elapsed_ns": 32292, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 28584208, "repeat": 0, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "prefix-k7-s71", "elapsed_ns": 1610042, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16334848, "process_ns": 31880666, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 44, "y_length": 6, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 24, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "ternary-complete", "elapsed_ns": 15292, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 25572917, "repeat": 1, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k5-s53", "elapsed_ns": 456167, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16089088, "process_ns": 26274750, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 21, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1]}
{"case_id": "uniform-complete-k2", "elapsed_ns": 18333, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27313208, "repeat": 4, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s71", "elapsed_ns": 31916, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28342125, "repeat": 0, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 0, 1, 1]}
{"case_id": "ud-k5-s71", "charged_work": "18244202", "elapsed_ns": 611370000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 647990416, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ud-k4-s53", "elapsed_ns": 426084, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16089088, "process_ns": 28021000, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 9, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1]}
{"case_id": "ud-k5-s37", "elapsed_ns": 425416, "initial_peak_rss_bytes": 16072704, "method": "km", "peak_rss_bytes": 16105472, "process_ns": 30636708, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 9, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s71", "elapsed_ns": 1439250, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 29977292, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 23, "y_length": 19, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 51, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "missing-pure-k5-s11", "elapsed_ns": 503042, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16089088, "process_ns": 30267084, "repeat": 4, "stats": {"generators": 3, "rounds": 2, "states": 20, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k3-s71", "elapsed_ns": 31792, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28321292, "repeat": 3, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 0, 1, 1]}
{"case_id": "ud-k5-s71", "elapsed_ns": 94792, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 30148459, "repeat": 1, "stats": {"subsets": 49}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0]}
{"case_id": "infinite-delay", "charged_work": "148934", "elapsed_ns": 5234000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 40618333, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0]}
{"case_id": "prefix-k3-s23", "charged_work": "182970", "elapsed_ns": 6730000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 42148834, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s53", "elapsed_ns": 204000, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 30229042, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 4, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 1, 0, 1, 1]}
{"case_id": "ud-k5-s11", "elapsed_ns": 801083, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 29461334, "repeat": 0, "stats": {"generators": 5, "rounds": 2, "states": 19, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s11", "charged_work": "229240273", "elapsed_ns": 8117297000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 8153694417, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 39, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k4-s53", "charged_work": "1160321", "elapsed_ns": 40028000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 73908584, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 22, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "composed-t3-s37", "elapsed_ns": 138041, "initial_peak_rss_bytes": 15908864, "method": "bfs", "peak_rss_bytes": 15925248, "process_ns": 29455750, "repeat": 1, "stats": {"subsets": 26}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1]}
{"case_id": "prefix-k5-s23", "elapsed_ns": 824708, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 31020291, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 22, "y_length": 19, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 46, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0]}
{"case_id": "missing-pure-k5-s11", "charged_work": "345", "elapsed_ns": 25000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 35576583, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k4-s11", "charged_work": "2065518", "elapsed_ns": 70535000, "initial_peak_rss_bytes": 51838976, "method": "lean", "peak_rss_bytes": 51904512, "process_ns": 107157375, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "composed-t2-s11", "elapsed_ns": 59792, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27709125, "repeat": 2, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "composed-t3-s53", "elapsed_ns": 171958, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16056320, "process_ns": 31126333, "repeat": 0, "stats": {"subsets": 38}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "uniform-missing-k4", "elapsed_ns": 117500, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 25970500, "repeat": 4, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1]}
{"case_id": "complete-singletons", "elapsed_ns": 13334, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 26013333, "repeat": 1, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "cycle-singleton", "charged_work": "581", "elapsed_ns": 74000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 51904512, "process_ns": 34541750, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "composed-t3-s53", "elapsed_ns": 1236000, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16187392, "process_ns": 29970375, "repeat": 4, "stats": {"generators": 3, "rounds": 2, "states": 35, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-complete-k4", "charged_work": "4877488", "elapsed_ns": 164024000, "initial_peak_rss_bytes": 51904512, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 200591417, "repeat": 0, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k5-s23", "charged_work": "28359096", "elapsed_ns": 985634000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 1019724125, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 27, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s23", "elapsed_ns": 828958, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 28649917, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 22, "y_length": 19, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 46, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0]}
{"case_id": "composed-t3-s37", "elapsed_ns": 1336917, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16154624, "process_ns": 31911959, "repeat": 3, "stats": {"generators": 3, "rounds": 3, "states": 37, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 55, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-complete-k4", "elapsed_ns": 34916, "initial_peak_rss_bytes": 15908864, "method": "bfs", "peak_rss_bytes": 15908864, "process_ns": 29320750, "repeat": 1, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k5-s37", "elapsed_ns": 422375, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 28709291, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 9, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s37", "charged_work": "36655359", "elapsed_ns": 1354179000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 1390294500, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 27, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ud-k4-s23", "elapsed_ns": 371458, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 27001958, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 12, "y_length": 4, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0]}
{"case_id": "prefix-k7-s11", "elapsed_ns": 1937833, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16171008, "process_ns": 31685250, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 34, "y_length": 6, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 28, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "composed-t2-s53", "elapsed_ns": 1054167, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 29459583, "repeat": 4, "stats": {"generators": 2, "rounds": 2, "states": 16, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k4-s37", "elapsed_ns": 105417, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 29002041, "repeat": 2, "stats": {"subsets": 55}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 1, 0, 1]}
{"case_id": "prefix-k3-s53", "elapsed_ns": 31792, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 27599625, "repeat": 3, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "ud-k3-s11", "elapsed_ns": 175916, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 27577833, "repeat": 4, "stats": {"generators": 2, "rounds": 1, "states": 6, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1]}
{"case_id": "prefix-k7-s23", "charged_work": "271907310", "elapsed_ns": 9696270000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52183040, "process_ns": 9728824292, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 43, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k3-s11", "elapsed_ns": 35125, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27687292, "repeat": 4, "stats": {"subsets": 15}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0]}
{"case_id": "prefix-k3-s23", "elapsed_ns": 196083, "initial_peak_rss_bytes": 16089088, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 31018167, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "prefix-k5-s11", "elapsed_ns": 676417, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 29578083, "repeat": 0, "stats": {"generators": 0, "rounds": 0, "states": 23, "y_length": 9, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1]}
{"case_id": "composed-t2-s53", "elapsed_ns": 1063208, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 29520458, "repeat": 1, "stats": {"generators": 2, "rounds": 2, "states": 16, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s71", "charged_work": "187887", "elapsed_ns": 6945000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 44381209, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0]}
{"case_id": "missing-pure-singleton", "elapsed_ns": 86500, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 28548833, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 1, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "prefix-k3-s11", "charged_work": "182970", "elapsed_ns": 6527000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 42247291, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "composed-t3-s11", "elapsed_ns": 185625, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16056320, "process_ns": 27401584, "repeat": 4, "stats": {"subsets": 43}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "infinite-delay", "elapsed_ns": 27416, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 26697416, "repeat": 1, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 3, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0]}
{"case_id": "prefix-k3-s11", "elapsed_ns": 32208, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 26519083, "repeat": 3, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "uniform-missing-k3", "charged_work": "280478", "elapsed_ns": 9617000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 42028208, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k2", "charged_work": "12583", "elapsed_ns": 593000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 32690667, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0]}
{"case_id": "ud-k5-s23", "elapsed_ns": 68250, "initial_peak_rss_bytes": 16089088, "method": "bfs", "peak_rss_bytes": 16089088, "process_ns": 26296834, "repeat": 0, "stats": {"subsets": 22}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0]}
{"case_id": "prefix-k7-s53", "charged_work": "150621450", "elapsed_ns": 5043443000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52133888, "process_ns": 5076158125, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k5-s11", "elapsed_ns": 72291, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 27907333, "repeat": 4, "stats": {"subsets": 24}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1]}
{"case_id": "uniform-missing-k3", "elapsed_ns": 237542, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 27625458, "repeat": 2, "stats": {"generators": 2, "rounds": 2, "states": 7, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1]}
{"case_id": "ud-k3-s53", "elapsed_ns": 27958, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28743792, "repeat": 2, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1]}
{"case_id": "prefix-k7-s53", "elapsed_ns": 82791, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 29630458, "repeat": 4, "stats": {"subsets": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "composed-t2-s71", "charged_work": "14287585", "elapsed_ns": 490528000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 526081375, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "ud-k3-s11", "charged_work": "179388", "elapsed_ns": 6283000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 40427042, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k7-s71", "elapsed_ns": 225917, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30516667, "repeat": 2, "stats": {"subsets": 44}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 0, 0, 0, 0, 1, 1, 0]}
{"case_id": "missing-pure-k5-s71", "charged_work": "345", "elapsed_ns": 25000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 35531708, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s53", "elapsed_ns": 32125, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29655958, "repeat": 2, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "prefix-k5-s11", "elapsed_ns": 148417, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 29143417, "repeat": 2, "stats": {"subsets": 53}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0, 0, 0, 1, 1]}
{"case_id": "missing-pure-singleton", "charged_work": "28", "elapsed_ns": 5000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 36274542, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "ud-k4-s37", "charged_work": "2651089", "elapsed_ns": 92094000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 126809917, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "prefix-k7-s53", "elapsed_ns": 1540958, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16236544, "process_ns": 27993166, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 31, "y_length": 27, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 64, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "ud-k5-s53", "elapsed_ns": 472959, "initial_peak_rss_bytes": 15908864, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 29593833, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 21, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1]}
{"case_id": "composed-t2-s71", "charged_work": "14287585", "elapsed_ns": 479756000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 517325917, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s53", "elapsed_ns": 1284416, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 28746750, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 21, "y_length": 15, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 42, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1]}
{"case_id": "composed-t3-s11", "elapsed_ns": 191584, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16056320, "process_ns": 30619458, "repeat": 2, "stats": {"subsets": 43}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "prefix-k3-s37", "elapsed_ns": 34333, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 28499625, "repeat": 0, "stats": {"subsets": 11}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0, 1]}
{"case_id": "missing-pure-k5-s71", "elapsed_ns": 111958, "initial_peak_rss_bytes": 15925248, "method": "bfs", "peak_rss_bytes": 15925248, "process_ns": 29681167, "repeat": 4, "stats": {"subsets": 58}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0]}
{"case_id": "ud-k4-s71", "charged_work": "1589532", "elapsed_ns": 55090000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 90517583, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0]}
{"case_id": "ud-k5-s71", "charged_work": "18244202", "elapsed_ns": 621662000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 656342167, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s37", "charged_work": "36655359", "elapsed_ns": 1250977000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 1284889375, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 27, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s23", "elapsed_ns": 829042, "initial_peak_rss_bytes": 16089088, "method": "km", "peak_rss_bytes": 16171008, "process_ns": 28896500, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 22, "y_length": 19, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 46, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0]}
{"case_id": "prefix-k3-s11", "elapsed_ns": 32417, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 29487917, "repeat": 4, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "missing-pure-k5-s23", "charged_work": "337", "elapsed_ns": 25000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 51871744, "process_ns": 34995791, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k5-s11", "elapsed_ns": 805125, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 29826458, "repeat": 4, "stats": {"generators": 5, "rounds": 2, "states": 19, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s71", "elapsed_ns": 227458, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 28404500, "repeat": 0, "stats": {"subsets": 44}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 0, 0, 0, 0, 1, 1, 0]}
{"case_id": "ud-k3-s37", "elapsed_ns": 171000, "initial_peak_rss_bytes": 16089088, "method": "km", "peak_rss_bytes": 16105472, "process_ns": 30011458, "repeat": 4, "stats": {"generators": 2, "rounds": 2, "states": 5, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0]}
{"case_id": "prefix-k7-s53", "elapsed_ns": 88333, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 28267875, "repeat": 1, "stats": {"subsets": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "prefix-k5-s37", "charged_work": "36655359", "elapsed_ns": 1236860000, "initial_peak_rss_bytes": 51888128, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 1272661666, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 27, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k4", "elapsed_ns": 535167, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16089088, "process_ns": 27780250, "repeat": 2, "stats": {"generators": 3, "rounds": 3, "states": 15, "y_length": 0, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1]}
{"case_id": "prefix-k5-s53", "charged_work": "24988899", "elapsed_ns": 858983000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 896647708, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "ud-k3-s71", "charged_work": "178788", "elapsed_ns": 6652000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 41700917, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "cycle-singleton", "elapsed_ns": 104958, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 30523542, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 1, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "uniform-complete-k3", "elapsed_ns": 30000, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27768084, "repeat": 0, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s37", "charged_work": "118579", "elapsed_ns": 4471000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 40184500, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0]}
{"case_id": "composed-t3-s37", "cutoff_seconds": 10, "method": "lean", "process_ns": 10005080042, "repeat": 1, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "ud-k4-s11", "elapsed_ns": 53084, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 27794416, "repeat": 3, "stats": {"subsets": 20}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 0]}
{"case_id": "composed-t2-s71", "elapsed_ns": 781417, "initial_peak_rss_bytes": 16056320, "method": "km", "peak_rss_bytes": 16154624, "process_ns": 31051958, "repeat": 2, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "cycle-singleton", "charged_work": "581", "elapsed_ns": 73000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 35691834, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "ud-k4-s23", "charged_work": "2643507", "elapsed_ns": 88805000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 125697583, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "prefix-k3-s11", "elapsed_ns": 31958, "initial_peak_rss_bytes": 15908864, "method": "bfs", "peak_rss_bytes": 15908864, "process_ns": 27688792, "repeat": 2, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "ud-k5-s37", "elapsed_ns": 111458, "initial_peak_rss_bytes": 16089088, "method": "bfs", "peak_rss_bytes": 16089088, "process_ns": 30348625, "repeat": 0, "stats": {"subsets": 64}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 1, 1]}
{"case_id": "missing-pure-k5-s71", "charged_work": "345", "elapsed_ns": 25000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 35696334, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s23", "elapsed_ns": 126709, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 30856291, "repeat": 0, "stats": {"subsets": 45}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "complete-singletons", "elapsed_ns": 5083, "initial_peak_rss_bytes": 15908864, "method": "km", "peak_rss_bytes": 15908864, "process_ns": 30138291, "repeat": 3, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k4-s11", "elapsed_ns": 324542, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 29429417, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 11, "y_length": 4, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k5", "charged_work": "78744757", "elapsed_ns": 2710677000, "initial_peak_rss_bytes": 51904512, "method": "lean", "peak_rss_bytes": 52101120, "process_ns": 2746162292, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 33, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s53", "charged_work": "335", "elapsed_ns": 27000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 51871744, "process_ns": 36340375, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s37", "elapsed_ns": 201042, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 31128834, "repeat": 2, "stats": {"subsets": 82}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "prefix-k7-s71", "cutoff_seconds": 10, "method": "lean", "process_ns": 10005212334, "repeat": 1, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "ud-k4-s11", "elapsed_ns": 52875, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27745541, "repeat": 2, "stats": {"subsets": 20}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 0]}
{"case_id": "paper-example", "charged_work": "43705", "elapsed_ns": 2150000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 40251084, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0]}
{"case_id": "missing-pure-k5-s53", "elapsed_ns": 100375, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 30384209, "repeat": 4, "stats": {"subsets": 51}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 1]}
{"case_id": "prefix-k3-s11", "elapsed_ns": 191208, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 30189750, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "prefix-k3-s37", "elapsed_ns": 290167, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 29620875, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 5, "y_length": 8, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 25, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "uniform-complete-k4", "elapsed_ns": 5875, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15941632, "process_ns": 28510458, "repeat": 1, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s71", "charged_work": "187887", "elapsed_ns": 6786000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 42353458, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0]}
{"case_id": "composed-t3-s53", "charged_work": "207904837", "elapsed_ns": 7199760000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52215808, "process_ns": 7235049542, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k5", "elapsed_ns": 1432166, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16187392, "process_ns": 27890959, "repeat": 4, "stats": {"generators": 4, "rounds": 4, "states": 31, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "prefix-k7-s37", "charged_work": "99862943", "elapsed_ns": 3433270000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 3470278208, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 36, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s23", "charged_work": "271907310", "elapsed_ns": 9612003000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52199424, "process_ns": 9647356292, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 43, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s11", "elapsed_ns": 1210041, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16154624, "process_ns": 29138375, "repeat": 0, "stats": {"generators": 2, "rounds": 2, "states": 38, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s11", "charged_work": "182970", "elapsed_ns": 6556000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 42937708, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k5-s71", "charged_work": "33083020", "elapsed_ns": 1133771000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 1170163875, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0]}
{"case_id": "paper-example", "charged_work": "43705", "elapsed_ns": 1881000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 36417834, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0]}
{"case_id": "ud-k4-s11", "elapsed_ns": 328209, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 31365750, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 11, "y_length": 4, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]}
{"case_id": "ud-k5-s37", "elapsed_ns": 106750, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 29000417, "repeat": 2, "stats": {"subsets": 64}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 1, 1]}
{"case_id": "infinite-delay", "charged_work": "148934", "elapsed_ns": 5303000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 41186125, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0]}
{"case_id": "cycle-singleton", "charged_work": "581", "elapsed_ns": 74000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 35647834, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "prefix-k7-s11", "charged_work": "229240273", "elapsed_ns": 7853696000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52166656, "process_ns": 7889361292, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 39, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "ternary-incomplete", "elapsed_ns": 165083, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 27709625, "repeat": 1, "stats": {"generators": 2, "rounds": 2, "states": 2, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1]}
{"case_id": "missing-pure-k5-s37", "charged_work": "339", "elapsed_ns": 25000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 37392750, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k5-s11", "charged_work": "18243891", "elapsed_ns": 615650000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 652934291, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s53", "charged_work": "24988899", "elapsed_ns": 1060792000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 1094527458, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s37", "elapsed_ns": 32250, "initial_peak_rss_bytes": 16089088, "method": "bfs", "peak_rss_bytes": 16089088, "process_ns": 27103375, "repeat": 1, "stats": {"subsets": 11}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0, 1]}
{"case_id": "ud-k3-s11", "charged_work": "179388", "elapsed_ns": 6590000, "initial_peak_rss_bytes": 51904512, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 44628750, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "ternary-incomplete", "elapsed_ns": 20834, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28659583, "repeat": 2, "stats": {"subsets": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 2, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [2, 1]}
{"case_id": "ud-k5-s53", "charged_work": "15545122", "elapsed_ns": 526807000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 562248500, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s11", "charged_work": "182970", "elapsed_ns": 6756000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 42135209, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k3-s37", "charged_work": "118579", "elapsed_ns": 4366000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 42527375, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0]}
{"case_id": "infinite-delay", "elapsed_ns": 227584, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 28986167, "repeat": 1, "stats": {"generators": 2, "rounds": 1, "states": 6, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k6", "elapsed_ns": 4965208, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16711680, "process_ns": 33174667, "repeat": 3, "stats": {"generators": 5, "rounds": 5, "states": 63, "y_length": 0, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1]}
{"case_id": "prefix-k5-s23", "elapsed_ns": 130000, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28397291, "repeat": 3, "stats": {"subsets": 45}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "missing-pure-k5-s23", "elapsed_ns": 326292, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 29654208, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0]}
{"case_id": "ud-k4-s53", "elapsed_ns": 419083, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 30229041, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 9, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1]}
{"case_id": "ud-k3-s37", "elapsed_ns": 36708, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 29507208, "repeat": 4, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1]}
{"case_id": "ud-k5-s71", "charged_work": "18244202", "elapsed_ns": 626281000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 663072416, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ternary-complete", "charged_work": "509", "elapsed_ns": 74000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 34638334, "repeat": 0, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "infinite-delay", "elapsed_ns": 27500, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30033208, "repeat": 0, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 3, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0]}
{"case_id": "ud-k5-s71", "elapsed_ns": 381042, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 28731417, "repeat": 0, "stats": {"generators": 2, "rounds": 1, "states": 19, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1]}
{"case_id": "ud-k4-s53", "charged_work": "1160321", "elapsed_ns": 41012000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 75129875, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 22, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "prefix-k5-s11", "elapsed_ns": 684333, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 27487125, "repeat": 2, "stats": {"generators": 0, "rounds": 0, "states": 23, "y_length": 9, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1]}
{"case_id": "missing-pure-k5-s37", "elapsed_ns": 350625, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 30347250, "repeat": 1, "stats": {"generators": 2, "rounds": 1, "states": 18, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1]}
{"case_id": "ud-k3-s37", "charged_work": "107512", "elapsed_ns": 4074000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 41767125, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k4", "charged_work": "5148182", "elapsed_ns": 172844000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 208338875, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 22, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "paper-example", "charged_work": "43705", "elapsed_ns": 2109000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 34129750, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0]}
{"case_id": "prefix-k3-s23", "elapsed_ns": 35375, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 27691875, "repeat": 1, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "ud-k3-s23", "elapsed_ns": 27958, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30411666, "repeat": 0, "stats": {"subsets": 7}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1]}
{"case_id": "ud-k4-s11", "charged_work": "2065518", "elapsed_ns": 72127000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 108416417, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "uniform-missing-k5", "elapsed_ns": 558291, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 30963250, "repeat": 3, "stats": {"subsets": 96}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "prefix-k7-s53", "charged_work": "150621450", "elapsed_ns": 5180659000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 5213184125, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s71", "elapsed_ns": 1434834, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 28794625, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 23, "y_length": 19, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 51, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "composed-t2-s23", "elapsed_ns": 58208, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 29986917, "repeat": 0, "stats": {"subsets": 12}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "prefix-k3-s71", "elapsed_ns": 254625, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 28435083, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 8, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 21, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1]}
{"case_id": "prefix-k5-s53", "elapsed_ns": 208791, "initial_peak_rss_bytes": 15892480, "method": "bfs", "peak_rss_bytes": 15892480, "process_ns": 30142417, "repeat": 4, "stats": {"subsets": 64}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0]}
{"case_id": "ud-k3-s37", "elapsed_ns": 175416, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 28700041, "repeat": 3, "stats": {"generators": 2, "rounds": 2, "states": 5, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0]}
{"case_id": "missing-pure-k5-s37", "charged_work": "339", "elapsed_ns": 24000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51920896, "process_ns": 36689708, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s71", "elapsed_ns": 226250, "initial_peak_rss_bytes": 15925248, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28878459, "repeat": 1, "stats": {"subsets": 44}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 0, 0, 0, 0, 1, 1, 0]}
{"case_id": "ud-k3-s71", "elapsed_ns": 33917, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 30137542, "repeat": 4, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "ud-k3-s11", "elapsed_ns": 36041, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28857208, "repeat": 1, "stats": {"subsets": 15}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0]}
{"case_id": "composed-t2-s53", "charged_work": "10212158", "elapsed_ns": 358494000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 395583000, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]}
{"case_id": "missing-pure-singleton", "elapsed_ns": 12583, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 27115833, "repeat": 4, "stats": {"subsets": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "ud-k3-s11", "charged_work": "179388", "elapsed_ns": 6394000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 44284250, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "composed-t2-s23", "elapsed_ns": 59166, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 29893375, "repeat": 2, "stats": {"subsets": 12}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "ud-k4-s71", "elapsed_ns": 659542, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 27744208, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 10, "y_length": 0, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0]}
{"case_id": "ud-k4-s71", "elapsed_ns": 629750, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 28682667, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 10, "y_length": 0, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0]}
{"case_id": "composed-t2-s23", "charged_work": "14294138", "elapsed_ns": 498905000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 536359750, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "complete-singletons", "elapsed_ns": 12917, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 26823042, "repeat": 2, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-missing-k3", "elapsed_ns": 46333, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 30086875, "repeat": 2, "stats": {"subsets": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1]}
{"case_id": "prefix-k3-s23", "elapsed_ns": 192083, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 28728166, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "prefix-k5-s23", "charged_work": "28359096", "elapsed_ns": 993940000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 1029043167, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 27, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "composed-t3-s23", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004833417, "repeat": 2, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "prefix-k7-s37", "elapsed_ns": 118084, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28485250, "repeat": 0, "stats": {"subsets": 35}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "ternary-incomplete", "elapsed_ns": 168458, "initial_peak_rss_bytes": 15908864, "method": "km", "peak_rss_bytes": 15925248, "process_ns": 30730417, "repeat": 2, "stats": {"generators": 2, "rounds": 2, "states": 2, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1]}
{"case_id": "prefix-k5-s53", "elapsed_ns": 211834, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 28633084, "repeat": 2, "stats": {"subsets": 64}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0]}
{"case_id": "ud-k3-s23", "elapsed_ns": 173584, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 29571375, "repeat": 4, "stats": {"generators": 2, "rounds": 1, "states": 5, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "paper-example", "elapsed_ns": 25500, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28700250, "repeat": 0, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "ud-k3-s37", "elapsed_ns": 36083, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30112334, "repeat": 1, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1]}
{"case_id": "ud-k5-s37", "elapsed_ns": 427916, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 29225916, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 9, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "ud-k4-s71", "elapsed_ns": 38333, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28920000, "repeat": 4, "stats": {"subsets": 9}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "missing-pure-k5-s23", "elapsed_ns": 65958, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28907959, "repeat": 4, "stats": {"subsets": 24}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s71", "charged_work": "14287585", "elapsed_ns": 502092000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 537494000, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s23", "charged_work": "271907310", "elapsed_ns": 9854955000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52183040, "process_ns": 9888799000, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 43, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s37", "elapsed_ns": 1013625, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 28646416, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 24, "y_length": 12, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 36, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0]}
{"case_id": "paper-example", "elapsed_ns": 214583, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 30800583, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 4, "y_length": 3, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k2", "elapsed_ns": 127833, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 28510583, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 3, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "prefix-k7-s23", "elapsed_ns": 2120583, "initial_peak_rss_bytes": 15892480, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 32157875, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 36, "y_length": 14, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 43, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1]}
{"case_id": "prefix-k7-s53", "charged_work": "150621450", "elapsed_ns": 5337243000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 5373879583, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s11", "elapsed_ns": 1996959, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16187392, "process_ns": 29412000, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 34, "y_length": 6, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 28, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "uniform-complete-k2", "charged_work": "10131", "elapsed_ns": 517000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 37358834, "repeat": 1, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k5-s23", "elapsed_ns": 752417, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16154624, "process_ns": 27345500, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 33, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0]}
{"case_id": "composed-t2-s53", "charged_work": "10212158", "elapsed_ns": 347573000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 382055209, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]}
{"case_id": "uniform-complete-k2", "elapsed_ns": 18375, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 27371333, "repeat": 0, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k3-s53", "elapsed_ns": 27750, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 30515083, "repeat": 3, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1]}
{"case_id": "missing-pure-k5-s11", "elapsed_ns": 65875, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 30380833, "repeat": 0, "stats": {"subsets": 20}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "ud-k5-s71", "elapsed_ns": 385084, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 30608791, "repeat": 1, "stats": {"generators": 2, "rounds": 1, "states": 19, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1]}
{"case_id": "prefix-k3-s53", "elapsed_ns": 191000, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 30044334, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "missing-pure-k5-s37", "charged_work": "339", "elapsed_ns": 25000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 36667208, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k3", "charged_work": "280478", "elapsed_ns": 9812000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 45387833, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "composed-t2-s23", "elapsed_ns": 59041, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 30210583, "repeat": 3, "stats": {"subsets": 12}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "infinite-delay", "elapsed_ns": 28583, "initial_peak_rss_bytes": 16056320, "method": "bfs", "peak_rss_bytes": 16056320, "process_ns": 28899959, "repeat": 3, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 3, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0]}
{"case_id": "ud-k5-s53", "elapsed_ns": 466166, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 28889541, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 21, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1]}
{"case_id": "prefix-k5-s23", "charged_work": "28359096", "elapsed_ns": 971918000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 1008212833, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 27, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s53", "elapsed_ns": 1527792, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16154624, "process_ns": 28684250, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 31, "y_length": 27, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 64, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "ternary-incomplete", "charged_work": "5363", "elapsed_ns": 331000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51888128, "process_ns": 36883417, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0]}
{"case_id": "prefix-k5-s71", "elapsed_ns": 1433125, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 27094166, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 23, "y_length": 19, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 51, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "ud-k3-s37", "elapsed_ns": 32250, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 26704167, "repeat": 0, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1]}
{"case_id": "composed-t2-s11", "elapsed_ns": 58500, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 29664958, "repeat": 4, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "prefix-k7-s71", "elapsed_ns": 223542, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28186667, "repeat": 4, "stats": {"subsets": 44}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 0, 0, 0, 0, 1, 1, 0]}
{"case_id": "uniform-missing-k4", "elapsed_ns": 116166, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29195416, "repeat": 1, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1]}
{"case_id": "composed-t3-s11", "elapsed_ns": 182292, "initial_peak_rss_bytes": 16072704, "method": "bfs", "peak_rss_bytes": 16089088, "process_ns": 28053750, "repeat": 3, "stats": {"subsets": 43}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "missing-pure-k5-s23", "elapsed_ns": 325750, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 28105250, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0]}
{"case_id": "composed-t3-s53", "elapsed_ns": 171042, "initial_peak_rss_bytes": 15892480, "method": "bfs", "peak_rss_bytes": 15908864, "process_ns": 28492167, "repeat": 3, "stats": {"subsets": 38}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "composed-t3-s23", "elapsed_ns": 189375, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 27943125, "repeat": 0, "stats": {"subsets": 39}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "ternary-incomplete", "elapsed_ns": 163709, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 31099334, "repeat": 0, "stats": {"generators": 2, "rounds": 2, "states": 2, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1]}
{"case_id": "composed-t2-s37", "charged_work": "6251835", "elapsed_ns": 208779000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 243505875, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s53", "elapsed_ns": 502000, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 27627542, "repeat": 0, "stats": {"generators": 4, "rounds": 2, "states": 20, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "complete-singletons", "charged_work": "432", "elapsed_ns": 67000, "initial_peak_rss_bytes": 51904512, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 37170542, "repeat": 0, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "composed-t3-s53", "elapsed_ns": 168625, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 28223583, "repeat": 2, "stats": {"subsets": 38}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "infinite-delay", "elapsed_ns": 27834, "initial_peak_rss_bytes": 15908864, "method": "bfs", "peak_rss_bytes": 15908864, "process_ns": 29710541, "repeat": 2, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 3, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0]}
{"case_id": "uniform-complete-k3", "elapsed_ns": 6000, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 28009584, "repeat": 2, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s71", "charged_work": "187887", "elapsed_ns": 6597000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 41218792, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0]}
{"case_id": "unary-complete", "elapsed_ns": 3958, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 28112542, "repeat": 4, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k3-s71", "charged_work": "178788", "elapsed_ns": 6351000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51920896, "process_ns": 42246375, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "uniform-complete-k2", "charged_work": "10131", "elapsed_ns": 493000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51888128, "process_ns": 35118959, "repeat": 4, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k3-s53", "elapsed_ns": 199625, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 30709292, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 4, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 1, 0, 1, 1]}
{"case_id": "ud-k4-s37", "elapsed_ns": 99125, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 27896667, "repeat": 4, "stats": {"subsets": 55}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 1, 0, 1]}
{"case_id": "composed-t3-s11", "elapsed_ns": 184667, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 27999083, "repeat": 1, "stats": {"subsets": 43}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "composed-t3-s71", "elapsed_ns": 1180584, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16138240, "process_ns": 30626125, "repeat": 3, "stats": {"generators": 2, "rounds": 2, "states": 36, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s11", "elapsed_ns": 440708, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 28406625, "repeat": 3, "stats": {"generators": 3, "rounds": 2, "states": 20, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s37", "charged_work": "107512", "elapsed_ns": 4003000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 40633291, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "ternary-incomplete", "charged_work": "5363", "elapsed_ns": 315000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 35100458, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0]}
{"case_id": "uniform-complete-k2", "charged_work": "10131", "elapsed_ns": 495000, "initial_peak_rss_bytes": 51904512, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 35725708, "repeat": 3, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ternary-complete", "elapsed_ns": 4833, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 28971833, "repeat": 2, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s53", "elapsed_ns": 32750, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 28517958, "repeat": 1, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "composed-t3-s71", "charged_work": "253186886", "elapsed_ns": 8636899000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52199424, "process_ns": 8671630000, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k5", "elapsed_ns": 556000, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 28596291, "repeat": 4, "stats": {"subsets": 96}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "prefix-k7-s37", "elapsed_ns": 1150375, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 31417416, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 27, "y_length": 6, "z_length": 7}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 28, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1]}
{"case_id": "ud-k4-s11", "elapsed_ns": 321000, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 29171250, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 11, "y_length": 4, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]}
{"case_id": "unary-complete", "elapsed_ns": 4417, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15941632, "process_ns": 30066292, "repeat": 2, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-complete-k2", "elapsed_ns": 18708, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28956333, "repeat": 1, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k7-s53", "elapsed_ns": 1571750, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16171008, "process_ns": 30385667, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 31, "y_length": 27, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 64, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "uniform-complete-k2", "elapsed_ns": 5292, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15941632, "process_ns": 29547667, "repeat": 1, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s53", "elapsed_ns": 193542, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 28451833, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "uniform-complete-k3", "charged_work": "253756", "elapsed_ns": 9091000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 46205750, "repeat": 3, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "composed-t2-s71", "elapsed_ns": 767667, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 29332000, "repeat": 1, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s23", "elapsed_ns": 33500, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 30141208, "repeat": 3, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "composed-t3-s23", "elapsed_ns": 186708, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 29450458, "repeat": 3, "stats": {"subsets": 39}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "ternary-complete", "elapsed_ns": 4875, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 28186042, "repeat": 3, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ternary-complete", "elapsed_ns": 14417, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 27980083, "repeat": 2, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "paper-example", "elapsed_ns": 26959, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28574375, "repeat": 1, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "prefix-k5-s11", "charged_work": "32744103", "elapsed_ns": 1084647000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 1121671208, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 35, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s53", "elapsed_ns": 190917, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 27619958, "repeat": 1, "stats": {"subsets": 64}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0]}
{"case_id": "infinite-delay", "elapsed_ns": 224125, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 30334542, "repeat": 0, "stats": {"generators": 2, "rounds": 1, "states": 6, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k2", "charged_work": "12583", "elapsed_ns": 592000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 37573250, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0]}
{"case_id": "ud-k4-s53", "charged_work": "1160321", "elapsed_ns": 41193000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 76910083, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 22, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "prefix-k7-s71", "elapsed_ns": 1623792, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16236544, "process_ns": 29899250, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 44, "y_length": 6, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 24, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "prefix-k3-s53", "elapsed_ns": 191084, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 28930709, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "prefix-k7-s37", "charged_work": "99862943", "elapsed_ns": 3562470000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 3599030209, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 36, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k3-s11", "elapsed_ns": 180583, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 27621333, "repeat": 2, "stats": {"generators": 2, "rounds": 1, "states": 6, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1]}
{"case_id": "ud-k4-s37", "elapsed_ns": 317959, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 30265166, "repeat": 1, "stats": {"generators": 3, "rounds": 2, "states": 12, "y_length": 0, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k7-s11", "elapsed_ns": 185625, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 28298416, "repeat": 3, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0, 1, 0]}
{"case_id": "ud-k5-s71", "elapsed_ns": 91791, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29752292, "repeat": 4, "stats": {"subsets": 49}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0]}
{"case_id": "uniform-complete-k4", "charged_work": "4877488", "elapsed_ns": 164493000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 199795834, "repeat": 1, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k5-s53", "elapsed_ns": 1296292, "initial_peak_rss_bytes": 16089088, "method": "km", "peak_rss_bytes": 16187392, "process_ns": 29504625, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 21, "y_length": 15, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 42, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1]}
{"case_id": "ternary-incomplete", "elapsed_ns": 21916, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30498209, "repeat": 0, "stats": {"subsets": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 2, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [2, 1]}
{"case_id": "ternary-complete", "elapsed_ns": 16041, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29515625, "repeat": 4, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k5-s37", "elapsed_ns": 107917, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 29105500, "repeat": 4, "stats": {"subsets": 64}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 1, 1]}
{"case_id": "ud-k4-s11", "elapsed_ns": 52000, "initial_peak_rss_bytes": 16072704, "method": "bfs", "peak_rss_bytes": 16072704, "process_ns": 28361042, "repeat": 1, "stats": {"subsets": 20}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 0]}
{"case_id": "missing-pure-k5-s53", "charged_work": "335", "elapsed_ns": 23000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 35766542, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k5-s11", "elapsed_ns": 801791, "initial_peak_rss_bytes": 15908864, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 27345083, "repeat": 2, "stats": {"generators": 5, "rounds": 2, "states": 19, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "uniform-complete-k2", "elapsed_ns": 5333, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 28702292, "repeat": 3, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k7-s71", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004913875, "repeat": 2, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "composed-t2-s23", "charged_work": "14294138", "elapsed_ns": 502139000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 535335166, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s23", "elapsed_ns": 325750, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 28483542, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0]}
{"case_id": "composed-t2-s71", "elapsed_ns": 59625, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 30202750, "repeat": 0, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "composed-t3-s53", "charged_work": "207904837", "elapsed_ns": 7143885000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52199424, "process_ns": 7180737541, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s23", "elapsed_ns": 1328333, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16220160, "process_ns": 27435250, "repeat": 1, "stats": {"generators": 2, "rounds": 2, "states": 41, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s53", "elapsed_ns": 62000, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27939125, "repeat": 2, "stats": {"subsets": 17}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "composed-t2-s37", "charged_work": "6251835", "elapsed_ns": 214778000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 252470667, "repeat": 0, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s11", "elapsed_ns": 186958, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 28219791, "repeat": 2, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0, 1, 0]}
{"case_id": "composed-t3-s11", "cutoff_seconds": 10, "method": "lean", "process_ns": 10005526083, "repeat": 3, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "infinite-delay", "elapsed_ns": 32333, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28648667, "repeat": 4, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 3, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0]}
{"case_id": "composed-t2-s37", "elapsed_ns": 58125, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 30268333, "repeat": 3, "stats": {"subsets": 15}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "uniform-missing-k5", "elapsed_ns": 560750, "initial_peak_rss_bytes": 16072704, "method": "bfs", "peak_rss_bytes": 16089088, "process_ns": 30769833, "repeat": 2, "stats": {"subsets": 96}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "infinite-delay", "elapsed_ns": 230833, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 28896750, "repeat": 3, "stats": {"generators": 2, "rounds": 1, "states": 6, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0]}
{"case_id": "ud-k4-s71", "elapsed_ns": 40542, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28397791, "repeat": 0, "stats": {"subsets": 9}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "ternary-incomplete", "elapsed_ns": 165083, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 28445000, "repeat": 3, "stats": {"generators": 2, "rounds": 2, "states": 2, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1]}
{"case_id": "prefix-k3-s37", "elapsed_ns": 32625, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30268792, "repeat": 4, "stats": {"subsets": 11}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0, 1]}
{"case_id": "uniform-complete-k2", "charged_work": "10131", "elapsed_ns": 556000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 36684708, "repeat": 0, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "missing-pure-k5-s23", "elapsed_ns": 331417, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 30281083, "repeat": 1, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0]}
{"case_id": "ud-k5-s23", "charged_work": "15518792", "elapsed_ns": 534098000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 569248083, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s23", "elapsed_ns": 40500, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 27128583, "repeat": 2, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "composed-t3-s23", "elapsed_ns": 1327125, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16203776, "process_ns": 31806333, "repeat": 2, "stats": {"generators": 2, "rounds": 2, "states": 41, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s37", "elapsed_ns": 33833, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 30226542, "repeat": 2, "stats": {"subsets": 11}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0, 1]}
{"case_id": "ud-k3-s53", "elapsed_ns": 203291, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 28503333, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 4, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 1, 0, 1, 1]}
{"case_id": "ud-k5-s11", "charged_work": "18243891", "elapsed_ns": 620743000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 657382416, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "composed-t2-s53", "elapsed_ns": 1113542, "initial_peak_rss_bytes": 16072704, "method": "km", "peak_rss_bytes": 16171008, "process_ns": 30783958, "repeat": 2, "stats": {"generators": 2, "rounds": 2, "states": 16, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-complete-k3", "charged_work": "253756", "elapsed_ns": 8812000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 51920896, "process_ns": 40701792, "repeat": 1, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k7-s37", "charged_work": "99862943", "elapsed_ns": 3394218000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52101120, "process_ns": 3427663833, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 36, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s23", "charged_work": "28359096", "elapsed_ns": 967755000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 1001241542, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 27, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s23", "elapsed_ns": 35458, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 27031250, "repeat": 0, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "composed-t2-s53", "elapsed_ns": 63666, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 30071958, "repeat": 1, "stats": {"subsets": 17}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "uniform-complete-k3", "charged_work": "253756", "elapsed_ns": 9002000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 45835542, "repeat": 4, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ud-k4-s37", "elapsed_ns": 312666, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 28941167, "repeat": 2, "stats": {"generators": 3, "rounds": 2, "states": 12, "y_length": 0, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "composed-t3-s11", "cutoff_seconds": 10, "method": "lean", "process_ns": 10005688083, "repeat": 4, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "infinite-delay", "charged_work": "148934", "elapsed_ns": 5253000, "initial_peak_rss_bytes": 51904512, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 39572458, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k3-s11", "elapsed_ns": 178000, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 31006083, "repeat": 3, "stats": {"generators": 2, "rounds": 1, "states": 6, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1]}
{"case_id": "ud-k4-s23", "elapsed_ns": 416625, "initial_peak_rss_bytes": 16089088, "method": "km", "peak_rss_bytes": 16105472, "process_ns": 29379458, "repeat": 0, "stats": {"generators": 1, "rounds": 1, "states": 12, "y_length": 4, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0]}
{"case_id": "uniform-missing-k6", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004976417, "repeat": 0, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "missing-pure-k5-s37", "elapsed_ns": 89959, "initial_peak_rss_bytes": 16056320, "method": "bfs", "peak_rss_bytes": 16056320, "process_ns": 27368791, "repeat": 4, "stats": {"subsets": 42}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k4-s23", "elapsed_ns": 72459, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30170458, "repeat": 1, "stats": {"subsets": 36}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1, 0, 1]}
{"case_id": "uniform-missing-k3", "elapsed_ns": 247083, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 29986625, "repeat": 1, "stats": {"generators": 2, "rounds": 2, "states": 7, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1]}
{"case_id": "ud-k4-s23", "charged_work": "2643507", "elapsed_ns": 88456000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 124835625, "repeat": 1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k3-s11", "elapsed_ns": 36666, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28425125, "repeat": 0, "stats": {"subsets": 15}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0]}
{"case_id": "cycle-singleton", "elapsed_ns": 13750, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 30549500, "repeat": 4, "stats": {"subsets": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "composed-t2-s11", "elapsed_ns": 774709, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 29193750, "repeat": 1, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "cycle-singleton", "elapsed_ns": 83416, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 29807333, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 1, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "ud-k3-s23", "elapsed_ns": 29917, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28737125, "repeat": 2, "stats": {"subsets": 7}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1]}
{"case_id": "ud-k4-s71", "elapsed_ns": 39291, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28952250, "repeat": 1, "stats": {"subsets": 9}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "prefix-k3-s71", "elapsed_ns": 32042, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30530875, "repeat": 1, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 0, 1, 1]}
{"case_id": "complete-singletons", "elapsed_ns": 13666, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28383958, "repeat": 3, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-missing-k6", "elapsed_ns": 4895667, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16646144, "process_ns": 35265625, "repeat": 4, "stats": {"generators": 5, "rounds": 5, "states": 63, "y_length": 0, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1]}
{"case_id": "ud-k4-s23", "charged_work": "2643507", "elapsed_ns": 89574000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 124630167, "repeat": 2, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k5-s37", "charged_work": "15532002", "elapsed_ns": 536008000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 571459375, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s11", "elapsed_ns": 202375, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 26866375, "repeat": 4, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "paper-example", "elapsed_ns": 208708, "initial_peak_rss_bytes": 16056320, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 29281791, "repeat": 2, "stats": {"generators": 1, "rounds": 1, "states": 4, "y_length": 3, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0]}
{"case_id": "missing-pure-k5-s23", "elapsed_ns": 63250, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30006666, "repeat": 1, "stats": {"subsets": 24}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s11", "elapsed_ns": 1193625, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16252928, "process_ns": 28855000, "repeat": 2, "stats": {"generators": 2, "rounds": 2, "states": 38, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s53", "charged_work": "150621450", "elapsed_ns": 5080169000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 5112653625, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k3-s11", "elapsed_ns": 178583, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 28212625, "repeat": 0, "stats": {"generators": 2, "rounds": 1, "states": 6, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1]}
{"case_id": "prefix-k3-s37", "charged_work": "118579", "elapsed_ns": 4688000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 42533750, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0]}
{"case_id": "infinite-delay", "elapsed_ns": 227166, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 28948291, "repeat": 4, "stats": {"generators": 2, "rounds": 1, "states": 6, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0]}
{"case_id": "missing-pure-k5-s11", "charged_work": "345", "elapsed_ns": 26000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 35534833, "repeat": 4, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k5", "charged_work": "78744757", "elapsed_ns": 2674366000, "initial_peak_rss_bytes": 51888128, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 2709699958, "repeat": 3, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 33, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ternary-incomplete", "elapsed_ns": 25291, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 27714208, "repeat": 3, "stats": {"subsets": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 2, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [2, 1]}
{"case_id": "composed-t2-s53", "elapsed_ns": 1074458, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 30783167, "repeat": 0, "stats": {"generators": 2, "rounds": 2, "states": 16, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "ud-k4-s71", "elapsed_ns": 612000, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 30249583, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 10, "y_length": 0, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0]}
{"case_id": "composed-t3-s23", "elapsed_ns": 1332375, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16203776, "process_ns": 29731958, "repeat": 3, "stats": {"generators": 2, "rounds": 2, "states": 41, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "paper-example", "elapsed_ns": 214458, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 28736041, "repeat": 3, "stats": {"generators": 1, "rounds": 1, "states": 4, "y_length": 3, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0]}
{"case_id": "missing-pure-k5-s37", "elapsed_ns": 350667, "initial_peak_rss_bytes": 16056320, "method": "km", "peak_rss_bytes": 16089088, "process_ns": 29121542, "repeat": 3, "stats": {"generators": 2, "rounds": 1, "states": 18, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1]}
{"case_id": "prefix-k5-s37", "elapsed_ns": 201333, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28474583, "repeat": 4, "stats": {"subsets": 82}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "unary-complete", "charged_work": "19496", "elapsed_ns": 889000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 37904583, "repeat": 0, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}


==> anc/benchmarks/absent_word/results/pilot-v1/source-snapshot.json <==
{
  "sha256": "045043f380b8c3e9582eb47d15ffe606dddd023886fc4c57a07f93a7d423d87a",
  "scope": "Exact source/build-manifest snapshot for pilot-v1; architecture-specific binary omitted but its hash is frozen in environment.json.",
  "excluded": [
    "benchmarks/absent_word/build/lean_solver"
  ]
}


==> anc/benchmarks/absent_word/results/pilot-v1/summary.json <==
{
  "run_id": "pilot-v1",
  "cases": 61,
  "unique_dictionaries": 59,
  "aggregate_case_ids": [
    "complete-singletons",
    "cycle-singleton",
    "missing-pure-singleton",
    "paper-example",
    "infinite-delay",
    "unary-complete",
    "ternary-complete",
    "ternary-incomplete",
    "uniform-missing-k2",
    "uniform-missing-k3",
    "uniform-missing-k4",
    "uniform-missing-k5",
    "uniform-missing-k6",
    "uniform-complete-k2",
    "uniform-complete-k3",
    "uniform-complete-k4",
    "prefix-k3-s11",
    "prefix-k5-s11",
    "prefix-k7-s11",
    "ud-k3-s11",
    "ud-k4-s11",
    "ud-k5-s11",
    "composed-t2-s11",
    "composed-t3-s11",
    "missing-pure-k5-s11",
    "prefix-k5-s23",
    "prefix-k7-s23",
    "ud-k3-s23",
    "ud-k4-s23",
    "ud-k5-s23",
    "composed-t2-s23",
    "composed-t3-s23",
    "missing-pure-k5-s23",
    "prefix-k3-s37",
    "prefix-k5-s37",
    "prefix-k7-s37",
    "ud-k3-s37",
    "ud-k4-s37",
    "ud-k5-s37",
    "composed-t2-s37",
    "composed-t3-s37",
    "missing-pure-k5-s37",
    "prefix-k5-s53",
    "prefix-k7-s53",
    "ud-k3-s53",
    "ud-k4-s53",
    "ud-k5-s53",
    "composed-t2-s53",
    "composed-t3-s53",
    "missing-pure-k5-s53",
    "prefix-k3-s71",
    "prefix-k5-s71",
    "prefix-k7-s71",
    "ud-k3-s71",
    "ud-k4-s71",
    "ud-k5-s71",
    "composed-t2-s71",
    "composed-t3-s71",
    "missing-pure-k5-s71"
  ],
  "timed_runs": 915,
  "status_counts": {
    "ok": 890,
    "timeout": 25
  },
  "warmup_status_counts": {
    "ok": 178,
    "timeout": 5
  },
  "deterministic_successful_outputs": true,
  "independent_checks_passed": true,
  "families": [
    {
      "family": "fixtures",
      "branch": "complete",
      "method": "lean",
      "unique_cases": 3,
      "all_repetitions_successful_cases": 3,
      "elapsed_ns_median_of_instance_medians": 71000,
      "elapsed_ns_instance_median_range": [
        65000,
        889000
      ],
      "process_ns_median_of_instance_medians": 36457458,
      "process_ns_instance_median_range": [
        34638334,
        36884583
      ],
      "peak_rss_bytes_median_of_instance_medians": 51970048,
      "peak_rss_bytes_instance_median_range": [
        51970048,
        51970048
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 51937280,
      "initial_peak_rss_bytes_instance_median_range": [
        51920896,
        51937280
      ],
      "length_ratio_median": null,
      "length_ratio_range": null
    },
    {
      "family": "fixtures",
      "branch": "complete",
      "method": "km",
      "unique_cases": 3,
      "all_repetitions_successful_cases": 3,
      "elapsed_ns_median_of_instance_medians": 5083,
      "elapsed_ns_instance_median_range": [
        4417,
        5167
      ],
      "process_ns_median_of_instance_medians": 28384042,
      "process_ns_instance_median_range": [
        28192791,
        28971833
      ],
      "peak_rss_bytes_median_of_instance_medians": 15958016,
      "peak_rss_bytes_instance_median_range": [
        15958016,
        15974400
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15958016,
      "initial_peak_rss_bytes_instance_median_range": [
        15958016,
        15974400
      ],
      "length_ratio_median": null,
      "length_ratio_range": null
    },
    {
      "family": "fixtures",
      "branch": "complete",
      "method": "bfs",
      "unique_cases": 3,
      "all_repetitions_successful_cases": 3,
      "elapsed_ns_median_of_instance_medians": 14083,
      "elapsed_ns_instance_median_range": [
        13291,
        15292
      ],
      "process_ns_median_of_instance_medians": 28235000,
      "process_ns_instance_median_range": [
        27980083,
        29128125
      ],
      "peak_rss_bytes_median_of_instance_medians": 15974400,
      "peak_rss_bytes_instance_median_range": [
        15958016,
        16007168
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15974400,
      "initial_peak_rss_bytes_instance_median_range": [
        15958016,
        16007168
      ],
      "length_ratio_median": null,
      "length_ratio_range": null
    },
    {
      "family": "fixtures",
      "branch": "cycle",
      "method": "lean",
      "unique_cases": 4,
      "all_repetitions_successful_cases": 4,
      "elapsed_ns_median_of_instance_medians": 1103500.0,
      "elapsed_ns_instance_median_range": [
        74000,
        5253000
      ],
      "process_ns_median_of_instance_medians": 36571187.0,
      "process_ns_instance_median_range": [
        35691834,
        40618333
      ],
      "peak_rss_bytes_median_of_instance_medians": 51961856.0,
      "peak_rss_bytes_instance_median_range": [
        51953664,
        51986432
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 51920896.0,
      "initial_peak_rss_bytes_instance_median_range": [
        51920896,
        51937280
      ],
      "length_ratio_median": 2.2666666666666666,
      "length_ratio_range": [
        1.0,
        2.5
      ]
    },
    {
      "family": "fixtures",
      "branch": "cycle",
      "method": "km",
      "unique_cases": 4,
      "all_repetitions_successful_cases": 4,
      "elapsed_ns_median_of_instance_medians": 189770.5,
      "elapsed_ns_instance_median_range": [
        89083,
        227166
      ],
      "process_ns_median_of_instance_medians": 29028208.5,
      "process_ns_instance_median_range": [
        28445000,
        29281791
      ],
      "peak_rss_bytes_median_of_instance_medians": 15990784.0,
      "peak_rss_bytes_instance_median_range": [
        15958016,
        16023552
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15974400.0,
      "initial_peak_rss_bytes_instance_median_range": [
        15941632,
        16007168
      ],
      "length_ratio_median": 1.8333333333333335,
      "length_ratio_range": [
        1.0,
        2.6
      ]
    },
    {
      "family": "fixtures",
      "branch": "cycle",
      "method": "bfs",
      "unique_cases": 4,
      "all_repetitions_successful_cases": 4,
      "elapsed_ns_median_of_instance_medians": 24396.5,
      "elapsed_ns_instance_median_range": [
        13500,
        27834
      ],
      "process_ns_median_of_instance_medians": 28800104.5,
      "process_ns_instance_median_range": [
        28659583,
        29908417
      ],
      "peak_rss_bytes_median_of_instance_medians": 15949824.0,
      "peak_rss_bytes_instance_median_range": [
        15941632,
        15958016
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15949824.0,
      "initial_peak_rss_bytes_instance_median_range": [
        15941632,
        15958016
      ],
      "length_ratio_median": 1.0,
      "length_ratio_range": [
        1.0,
        1.0
      ]
    },
    {
      "family": "fixtures",
      "branch": "no-pure",
      "method": "lean",
      "unique_cases": 1,
      "all_repetitions_successful_cases": 1,
      "elapsed_ns_median_of_instance_medians": 5000,
      "elapsed_ns_instance_median_range": [
        5000,
        5000
      ],
      "process_ns_median_of_instance_medians": 36274542,
      "process_ns_instance_median_range": [
        36274542,
        36274542
      ],
      "peak_rss_bytes_median_of_instance_medians": 51953664,
      "peak_rss_bytes_instance_median_range": [
        51953664,
        51953664
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 51953664,
      "initial_peak_rss_bytes_instance_median_range": [
        51953664,
        51953664
      ],
      "length_ratio_median": 1.0,
      "length_ratio_range": [
        1.0,
        1.0
      ]
    },
    {
      "family": "fixtures",
      "branch": "no-pure",
      "method": "km",
      "unique_cases": 1,
      "all_repetitions_successful_cases": 1,
      "elapsed_ns_median_of_instance_medians": 86500,
      "elapsed_ns_instance_median_range": [
        86500,
        86500
      ],
      "process_ns_median_of_instance_medians": 29830875,
      "process_ns_instance_median_range": [
        29830875,
        29830875
      ],
      "peak_rss_bytes_median_of_instance_medians": 15974400,
      "peak_rss_bytes_instance_median_range": [
        15974400,
        15974400
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15958016,
      "initial_peak_rss_bytes_instance_median_range": [
        15958016,
        15958016
      ],
      "length_ratio_median": 1.0,
      "length_ratio_range": [
        1.0,
        1.0
      ]
    },
    {
      "family": "fixtures",
      "branch": "no-pure",
      "method": "bfs",
      "unique_cases": 1,
      "all_repetitions_successful_cases": 1,
      "elapsed_ns_median_of_instance_medians": 12542,
      "elapsed_ns_instance_median_range": [
        12542,
        12542
      ],
      "process_ns_median_of_instance_medians": 27676500,
      "process_ns_instance_median_range": [
        27676500,
        27676500
      ],
      "peak_rss_bytes_median_of_instance_medians": 16007168,
      "peak_rss_bytes_instance_median_range": [
        16007168,
        16007168
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 16007168,
      "initial_peak_rss_bytes_instance_median_range": [
        16007168,
        16007168
      ],
      "length_ratio_median": 1.0,
      "length_ratio_range": [
        1.0,
        1.0
      ]
    },
    {
      "family": "uniform_missing",
      "branch": "cycle",
      "method": "lean",
      "unique_cases": 5,
      "all_repetitions_successful_cases": 4,
      "elapsed_ns_median_of_instance_medians": 91271000.0,
      "elapsed_ns_instance_median_range": [
        593000,
        2674366000
      ],
      "process_ns_median_of_instance_medians": 126863354.0,
      "process_ns_instance_median_range": [
        33821750,
        2709699958
      ],
      "peak_rss_bytes_median_of_instance_medians": 52027392.0,
      "peak_rss_bytes_instance_median_range": [
        51970048,
        52150272
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 51945472.0,
      "initial_peak_rss_bytes_instance_median_range": [
        51937280,
        51953664
      ],
      "length_ratio_median": 1.1698564593301435,
      "length_ratio_range": [
        1.1379310344827587,
        1.2
      ]
    },
    {
      "family": "uniform_missing",
      "branch": "cycle",
      "method": "km",
      "unique_cases": 5,
      "all_repetitions_successful_cases": 5,
      "elapsed_ns_median_of_instance_medians": 545500,
      "elapsed_ns_instance_median_range": [
        127833,
        4867792
      ],
      "process_ns_median_of_instance_medians": 30287458,
      "process_ns_instance_median_range": [
        28331375,
        33633458
      ],
      "peak_rss_bytes_median_of_instance_medians": 16089088,
      "peak_rss_bytes_instance_median_range": [
        15958016,
        16695296
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 16039936,
      "initial_peak_rss_bytes_instance_median_range": [
        15941632,
        16039936
      ],
      "length_ratio_median": 1.0,
      "length_ratio_range": [
        1.0,
        1.0
      ]
    },
    {
      "family": "uniform_missing",
      "branch": "cycle",
      "method": "bfs",
      "unique_cases": 5,
      "all_repetitions_successful_cases": 5,
      "elapsed_ns_median_of_instance_medians": 117042,
      "elapsed_ns_instance_median_range": [
        25250,
        2516250
      ],
      "process_ns_median_of_instance_medians": 30086875,
      "process_ns_instance_median_range": [
        28401833,
        32282958
      ],
      "peak_rss_bytes_median_of_instance_medians": 16007168,
      "peak_rss_bytes_instance_median_range": [
        15958016,
        16023552
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15974400,
      "initial_peak_rss_bytes_instance_median_range": [
        15958016,
        16007168
      ],
      "length_ratio_median": 1.0,
      "length_ratio_range": [
        1.0,
        1.0
      ]
    },
    {
      "family": "uniform_complete",
      "branch": "complete",
      "method": "lean",
      "unique_cases": 3,
      "all_repetitions_successful_cases": 3,
      "elapsed_ns_median_of_instance_medians": 8942000,
      "elapsed_ns_instance_median_range": [
        512000,
        164493000
      ],
      "process_ns_median_of_instance_medians": 45835542,
      "process_ns_instance_median_range": [
        36252417,
        200591417
      ],
      "peak_rss_bytes_median_of_instance_medians": 51986432,
      "peak_rss_bytes_instance_median_range": [
        51953664,
        52019200
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 51920896,
      "initial_peak_rss_bytes_instance_median_range": [
        51920896,
        51937280
      ],
      "length_ratio_median": null,
      "length_ratio_range": null
    },
    {
      "family": "uniform_complete",
      "branch": "complete",
      "method": "km",
      "unique_cases": 3,
      "all_repetitions_successful_cases": 3,
      "elapsed_ns_median_of_instance_medians": 5625,
      "elapsed_ns_instance_median_range": [
        5292,
        6250
      ],
      "process_ns_median_of_instance_medians": 28510458,
      "process_ns_instance_median_range": [
        28009584,
        28702292
      ],
      "peak_rss_bytes_median_of_instance_medians": 15974400,
      "peak_rss_bytes_instance_median_range": [
        15958016,
        15974400
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15974400,
      "initial_peak_rss_bytes_instance_median_range": [
        15958016,
        15974400
      ],
      "length_ratio_median": null,
      "length_ratio_range": null
    },
    {
      "family": "uniform_complete",
      "branch": "complete",
      "method": "bfs",
      "unique_cases": 3,
      "all_repetitions_successful_cases": 3,
      "elapsed_ns_median_of_instance_medians": 24000,
      "elapsed_ns_instance_median_range": [
        18375,
        34916
      ],
      "process_ns_median_of_instance_medians": 28757459,
      "process_ns_instance_median_range": [
        28498458,
        28953041
      ],
      "peak_rss_bytes_median_of_instance_medians": 15958016,
      "peak_rss_bytes_instance_median_range": [
        15941632,
        16023552
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15958016,
      "initial_peak_rss_bytes_instance_median_range": [
        15941632,
        16023552
      ],
      "length_ratio_median": null,
      "length_ratio_range": null
    },
    {
      "family": "random_prefix",
      "branch": "cycle",
      "method": "lean",
      "unique_cases": 13,
      "all_repetitions_successful_cases": 12,
      "elapsed_ns_median_of_instance_medians": 1121412500.0,
      "elapsed_ns_instance_median_range": [
        4627000,
        9612003000
      ],
      "process_ns_median_of_instance_medians": 1157900167.0,
      "process_ns_instance_median_range": [
        40272125,
        9647356292
      ],
      "peak_rss_bytes_median_of_instance_medians": 52060160.0,
      "peak_rss_bytes_instance_median_range": [
        52002816,
        52183040
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 51937280.0,
      "initial_peak_rss_bytes_instance_median_range": [
        51871744,
        51937280
      ],
      "length_ratio_median": 2.6363636363636367,
      "length_ratio_range": [
        1.8,
        7.25
      ]
    },
    {
      "family": "random_prefix",
      "branch": "cycle",
      "method": "km",
      "unique_cases": 13,
      "all_repetitions_successful_cases": 13,
      "elapsed_ns_median_of_instance_medians": 1131125,
      "elapsed_ns_instance_median_range": [
        194083,
        2065750
      ],
      "process_ns_median_of_instance_medians": 29572750,
      "process_ns_instance_median_range": [
        28172334,
        31619417
      ],
      "peak_rss_bytes_median_of_instance_medians": 16072704,
      "peak_rss_bytes_instance_median_range": [
        15990784,
        16236544
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15958016,
      "initial_peak_rss_bytes_instance_median_range": [
        15941632,
        16007168
      ],
      "length_ratio_median": 3.066666666666667,
      "length_ratio_range": [
        1.3,
        16.0
      ]
    },
    {
      "family": "random_prefix",
      "branch": "cycle",
      "method": "bfs",
      "unique_cases": 13,
      "all_repetitions_successful_cases": 13,
      "elapsed_ns_median_of_instance_medians": 149750,
      "elapsed_ns_instance_median_range": [
        32042,
        225917
      ],
      "process_ns_median_of_instance_medians": 28878459,
      "process_ns_instance_median_range": [
        27315709,
        30364834
      ],
      "peak_rss_bytes_median_of_instance_medians": 15974400,
      "peak_rss_bytes_instance_median_range": [
        15908864,
        16023552
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15974400,
      "initial_peak_rss_bytes_instance_median_range": [
        15908864,
        16023552
      ],
      "length_ratio_median": 1.0,
      "length_ratio_range": [
        1.0,
        1.0
      ]
    },
    {
      "family": "random_ud",
      "branch": "cycle",
      "method": "lean",
      "unique_cases": 15,
      "all_repetitions_successful_cases": 15,
      "elapsed_ns_median_of_instance_medians": 70535000,
      "elapsed_ns_instance_median_range": [
        2390000,
        621662000
      ],
      "process_ns_median_of_instance_medians": 107157375,
      "process_ns_instance_median_range": [
        39666792,
        656525958
      ],
      "peak_rss_bytes_median_of_instance_medians": 52002816,
      "peak_rss_bytes_instance_median_range": [
        51970048,
        52068352
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 51937280,
      "initial_peak_rss_bytes_instance_median_range": [
        51904512,
        51937280
      ],
      "length_ratio_median": 2.5,
      "length_ratio_range": [
        1.5,
        3.25
      ]
    },
    {
      "family": "random_ud",
      "branch": "cycle",
      "method": "km",
      "unique_cases": 15,
      "all_repetitions_successful_cases": 15,
      "elapsed_ns_median_of_instance_medians": 371917,
      "elapsed_ns_instance_median_range": [
        173584,
        801791
      ],
      "process_ns_median_of_instance_medians": 29021625,
      "process_ns_instance_median_range": [
        27671500,
        30115500
      ],
      "peak_rss_bytes_median_of_instance_medians": 16007168,
      "peak_rss_bytes_instance_median_range": [
        15974400,
        16154624
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15974400,
      "initial_peak_rss_bytes_instance_median_range": [
        15941632,
        16023552
      ],
      "length_ratio_median": 2.2,
      "length_ratio_range": [
        1.25,
        6.6
      ]
    },
    {
      "family": "random_ud",
      "branch": "cycle",
      "method": "bfs",
      "unique_cases": 15,
      "all_repetitions_successful_cases": 15,
      "elapsed_ns_median_of_instance_medians": 63000,
      "elapsed_ns_instance_median_range": [
        27750,
        107917
      ],
      "process_ns_median_of_instance_medians": 28898917,
      "process_ns_instance_median_range": [
        28104875,
        30137542
      ],
      "peak_rss_bytes_median_of_instance_medians": 15958016,
      "peak_rss_bytes_instance_median_range": [
        15941632,
        15990784
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15958016,
      "initial_peak_rss_bytes_instance_median_range": [
        15941632,
        15990784
      ],
      "length_ratio_median": 1.0,
      "length_ratio_range": [
        1.0,
        1.0
      ]
    },
    {
      "family": "composed_ud",
      "branch": "cycle",
      "method": "lean",
      "unique_cases": 10,
      "all_repetitions_successful_cases": 7,
      "elapsed_ns_median_of_instance_medians": 491643000,
      "elapsed_ns_instance_median_range": [
        211696000,
        8636899000
      ],
      "process_ns_median_of_instance_medians": 526081375,
      "process_ns_instance_median_range": [
        246886875,
        8671630000
      ],
      "peak_rss_bytes_median_of_instance_medians": 52051968,
      "peak_rss_bytes_instance_median_range": [
        52035584,
        52199424
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 51937280,
      "initial_peak_rss_bytes_instance_median_range": [
        51937280,
        51953664
      ],
      "length_ratio_median": 4.6,
      "length_ratio_range": [
        3.4,
        6.2
      ]
    },
    {
      "family": "composed_ud",
      "branch": "cycle",
      "method": "km",
      "unique_cases": 10,
      "all_repetitions_successful_cases": 10,
      "elapsed_ns_median_of_instance_medians": 1127521.0,
      "elapsed_ns_instance_median_range": [
        775958,
        1328333
      ],
      "process_ns_median_of_instance_medians": 29848208.5,
      "process_ns_instance_median_range": [
        29219291,
        30679333
      ],
      "peak_rss_bytes_median_of_instance_medians": 16146432.0,
      "peak_rss_bytes_instance_median_range": [
        16039936,
        16203776
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15974400.0,
      "initial_peak_rss_bytes_instance_median_range": [
        15941632,
        16023552
      ],
      "length_ratio_median": 7.199999999999999,
      "length_ratio_range": [
        5.8,
        11.0
      ]
    },
    {
      "family": "composed_ud",
      "branch": "cycle",
      "method": "bfs",
      "unique_cases": 10,
      "all_repetitions_successful_cases": 10,
      "elapsed_ns_median_of_instance_medians": 100478.5,
      "elapsed_ns_instance_median_range": [
        58125,
        189375
      ],
      "process_ns_median_of_instance_medians": 29245520.5,
      "process_ns_instance_median_range": [
        27844375,
        29986917
      ],
      "peak_rss_bytes_median_of_instance_medians": 15974400.0,
      "peak_rss_bytes_instance_median_range": [
        15958016,
        16056320
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15966208.0,
      "initial_peak_rss_bytes_instance_median_range": [
        15941632,
        16039936
      ],
      "length_ratio_median": 1.0,
      "length_ratio_range": [
        1.0,
        1.0
      ]
    },
    {
      "family": "missing_pure",
      "branch": "no-pure",
      "method": "lean",
      "unique_cases": 5,
      "all_repetitions_successful_cases": 5,
      "elapsed_ns_median_of_instance_medians": 25000,
      "elapsed_ns_instance_median_range": [
        25000,
        26000
      ],
      "process_ns_median_of_instance_medians": 35696334,
      "process_ns_instance_median_range": [
        34995791,
        36689708
      ],
      "peak_rss_bytes_median_of_instance_medians": 51937280,
      "peak_rss_bytes_instance_median_range": [
        51937280,
        51937280
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 51937280,
      "initial_peak_rss_bytes_instance_median_range": [
        51937280,
        51937280
      ],
      "length_ratio_median": 1.5,
      "length_ratio_range": [
        1.5,
        2.25
      ]
    },
    {
      "family": "missing_pure",
      "branch": "no-pure",
      "method": "km",
      "unique_cases": 5,
      "all_repetitions_successful_cases": 5,
      "elapsed_ns_median_of_instance_medians": 386667,
      "elapsed_ns_instance_median_range": [
        326292,
        502542
      ],
      "process_ns_median_of_instance_medians": 29654208,
      "process_ns_instance_median_range": [
        27627542,
        30366042
      ],
      "peak_rss_bytes_median_of_instance_medians": 15974400,
      "peak_rss_bytes_instance_median_range": [
        15974400,
        16023552
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15941632,
      "initial_peak_rss_bytes_instance_median_range": [
        15941632,
        15990784
      ],
      "length_ratio_median": 2.2,
      "length_ratio_range": [
        1.8333333333333333,
        4.25
      ]
    },
    {
      "family": "missing_pure",
      "branch": "no-pure",
      "method": "bfs",
      "unique_cases": 5,
      "all_repetitions_successful_cases": 5,
      "elapsed_ns_median_of_instance_medians": 89959,
      "elapsed_ns_instance_median_range": [
        64500,
        116583
      ],
      "process_ns_median_of_instance_medians": 29306083,
      "process_ns_instance_median_range": [
        27582333,
        30224084
      ],
      "peak_rss_bytes_median_of_instance_medians": 15958016,
      "peak_rss_bytes_instance_median_range": [
        15941632,
        15974400
      ],
      "initial_peak_rss_bytes_median_of_instance_medians": 15958016,
      "initial_peak_rss_bytes_instance_median_range": [
        15941632,
        15974400
      ],
      "length_ratio_median": 1.0,
      "length_ratio_range": [
        1.0,
        1.0
      ]
    }
  ],
  "per_instance": [
    {
      "id": "complete-singletons",
      "family": "fixtures",
      "branch": "complete",
      "k": 1,
      "L": 2,
      "d": 2,
      "codewords": 2,
      "suffix_states": 1,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 65000,
      "elapsed_ns_min": 57000,
      "elapsed_ns_max": 67000,
      "process_ns_median": 36884583,
      "process_ns_min": 33916833,
      "process_ns_max": 38033500,
      "peak_rss_bytes_median": 51970048,
      "peak_rss_bytes_min": 51937280,
      "peak_rss_bytes_max": 51986432,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51904512,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "complete-singletons",
      "family": "fixtures",
      "branch": "complete",
      "k": 1,
      "L": 2,
      "d": 2,
      "codewords": 2,
      "suffix_states": 1,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 5083,
      "elapsed_ns_min": 4542,
      "elapsed_ns_max": 5291,
      "process_ns_median": 28192791,
      "process_ns_min": 27278458,
      "process_ns_max": 30138291,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15908864,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "complete-singletons",
      "family": "fixtures",
      "branch": "complete",
      "k": 1,
      "L": 2,
      "d": 2,
      "codewords": 2,
      "suffix_states": 1,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 13291,
      "elapsed_ns_min": 12917,
      "elapsed_ns_max": 13666,
      "process_ns_median": 28235000,
      "process_ns_min": 26013333,
      "process_ns_max": 29665167,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "cycle-singleton",
      "family": "fixtures",
      "branch": "cycle",
      "k": 1,
      "L": 1,
      "d": 2,
      "codewords": 1,
      "suffix_states": 1,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 1,
      "word_length": 1,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 74000,
      "elapsed_ns_min": 68000,
      "elapsed_ns_max": 83000,
      "process_ns_median": 35691834,
      "process_ns_min": 34541750,
      "process_ns_max": 36905709,
      "peak_rss_bytes_median": 51953664,
      "peak_rss_bytes_min": 51904512,
      "peak_rss_bytes_max": 51986432,
      "initial_peak_rss_bytes_median": 51920896,
      "initial_peak_rss_bytes_min": 51871744,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "cycle-singleton",
      "family": "fixtures",
      "branch": "cycle",
      "k": 1,
      "L": 1,
      "d": 2,
      "codewords": 1,
      "suffix_states": 1,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 1,
      "word_length": 1,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 89083,
      "elapsed_ns_min": 83416,
      "elapsed_ns_max": 104958,
      "process_ns_median": 29070250,
      "process_ns_min": 27925042,
      "process_ns_max": 30523542,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16056320,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "cycle-singleton",
      "family": "fixtures",
      "branch": "cycle",
      "k": 1,
      "L": 1,
      "d": 2,
      "codewords": 1,
      "suffix_states": 1,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 1,
      "word_length": 1,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 13500,
      "elapsed_ns_min": 12334,
      "elapsed_ns_max": 13750,
      "process_ns_median": 29908417,
      "process_ns_min": 25890333,
      "process_ns_max": 30549500,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "missing-pure-singleton",
      "family": "fixtures",
      "branch": "no-pure",
      "k": 1,
      "L": 1,
      "d": 2,
      "codewords": 1,
      "suffix_states": 1,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 1,
      "word_length": 1,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 5000,
      "elapsed_ns_min": 4000,
      "elapsed_ns_max": 5000,
      "process_ns_median": 36274542,
      "process_ns_min": 32884333,
      "process_ns_max": 37536791,
      "peak_rss_bytes_median": 51953664,
      "peak_rss_bytes_min": 51937280,
      "peak_rss_bytes_max": 51970048,
      "initial_peak_rss_bytes_median": 51953664,
      "initial_peak_rss_bytes_min": 51937280,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "missing-pure-singleton",
      "family": "fixtures",
      "branch": "no-pure",
      "k": 1,
      "L": 1,
      "d": 2,
      "codewords": 1,
      "suffix_states": 1,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 1,
      "word_length": 1,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 86500,
      "elapsed_ns_min": 84750,
      "elapsed_ns_max": 91166,
      "process_ns_median": 29830875,
      "process_ns_min": 28548833,
      "process_ns_max": 30556417,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15974400,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "missing-pure-singleton",
      "family": "fixtures",
      "branch": "no-pure",
      "k": 1,
      "L": 1,
      "d": 2,
      "codewords": 1,
      "suffix_states": 1,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 1,
      "word_length": 1,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 12542,
      "elapsed_ns_min": 11833,
      "elapsed_ns_max": 13875,
      "process_ns_median": 27676500,
      "process_ns_min": 26722666,
      "process_ns_max": 30226125,
      "peak_rss_bytes_median": 16007168,
      "peak_rss_bytes_min": 15925248,
      "peak_rss_bytes_max": 16056320,
      "initial_peak_rss_bytes_median": 16007168,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 16056320
    },
    {
      "id": "paper-example",
      "family": "fixtures",
      "branch": "cycle",
      "k": 3,
      "L": 9,
      "d": 2,
      "codewords": 4,
      "suffix_states": 4,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 11,
      "length_ratio_to_optimum": 2.2,
      "elapsed_ns_median": 1890000,
      "elapsed_ns_min": 1876000,
      "elapsed_ns_max": 2150000,
      "process_ns_median": 36881708,
      "process_ns_min": 34129750,
      "process_ns_max": 40251084,
      "peak_rss_bytes_median": 51986432,
      "peak_rss_bytes_min": 51920896,
      "peak_rss_bytes_max": 52002816,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51871744,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "paper-example",
      "family": "fixtures",
      "branch": "cycle",
      "k": 3,
      "L": 9,
      "d": 2,
      "codewords": 4,
      "suffix_states": 4,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 13,
      "length_ratio_to_optimum": 2.6,
      "elapsed_ns_median": 214458,
      "elapsed_ns_min": 207833,
      "elapsed_ns_max": 217458,
      "process_ns_median": 29281791,
      "process_ns_min": 28736041,
      "process_ns_max": 30800583,
      "peak_rss_bytes_median": 16023552,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16105472,
      "initial_peak_rss_bytes_median": 16007168,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "paper-example",
      "family": "fixtures",
      "branch": "cycle",
      "k": 3,
      "L": 9,
      "d": 2,
      "codewords": 4,
      "suffix_states": 4,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 26959,
      "elapsed_ns_min": 25500,
      "elapsed_ns_max": 28041,
      "process_ns_median": 28700250,
      "process_ns_min": 28292791,
      "process_ns_max": 29401750,
      "peak_rss_bytes_median": 15941632,
      "peak_rss_bytes_min": 15908864,
      "peak_rss_bytes_max": 16072704,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16072704
    },
    {
      "id": "infinite-delay",
      "family": "fixtures",
      "branch": "cycle",
      "k": 4,
      "L": 10,
      "d": 2,
      "codewords": 3,
      "suffix_states": 6,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 3,
      "word_length": 7,
      "length_ratio_to_optimum": 2.3333333333333335,
      "elapsed_ns_median": 5253000,
      "elapsed_ns_min": 5133000,
      "elapsed_ns_max": 5406000,
      "process_ns_median": 40618333,
      "process_ns_min": 37054458,
      "process_ns_max": 43074250,
      "peak_rss_bytes_median": 51970048,
      "peak_rss_bytes_min": 51920896,
      "peak_rss_bytes_max": 52019200,
      "initial_peak_rss_bytes_median": 51920896,
      "initial_peak_rss_bytes_min": 51871744,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "infinite-delay",
      "family": "fixtures",
      "branch": "cycle",
      "k": 4,
      "L": 10,
      "d": 2,
      "codewords": 3,
      "suffix_states": 6,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 3,
      "word_length": 5,
      "length_ratio_to_optimum": 1.6666666666666667,
      "elapsed_ns_median": 227166,
      "elapsed_ns_min": 223708,
      "elapsed_ns_max": 230833,
      "process_ns_median": 28986167,
      "process_ns_min": 28896750,
      "process_ns_max": 30820958,
      "peak_rss_bytes_median": 16007168,
      "peak_rss_bytes_min": 15974400,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15990784,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16007168
    },
    {
      "id": "infinite-delay",
      "family": "fixtures",
      "branch": "cycle",
      "k": 4,
      "L": 10,
      "d": 2,
      "codewords": 3,
      "suffix_states": 6,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 3,
      "word_length": 3,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 27834,
      "elapsed_ns_min": 27416,
      "elapsed_ns_max": 32333,
      "process_ns_median": 28899959,
      "process_ns_min": 26697416,
      "process_ns_max": 30033208,
      "peak_rss_bytes_median": 15941632,
      "peak_rss_bytes_min": 15908864,
      "peak_rss_bytes_max": 16056320,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16056320
    },
    {
      "id": "unary-complete",
      "family": "fixtures",
      "branch": "complete",
      "k": 3,
      "L": 3,
      "d": 1,
      "codewords": 1,
      "suffix_states": 3,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 889000,
      "elapsed_ns_min": 861000,
      "elapsed_ns_max": 901000,
      "process_ns_median": 36457458,
      "process_ns_min": 33393958,
      "process_ns_max": 38310125,
      "peak_rss_bytes_median": 51970048,
      "peak_rss_bytes_min": 51904512,
      "peak_rss_bytes_max": 51986432,
      "initial_peak_rss_bytes_median": 51920896,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 51937280
    },
    {
      "id": "unary-complete",
      "family": "fixtures",
      "branch": "complete",
      "k": 3,
      "L": 3,
      "d": 1,
      "codewords": 1,
      "suffix_states": 3,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 4417,
      "elapsed_ns_min": 3958,
      "elapsed_ns_max": 5459,
      "process_ns_median": 28384042,
      "process_ns_min": 28112542,
      "process_ns_max": 30066292,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15925248,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "unary-complete",
      "family": "fixtures",
      "branch": "complete",
      "k": 3,
      "L": 3,
      "d": 1,
      "codewords": 1,
      "suffix_states": 3,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 14083,
      "elapsed_ns_min": 14000,
      "elapsed_ns_max": 14375,
      "process_ns_median": 29128125,
      "process_ns_min": 27414667,
      "process_ns_max": 29575500,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16007168,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16007168
    },
    {
      "id": "ternary-complete",
      "family": "fixtures",
      "branch": "complete",
      "k": 1,
      "L": 3,
      "d": 3,
      "codewords": 3,
      "suffix_states": 1,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 71000,
      "elapsed_ns_min": 55000,
      "elapsed_ns_max": 90000,
      "process_ns_median": 34638334,
      "process_ns_min": 32042541,
      "process_ns_max": 37442375,
      "peak_rss_bytes_median": 51970048,
      "peak_rss_bytes_min": 51937280,
      "peak_rss_bytes_max": 51986432,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51904512,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "ternary-complete",
      "family": "fixtures",
      "branch": "complete",
      "k": 1,
      "L": 3,
      "d": 3,
      "codewords": 3,
      "suffix_states": 1,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 5167,
      "elapsed_ns_min": 4833,
      "elapsed_ns_max": 5958,
      "process_ns_median": 28971833,
      "process_ns_min": 27234291,
      "process_ns_max": 30441750,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15908864,
      "peak_rss_bytes_max": 16072704,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16072704
    },
    {
      "id": "ternary-complete",
      "family": "fixtures",
      "branch": "complete",
      "k": 1,
      "L": 3,
      "d": 3,
      "codewords": 3,
      "suffix_states": 1,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 15292,
      "elapsed_ns_min": 14417,
      "elapsed_ns_max": 16042,
      "process_ns_median": 27980083,
      "process_ns_min": 25572917,
      "process_ns_max": 29515625,
      "peak_rss_bytes_median": 16007168,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 16007168,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "ternary-incomplete",
      "family": "fixtures",
      "branch": "cycle",
      "k": 2,
      "L": 5,
      "d": 3,
      "codewords": 3,
      "suffix_states": 2,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 2,
      "word_length": 5,
      "length_ratio_to_optimum": 2.5,
      "elapsed_ns_median": 317000,
      "elapsed_ns_min": 315000,
      "elapsed_ns_max": 331000,
      "process_ns_median": 36260666,
      "process_ns_min": 35100458,
      "process_ns_max": 37248750,
      "peak_rss_bytes_median": 51953664,
      "peak_rss_bytes_min": 51888128,
      "peak_rss_bytes_max": 51986432,
      "initial_peak_rss_bytes_median": 51920896,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "ternary-incomplete",
      "family": "fixtures",
      "branch": "cycle",
      "k": 2,
      "L": 5,
      "d": 3,
      "codewords": 3,
      "suffix_states": 2,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 2,
      "word_length": 4,
      "length_ratio_to_optimum": 2.0,
      "elapsed_ns_median": 165083,
      "elapsed_ns_min": 163709,
      "elapsed_ns_max": 168458,
      "process_ns_median": 28445000,
      "process_ns_min": 27709625,
      "process_ns_max": 31099334,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15925248,
      "peak_rss_bytes_max": 15974400,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 15958016
    },
    {
      "id": "ternary-incomplete",
      "family": "fixtures",
      "branch": "cycle",
      "k": 2,
      "L": 5,
      "d": 3,
      "codewords": 3,
      "suffix_states": 2,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 2,
      "word_length": 2,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 21834,
      "elapsed_ns_min": 20834,
      "elapsed_ns_max": 25291,
      "process_ns_median": 28659583,
      "process_ns_min": 27714208,
      "process_ns_max": 30498209,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "uniform-missing-k2",
      "family": "uniform_missing",
      "branch": "cycle",
      "k": 2,
      "L": 6,
      "d": 2,
      "codewords": 3,
      "suffix_states": 3,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 6,
      "length_ratio_to_optimum": 1.2,
      "elapsed_ns_median": 593000,
      "elapsed_ns_min": 592000,
      "elapsed_ns_max": 633000,
      "process_ns_median": 33821750,
      "process_ns_min": 32690667,
      "process_ns_max": 38077292,
      "peak_rss_bytes_median": 51970048,
      "peak_rss_bytes_min": 51888128,
      "peak_rss_bytes_max": 51986432,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "uniform-missing-k2",
      "family": "uniform_missing",
      "branch": "cycle",
      "k": 2,
      "L": 6,
      "d": 2,
      "codewords": 3,
      "suffix_states": 3,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 127833,
      "elapsed_ns_min": 127458,
      "elapsed_ns_max": 137000,
      "process_ns_median": 28331375,
      "process_ns_min": 27359250,
      "process_ns_max": 28960125,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16056320,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "uniform-missing-k2",
      "family": "uniform_missing",
      "branch": "cycle",
      "k": 2,
      "L": 6,
      "d": 2,
      "codewords": 3,
      "suffix_states": 3,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 25250,
      "elapsed_ns_min": 24458,
      "elapsed_ns_max": 27333,
      "process_ns_median": 28718792,
      "process_ns_min": 27574458,
      "process_ns_max": 30126792,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16072704,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16072704
    },
    {
      "id": "uniform-missing-k3",
      "family": "uniform_missing",
      "branch": "cycle",
      "k": 3,
      "L": 21,
      "d": 2,
      "codewords": 7,
      "suffix_states": 7,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 11,
      "word_length": 13,
      "length_ratio_to_optimum": 1.1818181818181819,
      "elapsed_ns_median": 9708000,
      "elapsed_ns_min": 9617000,
      "elapsed_ns_max": 9819000,
      "process_ns_median": 45387833,
      "process_ns_min": 42028208,
      "process_ns_max": 47719959,
      "peak_rss_bytes_median": 52002816,
      "peak_rss_bytes_min": 51986432,
      "peak_rss_bytes_max": 52019200,
      "initial_peak_rss_bytes_median": 51953664,
      "initial_peak_rss_bytes_min": 51937280,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "uniform-missing-k3",
      "family": "uniform_missing",
      "branch": "cycle",
      "k": 3,
      "L": 21,
      "d": 2,
      "codewords": 7,
      "suffix_states": 7,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 11,
      "word_length": 11,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 239208,
      "elapsed_ns_min": 233292,
      "elapsed_ns_max": 247083,
      "process_ns_median": 30287458,
      "process_ns_min": 27625458,
      "process_ns_max": 30710292,
      "peak_rss_bytes_median": 16056320,
      "peak_rss_bytes_min": 15974400,
      "peak_rss_bytes_max": 16072704,
      "initial_peak_rss_bytes_median": 16039936,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16056320
    },
    {
      "id": "uniform-missing-k3",
      "family": "uniform_missing",
      "branch": "cycle",
      "k": 3,
      "L": 21,
      "d": 2,
      "codewords": 7,
      "suffix_states": 7,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 11,
      "word_length": 11,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 44875,
      "elapsed_ns_min": 40500,
      "elapsed_ns_max": 47958,
      "process_ns_median": 30086875,
      "process_ns_min": 27837042,
      "process_ns_max": 30481750,
      "peak_rss_bytes_median": 16007168,
      "peak_rss_bytes_min": 15990784,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 16007168,
      "initial_peak_rss_bytes_min": 15990784,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "uniform-missing-k4",
      "family": "uniform_missing",
      "branch": "cycle",
      "k": 4,
      "L": 60,
      "d": 2,
      "codewords": 15,
      "suffix_states": 15,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 19,
      "word_length": 22,
      "length_ratio_to_optimum": 1.1578947368421053,
      "elapsed_ns_median": 172834000,
      "elapsed_ns_min": 166495000,
      "elapsed_ns_max": 174318000,
      "process_ns_median": 208338875,
      "process_ns_min": 198042667,
      "process_ns_max": 210052125,
      "peak_rss_bytes_median": 52051968,
      "peak_rss_bytes_min": 52019200,
      "peak_rss_bytes_max": 52068352,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51920896,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "uniform-missing-k4",
      "family": "uniform_missing",
      "branch": "cycle",
      "k": 4,
      "L": 60,
      "d": 2,
      "codewords": 15,
      "suffix_states": 15,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 19,
      "word_length": 19,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 545500,
      "elapsed_ns_min": 535167,
      "elapsed_ns_max": 591333,
      "process_ns_median": 28362041,
      "process_ns_min": 27780250,
      "process_ns_max": 30678125,
      "peak_rss_bytes_median": 16089088,
      "peak_rss_bytes_min": 16007168,
      "peak_rss_bytes_max": 16105472,
      "initial_peak_rss_bytes_median": 16039936,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16056320
    },
    {
      "id": "uniform-missing-k4",
      "family": "uniform_missing",
      "branch": "cycle",
      "k": 4,
      "L": 60,
      "d": 2,
      "codewords": 15,
      "suffix_states": 15,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 19,
      "word_length": 19,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 117042,
      "elapsed_ns_min": 116166,
      "elapsed_ns_max": 117583,
      "process_ns_median": 28401833,
      "process_ns_min": 25970500,
      "process_ns_max": 29195416,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16007168,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16007168
    },
    {
      "id": "uniform-missing-k5",
      "family": "uniform_missing",
      "branch": "cycle",
      "k": 5,
      "L": 155,
      "d": 2,
      "codewords": 31,
      "suffix_states": 31,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 29,
      "word_length": 33,
      "length_ratio_to_optimum": 1.1379310344827587,
      "elapsed_ns_median": 2674366000,
      "elapsed_ns_min": 2609038000,
      "elapsed_ns_max": 2818028000,
      "process_ns_median": 2709699958,
      "process_ns_min": 2642148583,
      "process_ns_max": 2852846458,
      "peak_rss_bytes_median": 52150272,
      "peak_rss_bytes_min": 52084736,
      "peak_rss_bytes_max": 52166656,
      "initial_peak_rss_bytes_median": 51953664,
      "initial_peak_rss_bytes_min": 51888128,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "uniform-missing-k5",
      "family": "uniform_missing",
      "branch": "cycle",
      "k": 5,
      "L": 155,
      "d": 2,
      "codewords": 31,
      "suffix_states": 31,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 29,
      "word_length": 29,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 1450666,
      "elapsed_ns_min": 1432166,
      "elapsed_ns_max": 1467959,
      "process_ns_median": 30466000,
      "process_ns_min": 27890959,
      "process_ns_max": 31726625,
      "peak_rss_bytes_median": 16171008,
      "peak_rss_bytes_min": 16154624,
      "peak_rss_bytes_max": 16203776,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 15990784
    },
    {
      "id": "uniform-missing-k5",
      "family": "uniform_missing",
      "branch": "cycle",
      "k": 5,
      "L": 155,
      "d": 2,
      "codewords": 31,
      "suffix_states": 31,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 29,
      "word_length": 29,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 559042,
      "elapsed_ns_min": 556000,
      "elapsed_ns_max": 571459,
      "process_ns_median": 30192084,
      "process_ns_min": 28346834,
      "process_ns_max": 30963250,
      "peak_rss_bytes_median": 16023552,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16089088,
      "initial_peak_rss_bytes_median": 16007168,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16072704
    },
    {
      "id": "uniform-missing-k6",
      "family": "uniform_missing",
      "branch": "cycle",
      "k": 6,
      "L": 378,
      "d": 2,
      "codewords": 63,
      "suffix_states": 63,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 0,
      "total_runs": 5,
      "status_counts": {
        "timeout": 5
      },
      "optimum_length": 41
    },
    {
      "id": "uniform-missing-k6",
      "family": "uniform_missing",
      "branch": "cycle",
      "k": 6,
      "L": 378,
      "d": 2,
      "codewords": 63,
      "suffix_states": 63,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 41,
      "word_length": 41,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 4867792,
      "elapsed_ns_min": 4794667,
      "elapsed_ns_max": 4965208,
      "process_ns_median": 33633458,
      "process_ns_min": 32821417,
      "process_ns_max": 35265625,
      "peak_rss_bytes_median": 16695296,
      "peak_rss_bytes_min": 16646144,
      "peak_rss_bytes_max": 16711680,
      "initial_peak_rss_bytes_median": 16039936,
      "initial_peak_rss_bytes_min": 15974400,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "uniform-missing-k6",
      "family": "uniform_missing",
      "branch": "cycle",
      "k": 6,
      "L": 378,
      "d": 2,
      "codewords": 63,
      "suffix_states": 63,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 41,
      "word_length": 41,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 2516250,
      "elapsed_ns_min": 2490875,
      "elapsed_ns_max": 2571584,
      "process_ns_median": 32282958,
      "process_ns_min": 31453166,
      "process_ns_max": 32540958,
      "peak_rss_bytes_median": 16007168,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16072704,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "uniform-complete-k2",
      "family": "uniform_complete",
      "branch": "complete",
      "k": 2,
      "L": 8,
      "d": 2,
      "codewords": 4,
      "suffix_states": 3,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 512000,
      "elapsed_ns_min": 493000,
      "elapsed_ns_max": 556000,
      "process_ns_median": 36252417,
      "process_ns_min": 35118959,
      "process_ns_max": 37358834,
      "peak_rss_bytes_median": 51953664,
      "peak_rss_bytes_min": 51888128,
      "peak_rss_bytes_max": 51970048,
      "initial_peak_rss_bytes_median": 51920896,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 51937280
    },
    {
      "id": "uniform-complete-k2",
      "family": "uniform_complete",
      "branch": "complete",
      "k": 2,
      "L": 8,
      "d": 2,
      "codewords": 4,
      "suffix_states": 3,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 5292,
      "elapsed_ns_min": 4667,
      "elapsed_ns_max": 5458,
      "process_ns_median": 28702292,
      "process_ns_min": 28150875,
      "process_ns_max": 30076583,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "uniform-complete-k2",
      "family": "uniform_complete",
      "branch": "complete",
      "k": 2,
      "L": 8,
      "d": 2,
      "codewords": 4,
      "suffix_states": 3,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 18375,
      "elapsed_ns_min": 17417,
      "elapsed_ns_max": 19542,
      "process_ns_median": 28757459,
      "process_ns_min": 27313208,
      "process_ns_max": 28956333,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15908864,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "uniform-complete-k3",
      "family": "uniform_complete",
      "branch": "complete",
      "k": 3,
      "L": 24,
      "d": 2,
      "codewords": 8,
      "suffix_states": 7,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 8942000,
      "elapsed_ns_min": 8723000,
      "elapsed_ns_max": 9091000,
      "process_ns_median": 45835542,
      "process_ns_min": 40701792,
      "process_ns_max": 46322375,
      "peak_rss_bytes_median": 51986432,
      "peak_rss_bytes_min": 51920896,
      "peak_rss_bytes_max": 52002816,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51871744,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "uniform-complete-k3",
      "family": "uniform_complete",
      "branch": "complete",
      "k": 3,
      "L": 24,
      "d": 2,
      "codewords": 8,
      "suffix_states": 7,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 5625,
      "elapsed_ns_min": 4958,
      "elapsed_ns_max": 6000,
      "process_ns_median": 28009584,
      "process_ns_min": 26042833,
      "process_ns_max": 30243584,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15925248,
      "peak_rss_bytes_max": 16007168,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 16007168
    },
    {
      "id": "uniform-complete-k3",
      "family": "uniform_complete",
      "branch": "complete",
      "k": 3,
      "L": 24,
      "d": 2,
      "codewords": 8,
      "suffix_states": 7,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 24000,
      "elapsed_ns_min": 23000,
      "elapsed_ns_max": 30000,
      "process_ns_median": 28498458,
      "process_ns_min": 27739667,
      "process_ns_max": 30268250,
      "peak_rss_bytes_median": 16023552,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 16023552,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "uniform-complete-k4",
      "family": "uniform_complete",
      "branch": "complete",
      "k": 4,
      "L": 64,
      "d": 2,
      "codewords": 16,
      "suffix_states": 15,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 164493000,
      "elapsed_ns_min": 161688000,
      "elapsed_ns_max": 166177000,
      "process_ns_median": 200591417,
      "process_ns_min": 195704750,
      "process_ns_max": 201518458,
      "peak_rss_bytes_median": 52019200,
      "peak_rss_bytes_min": 52002816,
      "peak_rss_bytes_max": 52051968,
      "initial_peak_rss_bytes_median": 51920896,
      "initial_peak_rss_bytes_min": 51904512,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "uniform-complete-k4",
      "family": "uniform_complete",
      "branch": "complete",
      "k": 4,
      "L": 64,
      "d": 2,
      "codewords": 16,
      "suffix_states": 15,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 6250,
      "elapsed_ns_min": 5667,
      "elapsed_ns_max": 6667,
      "process_ns_median": 28510458,
      "process_ns_min": 27908250,
      "process_ns_max": 30299500,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15908864,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "uniform-complete-k4",
      "family": "uniform_complete",
      "branch": "complete",
      "k": 4,
      "L": 64,
      "d": 2,
      "codewords": 16,
      "suffix_states": 15,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": null,
      "word_length": null,
      "length_ratio_to_optimum": null,
      "elapsed_ns_median": 34916,
      "elapsed_ns_min": 33417,
      "elapsed_ns_max": 36917,
      "process_ns_median": 28953041,
      "process_ns_min": 28169166,
      "process_ns_max": 30393625,
      "peak_rss_bytes_median": 15941632,
      "peak_rss_bytes_min": 15908864,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "prefix-k3-s11",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 3,
      "L": 13,
      "d": 2,
      "codewords": 5,
      "suffix_states": 6,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 7,
      "word_length": 13,
      "length_ratio_to_optimum": 1.8571428571428572,
      "elapsed_ns_median": 6556000,
      "elapsed_ns_min": 6467000,
      "elapsed_ns_max": 6756000,
      "process_ns_median": 42135209,
      "process_ns_min": 39481916,
      "process_ns_max": 42937708,
      "peak_rss_bytes_median": 52002816,
      "peak_rss_bytes_min": 51904512,
      "peak_rss_bytes_max": 52019200,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51838976,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "prefix-k3-s11",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 3,
      "L": 13,
      "d": 2,
      "codewords": 5,
      "suffix_states": 6,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 7,
      "word_length": 16,
      "length_ratio_to_optimum": 2.2857142857142856,
      "elapsed_ns_median": 194083,
      "elapsed_ns_min": 189709,
      "elapsed_ns_max": 202375,
      "process_ns_median": 28172334,
      "process_ns_min": 26866375,
      "process_ns_max": 30189750,
      "peak_rss_bytes_median": 15990784,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16072704,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "prefix-k3-s11",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 3,
      "L": 13,
      "d": 2,
      "codewords": 5,
      "suffix_states": 6,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 7,
      "word_length": 7,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 32417,
      "elapsed_ns_min": 31958,
      "elapsed_ns_max": 38208,
      "process_ns_median": 29487917,
      "process_ns_min": 26519083,
      "process_ns_max": 29929583,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15908864,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "prefix-k5-s11",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 5,
      "L": 65,
      "d": 2,
      "codewords": 15,
      "suffix_states": 23,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 10,
      "word_length": 35,
      "length_ratio_to_optimum": 3.5,
      "elapsed_ns_median": 1112250000,
      "elapsed_ns_min": 1084647000,
      "elapsed_ns_max": 1121322000,
      "process_ns_median": 1149182417,
      "process_ns_min": 1121671208,
      "process_ns_max": 1159053458,
      "peak_rss_bytes_median": 52051968,
      "peak_rss_bytes_min": 51986432,
      "peak_rss_bytes_max": 52068352,
      "initial_peak_rss_bytes_median": 51920896,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 51937280
    },
    {
      "id": "prefix-k5-s11",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 5,
      "L": 65,
      "d": 2,
      "codewords": 15,
      "suffix_states": 23,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 10,
      "word_length": 13,
      "length_ratio_to_optimum": 1.3,
      "elapsed_ns_median": 676417,
      "elapsed_ns_min": 666792,
      "elapsed_ns_max": 695542,
      "process_ns_median": 29173125,
      "process_ns_min": 27487125,
      "process_ns_max": 29624542,
      "peak_rss_bytes_median": 16056320,
      "peak_rss_bytes_min": 16023552,
      "peak_rss_bytes_max": 16138240,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16056320
    },
    {
      "id": "prefix-k5-s11",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 5,
      "L": 65,
      "d": 2,
      "codewords": 15,
      "suffix_states": 23,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 10,
      "word_length": 10,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 149750,
      "elapsed_ns_min": 148417,
      "elapsed_ns_max": 156334,
      "process_ns_median": 28667167,
      "process_ns_min": 27964500,
      "process_ns_max": 30576583,
      "peak_rss_bytes_median": 16023552,
      "peak_rss_bytes_min": 15990784,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 16023552,
      "initial_peak_rss_bytes_min": 15990784,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "prefix-k7-s11",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 7,
      "L": 80,
      "d": 2,
      "codewords": 15,
      "suffix_states": 34,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 8,
      "word_length": 39,
      "length_ratio_to_optimum": 4.875,
      "elapsed_ns_median": 7853696000,
      "elapsed_ns_min": 7808446000,
      "elapsed_ns_max": 8117297000,
      "process_ns_median": 7889361292,
      "process_ns_min": 7844566542,
      "process_ns_max": 8153694417,
      "peak_rss_bytes_median": 52150272,
      "peak_rss_bytes_min": 52084736,
      "peak_rss_bytes_max": 52215808,
      "initial_peak_rss_bytes_median": 51920896,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "prefix-k7-s11",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 7,
      "L": 80,
      "d": 2,
      "codewords": 15,
      "suffix_states": 34,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 8,
      "word_length": 28,
      "length_ratio_to_optimum": 3.5,
      "elapsed_ns_median": 1971167,
      "elapsed_ns_min": 1937833,
      "elapsed_ns_max": 1996959,
      "process_ns_median": 29698917,
      "process_ns_min": 29386291,
      "process_ns_max": 32163000,
      "peak_rss_bytes_median": 16187392,
      "peak_rss_bytes_min": 16171008,
      "peak_rss_bytes_max": 16236544,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16007168
    },
    {
      "id": "prefix-k7-s11",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 7,
      "L": 80,
      "d": 2,
      "codewords": 15,
      "suffix_states": 34,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 8,
      "word_length": 8,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 185625,
      "elapsed_ns_min": 184250,
      "elapsed_ns_max": 186958,
      "process_ns_median": 28219791,
      "process_ns_min": 27339375,
      "process_ns_max": 28654667,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "ud-k3-s11",
      "family": "random_ud",
      "branch": "cycle",
      "k": 3,
      "L": 12,
      "d": 2,
      "codewords": 4,
      "suffix_states": 6,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 9,
      "length_ratio_to_optimum": 1.8,
      "elapsed_ns_median": 6431000,
      "elapsed_ns_min": 6283000,
      "elapsed_ns_max": 6590000,
      "process_ns_median": 43991875,
      "process_ns_min": 39184750,
      "process_ns_max": 44628750,
      "peak_rss_bytes_median": 51986432,
      "peak_rss_bytes_min": 51920896,
      "peak_rss_bytes_max": 52002816,
      "initial_peak_rss_bytes_median": 51920896,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 51937280
    },
    {
      "id": "ud-k3-s11",
      "family": "random_ud",
      "branch": "cycle",
      "k": 3,
      "L": 12,
      "d": 2,
      "codewords": 4,
      "suffix_states": 6,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 7,
      "length_ratio_to_optimum": 1.4,
      "elapsed_ns_median": 178000,
      "elapsed_ns_min": 175916,
      "elapsed_ns_max": 180583,
      "process_ns_median": 28212625,
      "process_ns_min": 27577833,
      "process_ns_max": 31006083,
      "peak_rss_bytes_median": 16023552,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16056320,
      "initial_peak_rss_bytes_median": 16007168,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "ud-k3-s11",
      "family": "random_ud",
      "branch": "cycle",
      "k": 3,
      "L": 12,
      "d": 2,
      "codewords": 4,
      "suffix_states": 6,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 35875,
      "elapsed_ns_min": 35125,
      "elapsed_ns_max": 36666,
      "process_ns_median": 28425125,
      "process_ns_min": 27687292,
      "process_ns_max": 30447166,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 15974400,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 15974400
    },
    {
      "id": "ud-k4-s11",
      "family": "random_ud",
      "branch": "cycle",
      "k": 4,
      "L": 29,
      "d": 2,
      "codewords": 8,
      "suffix_states": 11,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 17,
      "length_ratio_to_optimum": 2.8333333333333335,
      "elapsed_ns_median": 70535000,
      "elapsed_ns_min": 70041000,
      "elapsed_ns_max": 72127000,
      "process_ns_median": 107157375,
      "process_ns_min": 102772000,
      "process_ns_max": 108416417,
      "peak_rss_bytes_median": 51986432,
      "peak_rss_bytes_min": 51904512,
      "peak_rss_bytes_max": 52019200,
      "initial_peak_rss_bytes_median": 51920896,
      "initial_peak_rss_bytes_min": 51838976,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "ud-k4-s11",
      "family": "random_ud",
      "branch": "cycle",
      "k": 4,
      "L": 29,
      "d": 2,
      "codewords": 8,
      "suffix_states": 11,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 17,
      "length_ratio_to_optimum": 2.8333333333333335,
      "elapsed_ns_median": 324250,
      "elapsed_ns_min": 320334,
      "elapsed_ns_max": 328209,
      "process_ns_median": 29171250,
      "process_ns_min": 27904750,
      "process_ns_max": 31365750,
      "peak_rss_bytes_median": 16007168,
      "peak_rss_bytes_min": 15974400,
      "peak_rss_bytes_max": 16056320,
      "initial_peak_rss_bytes_median": 15990784,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "ud-k4-s11",
      "family": "random_ud",
      "branch": "cycle",
      "k": 4,
      "L": 29,
      "d": 2,
      "codewords": 8,
      "suffix_states": 11,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 6,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 53084,
      "elapsed_ns_min": 52000,
      "elapsed_ns_max": 54875,
      "process_ns_median": 28361042,
      "process_ns_min": 27745541,
      "process_ns_max": 29736083,
      "peak_rss_bytes_median": 15990784,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16072704,
      "initial_peak_rss_bytes_median": 15990784,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16072704
    },
    {
      "id": "ud-k5-s11",
      "family": "random_ud",
      "branch": "cycle",
      "k": 5,
      "L": 38,
      "d": 2,
      "codewords": 8,
      "suffix_states": 19,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 15,
      "length_ratio_to_optimum": 3.0,
      "elapsed_ns_median": 620743000,
      "elapsed_ns_min": 610890000,
      "elapsed_ns_max": 630296000,
      "process_ns_median": 656525958,
      "process_ns_min": 645833625,
      "process_ns_max": 664732541,
      "peak_rss_bytes_median": 52068352,
      "peak_rss_bytes_min": 51986432,
      "peak_rss_bytes_max": 52101120,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "ud-k5-s11",
      "family": "random_ud",
      "branch": "cycle",
      "k": 5,
      "L": 38,
      "d": 2,
      "codewords": 8,
      "suffix_states": 19,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 17,
      "length_ratio_to_optimum": 3.4,
      "elapsed_ns_median": 801791,
      "elapsed_ns_min": 787750,
      "elapsed_ns_max": 805125,
      "process_ns_median": 29461334,
      "process_ns_min": 27345083,
      "process_ns_max": 31171583,
      "peak_rss_bytes_median": 16023552,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16105472,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16056320
    },
    {
      "id": "ud-k5-s11",
      "family": "random_ud",
      "branch": "cycle",
      "k": 5,
      "L": 38,
      "d": 2,
      "codewords": 8,
      "suffix_states": 19,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 72083,
      "elapsed_ns_min": 69834,
      "elapsed_ns_max": 75667,
      "process_ns_median": 28898917,
      "process_ns_min": 27907333,
      "process_ns_max": 29633917,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "composed-t2-s11",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 6,
      "L": 55,
      "d": 2,
      "codewords": 12,
      "suffix_states": 18,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 23,
      "length_ratio_to_optimum": 4.6,
      "elapsed_ns_median": 491643000,
      "elapsed_ns_min": 486483000,
      "elapsed_ns_max": 500516000,
      "process_ns_median": 525890083,
      "process_ns_min": 523825625,
      "process_ns_max": 537283875,
      "peak_rss_bytes_median": 52051968,
      "peak_rss_bytes_min": 52019200,
      "peak_rss_bytes_max": 52084736,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51904512,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "composed-t2-s11",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 6,
      "L": 55,
      "d": 2,
      "codewords": 12,
      "suffix_states": 18,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 29,
      "length_ratio_to_optimum": 5.8,
      "elapsed_ns_median": 776583,
      "elapsed_ns_min": 764500,
      "elapsed_ns_max": 783750,
      "process_ns_median": 29786125,
      "process_ns_min": 29057458,
      "process_ns_max": 31119000,
      "peak_rss_bytes_median": 16121856,
      "peak_rss_bytes_min": 16039936,
      "peak_rss_bytes_max": 16154624,
      "initial_peak_rss_bytes_median": 16023552,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "composed-t2-s11",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 6,
      "L": 55,
      "d": 2,
      "codewords": 12,
      "suffix_states": 18,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 59792,
      "elapsed_ns_min": 58500,
      "elapsed_ns_max": 62792,
      "process_ns_median": 29664958,
      "process_ns_min": 27709125,
      "process_ns_max": 30528042,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "composed-t3-s11",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 8,
      "L": 94,
      "d": 2,
      "codewords": 14,
      "suffix_states": 38,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 0,
      "total_runs": 5,
      "status_counts": {
        "timeout": 5
      },
      "optimum_length": 5
    },
    {
      "id": "composed-t3-s11",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 8,
      "L": 94,
      "d": 2,
      "codewords": 14,
      "suffix_states": 38,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 41,
      "length_ratio_to_optimum": 8.2,
      "elapsed_ns_median": 1202416,
      "elapsed_ns_min": 1193625,
      "elapsed_ns_max": 1228000,
      "process_ns_median": 29733542,
      "process_ns_min": 28855000,
      "process_ns_max": 31605791,
      "peak_rss_bytes_median": 16171008,
      "peak_rss_bytes_min": 16121856,
      "peak_rss_bytes_max": 16252928,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "composed-t3-s11",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 8,
      "L": 94,
      "d": 2,
      "codewords": 14,
      "suffix_states": 38,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 185625,
      "elapsed_ns_min": 182292,
      "elapsed_ns_max": 191584,
      "process_ns_median": 28053750,
      "process_ns_min": 27401584,
      "process_ns_max": 30743125,
      "peak_rss_bytes_median": 16056320,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16089088,
      "initial_peak_rss_bytes_median": 16039936,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16072704
    },
    {
      "id": "missing-pure-k5-s11",
      "family": "missing_pure",
      "branch": "no-pure",
      "k": 5,
      "L": 40,
      "d": 2,
      "codewords": 8,
      "suffix_states": 20,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 9,
      "length_ratio_to_optimum": 2.25,
      "elapsed_ns_median": 25000,
      "elapsed_ns_min": 24000,
      "elapsed_ns_max": 30000,
      "process_ns_median": 35576583,
      "process_ns_min": 33319250,
      "process_ns_max": 37635458,
      "peak_rss_bytes_median": 51937280,
      "peak_rss_bytes_min": 51920896,
      "peak_rss_bytes_max": 51970048,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51920896,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "missing-pure-k5-s11",
      "family": "missing_pure",
      "branch": "no-pure",
      "k": 5,
      "L": 40,
      "d": 2,
      "codewords": 8,
      "suffix_states": 20,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 17,
      "length_ratio_to_optimum": 4.25,
      "elapsed_ns_median": 451291,
      "elapsed_ns_min": 440708,
      "elapsed_ns_max": 503042,
      "process_ns_median": 30366042,
      "process_ns_min": 28406625,
      "process_ns_max": 30738750,
      "peak_rss_bytes_median": 16023552,
      "peak_rss_bytes_min": 15974400,
      "peak_rss_bytes_max": 16089088,
      "initial_peak_rss_bytes_median": 15990784,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "missing-pure-k5-s11",
      "family": "missing_pure",
      "branch": "no-pure",
      "k": 5,
      "L": 40,
      "d": 2,
      "codewords": 8,
      "suffix_states": 20,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 4,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 64500,
      "elapsed_ns_min": 63917,
      "elapsed_ns_max": 65875,
      "process_ns_median": 30224084,
      "process_ns_min": 28140875,
      "process_ns_max": 30716750,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "prefix-k3-s23",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 3,
      "L": 13,
      "d": 2,
      "codewords": 5,
      "suffix_states": 6,
      "method": "lean",
      "retained_in_aggregate": false,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 7,
      "word_length": 13,
      "length_ratio_to_optimum": 1.8571428571428572,
      "elapsed_ns_median": 6575000,
      "elapsed_ns_min": 6453000,
      "elapsed_ns_max": 6744000,
      "process_ns_median": 43264458,
      "process_ns_min": 42148834,
      "process_ns_max": 44316167,
      "peak_rss_bytes_median": 52019200,
      "peak_rss_bytes_min": 51970048,
      "peak_rss_bytes_max": 52035584,
      "initial_peak_rss_bytes_median": 51953664,
      "initial_peak_rss_bytes_min": 51904512,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "prefix-k3-s23",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 3,
      "L": 13,
      "d": 2,
      "codewords": 5,
      "suffix_states": 6,
      "method": "km",
      "retained_in_aggregate": false,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 7,
      "word_length": 16,
      "length_ratio_to_optimum": 2.2857142857142856,
      "elapsed_ns_median": 192708,
      "elapsed_ns_min": 191500,
      "elapsed_ns_max": 196083,
      "process_ns_median": 28728166,
      "process_ns_min": 27368750,
      "process_ns_max": 31018167,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15974400,
      "peak_rss_bytes_max": 16121856,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "prefix-k3-s23",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 3,
      "L": 13,
      "d": 2,
      "codewords": 5,
      "suffix_states": 6,
      "method": "bfs",
      "retained_in_aggregate": false,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 7,
      "word_length": 7,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 35375,
      "elapsed_ns_min": 33500,
      "elapsed_ns_max": 40500,
      "process_ns_median": 27691875,
      "process_ns_min": 27031250,
      "process_ns_max": 30304125,
      "peak_rss_bytes_median": 16007168,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 16007168,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "prefix-k5-s23",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 5,
      "L": 64,
      "d": 2,
      "codewords": 15,
      "suffix_states": 22,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 15,
      "word_length": 27,
      "length_ratio_to_optimum": 1.8,
      "elapsed_ns_median": 971918000,
      "elapsed_ns_min": 961258000,
      "elapsed_ns_max": 993940000,
      "process_ns_median": 1008212833,
      "process_ns_min": 996724959,
      "process_ns_max": 1029043167,
      "peak_rss_bytes_median": 52051968,
      "peak_rss_bytes_min": 52002816,
      "peak_rss_bytes_max": 52084736,
      "initial_peak_rss_bytes_median": 51920896,
      "initial_peak_rss_bytes_min": 51871744,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "prefix-k5-s23",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 5,
      "L": 64,
      "d": 2,
      "codewords": 15,
      "suffix_states": 22,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 15,
      "word_length": 46,
      "length_ratio_to_optimum": 3.066666666666667,
      "elapsed_ns_median": 828958,
      "elapsed_ns_min": 817834,
      "elapsed_ns_max": 841250,
      "process_ns_median": 29143584,
      "process_ns_min": 28649917,
      "process_ns_max": 31020291,
      "peak_rss_bytes_median": 16089088,
      "peak_rss_bytes_min": 16056320,
      "peak_rss_bytes_max": 16171008,
      "initial_peak_rss_bytes_median": 16007168,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "prefix-k5-s23",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 5,
      "L": 64,
      "d": 2,
      "codewords": 15,
      "suffix_states": 22,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 15,
      "word_length": 15,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 127584,
      "elapsed_ns_min": 126375,
      "elapsed_ns_max": 130000,
      "process_ns_median": 30364834,
      "process_ns_min": 28397291,
      "process_ns_max": 30856291,
      "peak_rss_bytes_median": 16023552,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 16023552,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "prefix-k7-s23",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 7,
      "L": 76,
      "d": 2,
      "codewords": 15,
      "suffix_states": 36,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 13,
      "word_length": 43,
      "length_ratio_to_optimum": 3.3076923076923075,
      "elapsed_ns_median": 9612003000,
      "elapsed_ns_min": 9265784000,
      "elapsed_ns_max": 9854955000,
      "process_ns_median": 9647356292,
      "process_ns_min": 9300704917,
      "process_ns_max": 9888799000,
      "peak_rss_bytes_median": 52183040,
      "peak_rss_bytes_min": 52166656,
      "peak_rss_bytes_max": 52215808,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51920896,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "prefix-k7-s23",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 7,
      "L": 76,
      "d": 2,
      "codewords": 15,
      "suffix_states": 36,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 13,
      "word_length": 43,
      "length_ratio_to_optimum": 3.3076923076923075,
      "elapsed_ns_median": 2065750,
      "elapsed_ns_min": 2035083,
      "elapsed_ns_max": 2120583,
      "process_ns_median": 30799458,
      "process_ns_min": 29202334,
      "process_ns_max": 32331375,
      "peak_rss_bytes_median": 16171008,
      "peak_rss_bytes_min": 16121856,
      "peak_rss_bytes_max": 16203776,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15892480,
      "initial_peak_rss_bytes_max": 15974400
    },
    {
      "id": "prefix-k7-s23",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 7,
      "L": 76,
      "d": 2,
      "codewords": 15,
      "suffix_states": 36,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 13,
      "word_length": 13,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 201125,
      "elapsed_ns_min": 190000,
      "elapsed_ns_max": 213458,
      "process_ns_median": 28461709,
      "process_ns_min": 27419709,
      "process_ns_max": 29284708,
      "peak_rss_bytes_median": 16007168,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 15990784,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "ud-k3-s23",
      "family": "random_ud",
      "branch": "cycle",
      "k": 3,
      "L": 11,
      "d": 2,
      "codewords": 4,
      "suffix_states": 5,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 8,
      "length_ratio_to_optimum": 2.0,
      "elapsed_ns_median": 4189000,
      "elapsed_ns_min": 3991000,
      "elapsed_ns_max": 4331000,
      "process_ns_median": 40039958,
      "process_ns_min": 39674750,
      "process_ns_max": 42234458,
      "peak_rss_bytes_median": 51970048,
      "peak_rss_bytes_min": 51937280,
      "peak_rss_bytes_max": 52035584,
      "initial_peak_rss_bytes_median": 51904512,
      "initial_peak_rss_bytes_min": 51871744,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "ud-k3-s23",
      "family": "random_ud",
      "branch": "cycle",
      "k": 3,
      "L": 11,
      "d": 2,
      "codewords": 4,
      "suffix_states": 5,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 5,
      "length_ratio_to_optimum": 1.25,
      "elapsed_ns_median": 173584,
      "elapsed_ns_min": 170084,
      "elapsed_ns_max": 179167,
      "process_ns_median": 29319375,
      "process_ns_min": 27234792,
      "process_ns_max": 30187500,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16056320,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "ud-k3-s23",
      "family": "random_ud",
      "branch": "cycle",
      "k": 3,
      "L": 11,
      "d": 2,
      "codewords": 4,
      "suffix_states": 5,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 4,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 28750,
      "elapsed_ns_min": 26416,
      "elapsed_ns_max": 30500,
      "process_ns_median": 28737125,
      "process_ns_min": 27599583,
      "process_ns_max": 30411666,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "ud-k4-s23",
      "family": "random_ud",
      "branch": "cycle",
      "k": 4,
      "L": 30,
      "d": 2,
      "codewords": 8,
      "suffix_states": 12,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 7,
      "word_length": 12,
      "length_ratio_to_optimum": 1.7142857142857142,
      "elapsed_ns_median": 88492000,
      "elapsed_ns_min": 87630000,
      "elapsed_ns_max": 89574000,
      "process_ns_median": 124930000,
      "process_ns_min": 124630167,
      "process_ns_max": 125697583,
      "peak_rss_bytes_median": 52002816,
      "peak_rss_bytes_min": 51937280,
      "peak_rss_bytes_max": 52019200,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51871744,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "ud-k4-s23",
      "family": "random_ud",
      "branch": "cycle",
      "k": 4,
      "L": 30,
      "d": 2,
      "codewords": 8,
      "suffix_states": 12,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 7,
      "word_length": 15,
      "length_ratio_to_optimum": 2.142857142857143,
      "elapsed_ns_median": 371917,
      "elapsed_ns_min": 369459,
      "elapsed_ns_max": 416625,
      "process_ns_median": 29080125,
      "process_ns_min": 27001958,
      "process_ns_max": 30123667,
      "peak_rss_bytes_median": 15990784,
      "peak_rss_bytes_min": 15974400,
      "peak_rss_bytes_max": 16105472,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "ud-k4-s23",
      "family": "random_ud",
      "branch": "cycle",
      "k": 4,
      "L": 30,
      "d": 2,
      "codewords": 8,
      "suffix_states": 12,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 7,
      "word_length": 7,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 75667,
      "elapsed_ns_min": 72459,
      "elapsed_ns_max": 81542,
      "process_ns_median": 28104875,
      "process_ns_min": 25979708,
      "process_ns_max": 31046709,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16105472,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16105472
    },
    {
      "id": "ud-k5-s23",
      "family": "random_ud",
      "branch": "cycle",
      "k": 5,
      "L": 36,
      "d": 2,
      "codewords": 8,
      "suffix_states": 18,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 14,
      "length_ratio_to_optimum": 2.8,
      "elapsed_ns_median": 534098000,
      "elapsed_ns_min": 529821000,
      "elapsed_ns_max": 541282000,
      "process_ns_median": 569248083,
      "process_ns_min": 562304167,
      "process_ns_max": 576618166,
      "peak_rss_bytes_median": 52051968,
      "peak_rss_bytes_min": 52019200,
      "peak_rss_bytes_max": 52084736,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51904512,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "ud-k5-s23",
      "family": "random_ud",
      "branch": "cycle",
      "k": 5,
      "L": 36,
      "d": 2,
      "codewords": 8,
      "suffix_states": 18,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 33,
      "length_ratio_to_optimum": 6.6,
      "elapsed_ns_median": 774667,
      "elapsed_ns_min": 752417,
      "elapsed_ns_max": 775084,
      "process_ns_median": 27671500,
      "process_ns_min": 27345500,
      "process_ns_max": 29124250,
      "peak_rss_bytes_median": 16154624,
      "peak_rss_bytes_min": 16105472,
      "peak_rss_bytes_max": 16269312,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "ud-k5-s23",
      "family": "random_ud",
      "branch": "cycle",
      "k": 5,
      "L": 36,
      "d": 2,
      "codewords": 8,
      "suffix_states": 18,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 69125,
      "elapsed_ns_min": 67834,
      "elapsed_ns_max": 70750,
      "process_ns_median": 29833625,
      "process_ns_min": 26296834,
      "process_ns_max": 30511583,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16089088,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "composed-t2-s23",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 6,
      "L": 55,
      "d": 2,
      "codewords": 12,
      "suffix_states": 18,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 23,
      "length_ratio_to_optimum": 4.6,
      "elapsed_ns_median": 495351000,
      "elapsed_ns_min": 484606000,
      "elapsed_ns_max": 502139000,
      "process_ns_median": 530412500,
      "process_ns_min": 522050625,
      "process_ns_max": 536359750,
      "peak_rss_bytes_median": 52051968,
      "peak_rss_bytes_min": 51970048,
      "peak_rss_bytes_max": 52084736,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "composed-t2-s23",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 6,
      "L": 55,
      "d": 2,
      "codewords": 12,
      "suffix_states": 18,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 29,
      "length_ratio_to_optimum": 5.8,
      "elapsed_ns_median": 789042,
      "elapsed_ns_min": 775375,
      "elapsed_ns_max": 794042,
      "process_ns_median": 30679333,
      "process_ns_min": 28947250,
      "process_ns_max": 30890500,
      "peak_rss_bytes_median": 16105472,
      "peak_rss_bytes_min": 16039936,
      "peak_rss_bytes_max": 16187392,
      "initial_peak_rss_bytes_median": 15990784,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "composed-t2-s23",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 6,
      "L": 55,
      "d": 2,
      "codewords": 12,
      "suffix_states": 18,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 59041,
      "elapsed_ns_min": 56375,
      "elapsed_ns_max": 61125,
      "process_ns_median": 29986917,
      "process_ns_min": 26131959,
      "process_ns_max": 30616417,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 15990784,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 15990784
    },
    {
      "id": "composed-t3-s23",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 8,
      "L": 93,
      "d": 2,
      "codewords": 14,
      "suffix_states": 41,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 0,
      "total_runs": 5,
      "status_counts": {
        "timeout": 5
      },
      "optimum_length": 5
    },
    {
      "id": "composed-t3-s23",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 8,
      "L": 93,
      "d": 2,
      "codewords": 14,
      "suffix_states": 41,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 41,
      "length_ratio_to_optimum": 8.2,
      "elapsed_ns_median": 1328333,
      "elapsed_ns_min": 1324708,
      "elapsed_ns_max": 1386667,
      "process_ns_median": 30143334,
      "process_ns_min": 27435250,
      "process_ns_max": 31806333,
      "peak_rss_bytes_median": 16203776,
      "peak_rss_bytes_min": 16154624,
      "peak_rss_bytes_max": 16269312,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "composed-t3-s23",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 8,
      "L": 93,
      "d": 2,
      "codewords": 14,
      "suffix_states": 41,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 189375,
      "elapsed_ns_min": 186708,
      "elapsed_ns_max": 193500,
      "process_ns_median": 29373916,
      "process_ns_min": 26367167,
      "process_ns_max": 30788625,
      "peak_rss_bytes_median": 16007168,
      "peak_rss_bytes_min": 15974400,
      "peak_rss_bytes_max": 16105472,
      "initial_peak_rss_bytes_median": 15990784,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "missing-pure-k5-s23",
      "family": "missing_pure",
      "branch": "no-pure",
      "k": 5,
      "L": 40,
      "d": 2,
      "codewords": 8,
      "suffix_states": 18,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 9,
      "length_ratio_to_optimum": 1.8,
      "elapsed_ns_median": 26000,
      "elapsed_ns_min": 24000,
      "elapsed_ns_max": 28000,
      "process_ns_median": 34995791,
      "process_ns_min": 33115583,
      "process_ns_max": 37884292,
      "peak_rss_bytes_median": 51937280,
      "peak_rss_bytes_min": 51871744,
      "peak_rss_bytes_max": 51953664,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51871744,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "missing-pure-k5-s23",
      "family": "missing_pure",
      "branch": "no-pure",
      "k": 5,
      "L": 40,
      "d": 2,
      "codewords": 8,
      "suffix_states": 18,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 11,
      "length_ratio_to_optimum": 2.2,
      "elapsed_ns_median": 326292,
      "elapsed_ns_min": 325750,
      "elapsed_ns_max": 331417,
      "process_ns_median": 29654208,
      "process_ns_min": 28105250,
      "process_ns_max": 30975750,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15974400,
      "peak_rss_bytes_max": 16121856,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "missing-pure-k5-s23",
      "family": "missing_pure",
      "branch": "no-pure",
      "k": 5,
      "L": 40,
      "d": 2,
      "codewords": 8,
      "suffix_states": 18,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 65708,
      "elapsed_ns_min": 63250,
      "elapsed_ns_max": 66834,
      "process_ns_median": 27582333,
      "process_ns_min": 27178459,
      "process_ns_max": 30006666,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16089088,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "prefix-k3-s37",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 3,
      "L": 13,
      "d": 2,
      "codewords": 5,
      "suffix_states": 5,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 13,
      "length_ratio_to_optimum": 2.1666666666666665,
      "elapsed_ns_median": 4627000,
      "elapsed_ns_min": 4366000,
      "elapsed_ns_max": 4688000,
      "process_ns_median": 40272125,
      "process_ns_min": 39012917,
      "process_ns_max": 42533750,
      "peak_rss_bytes_median": 52002816,
      "peak_rss_bytes_min": 51986432,
      "peak_rss_bytes_max": 52019200,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51920896,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "prefix-k3-s37",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 3,
      "L": 13,
      "d": 2,
      "codewords": 5,
      "suffix_states": 5,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 25,
      "length_ratio_to_optimum": 4.166666666666667,
      "elapsed_ns_median": 285667,
      "elapsed_ns_min": 281792,
      "elapsed_ns_max": 293875,
      "process_ns_median": 29957167,
      "process_ns_min": 28922000,
      "process_ns_max": 30798625,
      "peak_rss_bytes_median": 16007168,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16056320,
      "initial_peak_rss_bytes_median": 15990784,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "prefix-k3-s37",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 3,
      "L": 13,
      "d": 2,
      "codewords": 5,
      "suffix_states": 5,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 6,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 33833,
      "elapsed_ns_min": 32250,
      "elapsed_ns_max": 37042,
      "process_ns_median": 30226542,
      "process_ns_min": 27103375,
      "process_ns_max": 30408167,
      "peak_rss_bytes_median": 15990784,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16089088,
      "initial_peak_rss_bytes_median": 15990784,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "prefix-k5-s37",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 5,
      "L": 65,
      "d": 2,
      "codewords": 15,
      "suffix_states": 24,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 11,
      "word_length": 27,
      "length_ratio_to_optimum": 2.4545454545454546,
      "elapsed_ns_median": 1247521000,
      "elapsed_ns_min": 1229899000,
      "elapsed_ns_max": 1354179000,
      "process_ns_median": 1281778500,
      "process_ns_min": 1265344042,
      "process_ns_max": 1390294500,
      "peak_rss_bytes_median": 52051968,
      "peak_rss_bytes_min": 52019200,
      "peak_rss_bytes_max": 52068352,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51888128,
      "initial_peak_rss_bytes_max": 51937280
    },
    {
      "id": "prefix-k5-s37",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 5,
      "L": 65,
      "d": 2,
      "codewords": 15,
      "suffix_states": 24,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 11,
      "word_length": 36,
      "length_ratio_to_optimum": 3.272727272727273,
      "elapsed_ns_median": 1016291,
      "elapsed_ns_min": 996834,
      "elapsed_ns_max": 1034084,
      "process_ns_median": 30657500,
      "process_ns_min": 28646416,
      "process_ns_max": 31653292,
      "peak_rss_bytes_median": 16072704,
      "peak_rss_bytes_min": 16023552,
      "peak_rss_bytes_max": 16154624,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "prefix-k5-s37",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 5,
      "L": 65,
      "d": 2,
      "codewords": 15,
      "suffix_states": 24,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 11,
      "word_length": 11,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 203250,
      "elapsed_ns_min": 201042,
      "elapsed_ns_max": 218292,
      "process_ns_median": 30063083,
      "process_ns_min": 28255125,
      "process_ns_max": 31128834,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "prefix-k7-s37",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 7,
      "L": 72,
      "d": 2,
      "codewords": 15,
      "suffix_states": 27,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 10,
      "word_length": 36,
      "length_ratio_to_optimum": 3.6,
      "elapsed_ns_median": 3396867000,
      "elapsed_ns_min": 3340571000,
      "elapsed_ns_max": 3562470000,
      "process_ns_median": 3431761833,
      "process_ns_min": 3377428750,
      "process_ns_max": 3599030209,
      "peak_rss_bytes_median": 52084736,
      "peak_rss_bytes_min": 52068352,
      "peak_rss_bytes_max": 52101120,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51920896,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "prefix-k7-s37",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 7,
      "L": 72,
      "d": 2,
      "codewords": 15,
      "suffix_states": 27,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 10,
      "word_length": 28,
      "length_ratio_to_optimum": 2.8,
      "elapsed_ns_median": 1131125,
      "elapsed_ns_min": 1106166,
      "elapsed_ns_max": 1150375,
      "process_ns_median": 30800750,
      "process_ns_min": 27544209,
      "process_ns_max": 31417416,
      "peak_rss_bytes_median": 16105472,
      "peak_rss_bytes_min": 16072704,
      "peak_rss_bytes_max": 16138240,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 15990784
    },
    {
      "id": "prefix-k7-s37",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 7,
      "L": 72,
      "d": 2,
      "codewords": 15,
      "suffix_states": 27,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 10,
      "word_length": 10,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 120250,
      "elapsed_ns_min": 116292,
      "elapsed_ns_max": 121208,
      "process_ns_median": 29389041,
      "process_ns_min": 27855083,
      "process_ns_max": 33842042,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16089088,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "ud-k3-s37",
      "family": "random_ud",
      "branch": "cycle",
      "k": 3,
      "L": 11,
      "d": 2,
      "codewords": 4,
      "suffix_states": 5,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 9,
      "length_ratio_to_optimum": 1.8,
      "elapsed_ns_median": 4003000,
      "elapsed_ns_min": 3876000,
      "elapsed_ns_max": 4269000,
      "process_ns_median": 40633291,
      "process_ns_min": 39262917,
      "process_ns_max": 41767125,
      "peak_rss_bytes_median": 52002816,
      "peak_rss_bytes_min": 51986432,
      "peak_rss_bytes_max": 52035584,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51920896,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "ud-k3-s37",
      "family": "random_ud",
      "branch": "cycle",
      "k": 3,
      "L": 11,
      "d": 2,
      "codewords": 4,
      "suffix_states": 5,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 11,
      "length_ratio_to_optimum": 2.2,
      "elapsed_ns_median": 175125,
      "elapsed_ns_min": 170792,
      "elapsed_ns_max": 178791,
      "process_ns_median": 29021625,
      "process_ns_min": 28649458,
      "process_ns_max": 30011458,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15974400,
      "peak_rss_bytes_max": 16105472,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "ud-k3-s37",
      "family": "random_ud",
      "branch": "cycle",
      "k": 3,
      "L": 11,
      "d": 2,
      "codewords": 4,
      "suffix_states": 5,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 33417,
      "elapsed_ns_min": 32250,
      "elapsed_ns_max": 36708,
      "process_ns_median": 29507208,
      "process_ns_min": 26704167,
      "process_ns_max": 30112334,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 15990784,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 15990784
    },
    {
      "id": "ud-k4-s37",
      "family": "random_ud",
      "branch": "cycle",
      "k": 4,
      "L": 31,
      "d": 2,
      "codewords": 8,
      "suffix_states": 12,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 8,
      "word_length": 12,
      "length_ratio_to_optimum": 1.5,
      "elapsed_ns_median": 90553000,
      "elapsed_ns_min": 89050000,
      "elapsed_ns_max": 100681000,
      "process_ns_median": 126809917,
      "process_ns_min": 122780875,
      "process_ns_max": 136457208,
      "peak_rss_bytes_median": 52002816,
      "peak_rss_bytes_min": 51920896,
      "peak_rss_bytes_max": 52019200,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "ud-k4-s37",
      "family": "random_ud",
      "branch": "cycle",
      "k": 4,
      "L": 31,
      "d": 2,
      "codewords": 8,
      "suffix_states": 12,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 8,
      "word_length": 14,
      "length_ratio_to_optimum": 1.75,
      "elapsed_ns_median": 313000,
      "elapsed_ns_min": 312125,
      "elapsed_ns_max": 317959,
      "process_ns_median": 29836000,
      "process_ns_min": 28941167,
      "process_ns_max": 30265166,
      "peak_rss_bytes_median": 15990784,
      "peak_rss_bytes_min": 15974400,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16007168
    },
    {
      "id": "ud-k4-s37",
      "family": "random_ud",
      "branch": "cycle",
      "k": 4,
      "L": 31,
      "d": 2,
      "codewords": 8,
      "suffix_states": 12,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 8,
      "word_length": 8,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 100834,
      "elapsed_ns_min": 99125,
      "elapsed_ns_max": 109292,
      "process_ns_median": 28228583,
      "process_ns_min": 27387792,
      "process_ns_max": 30364000,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "ud-k5-s37",
      "family": "random_ud",
      "branch": "cycle",
      "k": 5,
      "L": 37,
      "d": 2,
      "codewords": 8,
      "suffix_states": 18,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 9,
      "length_ratio_to_optimum": 1.5,
      "elapsed_ns_median": 537059000,
      "elapsed_ns_min": 515499000,
      "elapsed_ns_max": 572687000,
      "process_ns_median": 572263334,
      "process_ns_min": 548792167,
      "process_ns_max": 607028750,
      "peak_rss_bytes_median": 52035584,
      "peak_rss_bytes_min": 51970048,
      "peak_rss_bytes_max": 52068352,
      "initial_peak_rss_bytes_median": 51920896,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "ud-k5-s37",
      "family": "random_ud",
      "branch": "cycle",
      "k": 5,
      "L": 37,
      "d": 2,
      "codewords": 8,
      "suffix_states": 18,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 29,
      "length_ratio_to_optimum": 4.833333333333333,
      "elapsed_ns_median": 427916,
      "elapsed_ns_min": 422375,
      "elapsed_ns_max": 428083,
      "process_ns_median": 30115500,
      "process_ns_min": 28709291,
      "process_ns_max": 30636708,
      "peak_rss_bytes_median": 16056320,
      "peak_rss_bytes_min": 15974400,
      "peak_rss_bytes_max": 16105472,
      "initial_peak_rss_bytes_median": 16023552,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16072704
    },
    {
      "id": "ud-k5-s37",
      "family": "random_ud",
      "branch": "cycle",
      "k": 5,
      "L": 37,
      "d": 2,
      "codewords": 8,
      "suffix_states": 18,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 6,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 107917,
      "elapsed_ns_min": 106709,
      "elapsed_ns_max": 111458,
      "process_ns_median": 29000417,
      "process_ns_min": 27509041,
      "process_ns_max": 30348625,
      "peak_rss_bytes_median": 15941632,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16089088,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "composed-t2-s37",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 5,
      "L": 51,
      "d": 2,
      "codewords": 12,
      "suffix_states": 15,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 17,
      "length_ratio_to_optimum": 3.4,
      "elapsed_ns_median": 211696000,
      "elapsed_ns_min": 208779000,
      "elapsed_ns_max": 228904000,
      "process_ns_median": 246886875,
      "process_ns_min": 243505875,
      "process_ns_max": 262318292,
      "peak_rss_bytes_median": 52035584,
      "peak_rss_bytes_min": 52019200,
      "peak_rss_bytes_max": 52035584,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51920896,
      "initial_peak_rss_bytes_max": 51937280
    },
    {
      "id": "composed-t2-s37",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 5,
      "L": 51,
      "d": 2,
      "codewords": 12,
      "suffix_states": 15,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 31,
      "length_ratio_to_optimum": 6.2,
      "elapsed_ns_median": 780042,
      "elapsed_ns_min": 772209,
      "elapsed_ns_max": 789333,
      "process_ns_median": 29219291,
      "process_ns_min": 28804417,
      "process_ns_max": 31177583,
      "peak_rss_bytes_median": 16039936,
      "peak_rss_bytes_min": 16039936,
      "peak_rss_bytes_max": 16138240,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "composed-t2-s37",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 5,
      "L": 51,
      "d": 2,
      "codewords": 12,
      "suffix_states": 15,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 58125,
      "elapsed_ns_min": 57417,
      "elapsed_ns_max": 59583,
      "process_ns_median": 27844375,
      "process_ns_min": 26051125,
      "process_ns_max": 30268333,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15908864,
      "peak_rss_bytes_max": 16007168,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16007168
    },
    {
      "id": "composed-t3-s37",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 9,
      "L": 91,
      "d": 2,
      "codewords": 14,
      "suffix_states": 37,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 0,
      "total_runs": 5,
      "status_counts": {
        "timeout": 5
      },
      "optimum_length": 5
    },
    {
      "id": "composed-t3-s37",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 9,
      "L": 91,
      "d": 2,
      "codewords": 14,
      "suffix_states": 37,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 55,
      "length_ratio_to_optimum": 11.0,
      "elapsed_ns_median": 1327083,
      "elapsed_ns_min": 1317125,
      "elapsed_ns_max": 1336917,
      "process_ns_median": 29910292,
      "process_ns_min": 28622667,
      "process_ns_max": 31911959,
      "peak_rss_bytes_median": 16187392,
      "peak_rss_bytes_min": 16154624,
      "peak_rss_bytes_max": 16252928,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "composed-t3-s37",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 9,
      "L": 91,
      "d": 2,
      "codewords": 14,
      "suffix_states": 37,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 137291,
      "elapsed_ns_min": 134750,
      "elapsed_ns_max": 140167,
      "process_ns_median": 29409417,
      "process_ns_min": 27649666,
      "process_ns_max": 29837500,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15925248,
      "peak_rss_bytes_max": 16089088,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16072704
    },
    {
      "id": "missing-pure-k5-s37",
      "family": "missing_pure",
      "branch": "no-pure",
      "k": 5,
      "L": 40,
      "d": 2,
      "codewords": 8,
      "suffix_states": 18,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 9,
      "length_ratio_to_optimum": 1.5,
      "elapsed_ns_median": 25000,
      "elapsed_ns_min": 24000,
      "elapsed_ns_max": 26000,
      "process_ns_median": 36689708,
      "process_ns_min": 35437875,
      "process_ns_max": 37392750,
      "peak_rss_bytes_median": 51937280,
      "peak_rss_bytes_min": 51920896,
      "peak_rss_bytes_max": 51953664,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51920896,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "missing-pure-k5-s37",
      "family": "missing_pure",
      "branch": "no-pure",
      "k": 5,
      "L": 40,
      "d": 2,
      "codewords": 8,
      "suffix_states": 18,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 11,
      "length_ratio_to_optimum": 1.8333333333333333,
      "elapsed_ns_median": 350625,
      "elapsed_ns_min": 348709,
      "elapsed_ns_max": 350667,
      "process_ns_median": 30189041,
      "process_ns_min": 29121542,
      "process_ns_max": 30597625,
      "peak_rss_bytes_median": 15990784,
      "peak_rss_bytes_min": 15990784,
      "peak_rss_bytes_max": 16089088,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16056320
    },
    {
      "id": "missing-pure-k5-s37",
      "family": "missing_pure",
      "branch": "no-pure",
      "k": 5,
      "L": 40,
      "d": 2,
      "codewords": 8,
      "suffix_states": 18,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 6,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 89959,
      "elapsed_ns_min": 87292,
      "elapsed_ns_max": 95167,
      "process_ns_median": 27844667,
      "process_ns_min": 25500292,
      "process_ns_max": 30621792,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16056320,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16056320
    },
    {
      "id": "prefix-k3-s53",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 3,
      "L": 13,
      "d": 2,
      "codewords": 5,
      "suffix_states": 6,
      "method": "lean",
      "retained_in_aggregate": false,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 7,
      "word_length": 13,
      "length_ratio_to_optimum": 1.8571428571428572,
      "elapsed_ns_median": 6640000,
      "elapsed_ns_min": 6437000,
      "elapsed_ns_max": 6759000,
      "process_ns_median": 42003125,
      "process_ns_min": 40085459,
      "process_ns_max": 43876875,
      "peak_rss_bytes_median": 51970048,
      "peak_rss_bytes_min": 51920896,
      "peak_rss_bytes_max": 52035584,
      "initial_peak_rss_bytes_median": 51904512,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "prefix-k3-s53",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 3,
      "L": 13,
      "d": 2,
      "codewords": 5,
      "suffix_states": 6,
      "method": "km",
      "retained_in_aggregate": false,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 7,
      "word_length": 16,
      "length_ratio_to_optimum": 2.2857142857142856,
      "elapsed_ns_median": 191084,
      "elapsed_ns_min": 186958,
      "elapsed_ns_max": 197875,
      "process_ns_median": 28930709,
      "process_ns_min": 26240125,
      "process_ns_max": 30560042,
      "peak_rss_bytes_median": 16039936,
      "peak_rss_bytes_min": 15974400,
      "peak_rss_bytes_max": 16056320,
      "initial_peak_rss_bytes_median": 16007168,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "prefix-k3-s53",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 3,
      "L": 13,
      "d": 2,
      "codewords": 5,
      "suffix_states": 6,
      "method": "bfs",
      "retained_in_aggregate": false,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 7,
      "word_length": 7,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 32292,
      "elapsed_ns_min": 31792,
      "elapsed_ns_max": 32750,
      "process_ns_median": 28584208,
      "process_ns_min": 27599625,
      "process_ns_max": 29788542,
      "peak_rss_bytes_median": 15990784,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15990784,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "prefix-k5-s53",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 5,
      "L": 65,
      "d": 2,
      "codewords": 15,
      "suffix_states": 21,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 15,
      "word_length": 31,
      "length_ratio_to_optimum": 2.066666666666667,
      "elapsed_ns_median": 849777000,
      "elapsed_ns_min": 835207000,
      "elapsed_ns_max": 1060792000,
      "process_ns_median": 883646750,
      "process_ns_min": 872654125,
      "process_ns_max": 1094527458,
      "peak_rss_bytes_median": 52068352,
      "peak_rss_bytes_min": 52051968,
      "peak_rss_bytes_max": 52084736,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51920896,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "prefix-k5-s53",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 5,
      "L": 65,
      "d": 2,
      "codewords": 15,
      "suffix_states": 21,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 15,
      "word_length": 42,
      "length_ratio_to_optimum": 2.8,
      "elapsed_ns_median": 1281625,
      "elapsed_ns_min": 1268625,
      "elapsed_ns_max": 1296292,
      "process_ns_median": 29200750,
      "process_ns_min": 28445208,
      "process_ns_max": 29504625,
      "peak_rss_bytes_median": 16056320,
      "peak_rss_bytes_min": 16039936,
      "peak_rss_bytes_max": 16187392,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "prefix-k5-s53",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 5,
      "L": 65,
      "d": 2,
      "codewords": 15,
      "suffix_states": 21,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 15,
      "word_length": 15,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 193917,
      "elapsed_ns_min": 190917,
      "elapsed_ns_max": 211834,
      "process_ns_median": 30142417,
      "process_ns_min": 27619958,
      "process_ns_max": 31283500,
      "peak_rss_bytes_median": 15908864,
      "peak_rss_bytes_min": 15892480,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 15908864,
      "initial_peak_rss_bytes_min": 15892480,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "prefix-k7-s53",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 7,
      "L": 79,
      "d": 2,
      "codewords": 15,
      "suffix_states": 31,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 29,
      "length_ratio_to_optimum": 7.25,
      "elapsed_ns_median": 5082432000,
      "elapsed_ns_min": 5043443000,
      "elapsed_ns_max": 5337243000,
      "process_ns_median": 5115320708,
      "process_ns_min": 5076158125,
      "process_ns_max": 5373879583,
      "peak_rss_bytes_median": 52084736,
      "peak_rss_bytes_min": 52068352,
      "peak_rss_bytes_max": 52281344,
      "initial_peak_rss_bytes_median": 51871744,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 52068352
    },
    {
      "id": "prefix-k7-s53",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 7,
      "L": 79,
      "d": 2,
      "codewords": 15,
      "suffix_states": 31,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 64,
      "length_ratio_to_optimum": 16.0,
      "elapsed_ns_median": 1540958,
      "elapsed_ns_min": 1527792,
      "elapsed_ns_max": 1571750,
      "process_ns_median": 29572750,
      "process_ns_min": 27993166,
      "process_ns_max": 30385667,
      "peak_rss_bytes_median": 16171008,
      "peak_rss_bytes_min": 16154624,
      "peak_rss_bytes_max": 16236544,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "prefix-k7-s53",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 7,
      "L": 79,
      "d": 2,
      "codewords": 15,
      "suffix_states": 31,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 4,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 85333,
      "elapsed_ns_min": 82375,
      "elapsed_ns_max": 88333,
      "process_ns_median": 28810291,
      "process_ns_min": 27278000,
      "process_ns_max": 30548542,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "ud-k3-s53",
      "family": "random_ud",
      "branch": "cycle",
      "k": 3,
      "L": 10,
      "d": 2,
      "codewords": 4,
      "suffix_states": 4,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 10,
      "length_ratio_to_optimum": 2.5,
      "elapsed_ns_median": 2390000,
      "elapsed_ns_min": 2359000,
      "elapsed_ns_max": 2460000,
      "process_ns_median": 39666792,
      "process_ns_min": 37710208,
      "process_ns_max": 40135917,
      "peak_rss_bytes_median": 51986432,
      "peak_rss_bytes_min": 51986432,
      "peak_rss_bytes_max": 52019200,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51937280,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "ud-k3-s53",
      "family": "random_ud",
      "branch": "cycle",
      "k": 3,
      "L": 10,
      "d": 2,
      "codewords": 4,
      "suffix_states": 4,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 7,
      "length_ratio_to_optimum": 1.75,
      "elapsed_ns_median": 204000,
      "elapsed_ns_min": 199625,
      "elapsed_ns_max": 209625,
      "process_ns_median": 29302125,
      "process_ns_min": 28503333,
      "process_ns_max": 30709292,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 15990784,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 15974400
    },
    {
      "id": "ud-k3-s53",
      "family": "random_ud",
      "branch": "cycle",
      "k": 3,
      "L": 10,
      "d": 2,
      "codewords": 4,
      "suffix_states": 4,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 4,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 27750,
      "elapsed_ns_min": 27417,
      "elapsed_ns_max": 28167,
      "process_ns_median": 28743792,
      "process_ns_min": 26389458,
      "process_ns_max": 30515083,
      "peak_rss_bytes_median": 15941632,
      "peak_rss_bytes_min": 15925248,
      "peak_rss_bytes_max": 15958016,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 15958016
    },
    {
      "id": "ud-k4-s53",
      "family": "random_ud",
      "branch": "cycle",
      "k": 4,
      "L": 27,
      "d": 2,
      "codewords": 8,
      "suffix_states": 9,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 8,
      "word_length": 22,
      "length_ratio_to_optimum": 2.75,
      "elapsed_ns_median": 41012000,
      "elapsed_ns_min": 40028000,
      "elapsed_ns_max": 44445000,
      "process_ns_median": 76202125,
      "process_ns_min": 73908584,
      "process_ns_max": 81598500,
      "peak_rss_bytes_median": 52019200,
      "peak_rss_bytes_min": 51937280,
      "peak_rss_bytes_max": 52035584,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "ud-k4-s53",
      "family": "random_ud",
      "branch": "cycle",
      "k": 4,
      "L": 27,
      "d": 2,
      "codewords": 8,
      "suffix_states": 9,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 8,
      "word_length": 12,
      "length_ratio_to_optimum": 1.5,
      "elapsed_ns_median": 417916,
      "elapsed_ns_min": 412500,
      "elapsed_ns_max": 426084,
      "process_ns_median": 28021000,
      "process_ns_min": 26891875,
      "process_ns_max": 30439667,
      "peak_rss_bytes_median": 16056320,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16121856,
      "initial_peak_rss_bytes_median": 16007168,
      "initial_peak_rss_bytes_min": 15892480,
      "initial_peak_rss_bytes_max": 16072704
    },
    {
      "id": "ud-k4-s53",
      "family": "random_ud",
      "branch": "cycle",
      "k": 4,
      "L": 27,
      "d": 2,
      "codewords": 8,
      "suffix_states": 9,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 8,
      "word_length": 8,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 63000,
      "elapsed_ns_min": 61708,
      "elapsed_ns_max": 63917,
      "process_ns_median": 28704833,
      "process_ns_min": 26830125,
      "process_ns_max": 29538833,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16007168,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16007168
    },
    {
      "id": "ud-k5-s53",
      "family": "random_ud",
      "branch": "cycle",
      "k": 5,
      "L": 36,
      "d": 2,
      "codewords": 8,
      "suffix_states": 18,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 19,
      "length_ratio_to_optimum": 3.1666666666666665,
      "elapsed_ns_median": 526807000,
      "elapsed_ns_min": 520964000,
      "elapsed_ns_max": 543441000,
      "process_ns_median": 563211916,
      "process_ns_min": 554951208,
      "process_ns_max": 581125708,
      "peak_rss_bytes_median": 52035584,
      "peak_rss_bytes_min": 51970048,
      "peak_rss_bytes_max": 52068352,
      "initial_peak_rss_bytes_median": 51920896,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 51937280
    },
    {
      "id": "ud-k5-s53",
      "family": "random_ud",
      "branch": "cycle",
      "k": 5,
      "L": 36,
      "d": 2,
      "codewords": 8,
      "suffix_states": 18,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 21,
      "length_ratio_to_optimum": 3.5,
      "elapsed_ns_median": 465292,
      "elapsed_ns_min": 456167,
      "elapsed_ns_max": 472959,
      "process_ns_median": 28889541,
      "process_ns_min": 26274750,
      "process_ns_max": 29593833,
      "peak_rss_bytes_median": 16023552,
      "peak_rss_bytes_min": 15990784,
      "peak_rss_bytes_max": 16089088,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16007168
    },
    {
      "id": "ud-k5-s53",
      "family": "random_ud",
      "branch": "cycle",
      "k": 5,
      "L": 36,
      "d": 2,
      "codewords": 8,
      "suffix_states": 18,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 6,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 81542,
      "elapsed_ns_min": 78416,
      "elapsed_ns_max": 83750,
      "process_ns_median": 29983291,
      "process_ns_min": 26760417,
      "process_ns_max": 31419750,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "composed-t2-s53",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 6,
      "L": 53,
      "d": 2,
      "codewords": 12,
      "suffix_states": 16,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 19,
      "length_ratio_to_optimum": 3.8,
      "elapsed_ns_median": 352279000,
      "elapsed_ns_min": 344700000,
      "elapsed_ns_max": 362907000,
      "process_ns_median": 387495708,
      "process_ns_min": 379283542,
      "process_ns_max": 398159125,
      "peak_rss_bytes_median": 52035584,
      "peak_rss_bytes_min": 52019200,
      "peak_rss_bytes_max": 52068352,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51920896,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "composed-t2-s53",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 6,
      "L": 53,
      "d": 2,
      "codewords": 12,
      "suffix_states": 16,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 31,
      "length_ratio_to_optimum": 6.2,
      "elapsed_ns_median": 1074458,
      "elapsed_ns_min": 1054167,
      "elapsed_ns_max": 1113542,
      "process_ns_median": 29520458,
      "process_ns_min": 28779750,
      "process_ns_max": 30783958,
      "peak_rss_bytes_median": 16039936,
      "peak_rss_bytes_min": 16039936,
      "peak_rss_bytes_max": 16171008,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16072704
    },
    {
      "id": "composed-t2-s53",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 6,
      "L": 53,
      "d": 2,
      "codewords": 12,
      "suffix_states": 16,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 63666,
      "elapsed_ns_min": 62000,
      "elapsed_ns_max": 63917,
      "process_ns_median": 28169708,
      "process_ns_min": 27939125,
      "process_ns_max": 30071958,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "composed-t3-s53",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 7,
      "L": 92,
      "d": 2,
      "codewords": 14,
      "suffix_states": 35,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 29,
      "length_ratio_to_optimum": 5.8,
      "elapsed_ns_median": 7143885000,
      "elapsed_ns_min": 7033008000,
      "elapsed_ns_max": 7199760000,
      "process_ns_median": 7180737541,
      "process_ns_min": 7071428500,
      "process_ns_max": 7235049542,
      "peak_rss_bytes_median": 52183040,
      "peak_rss_bytes_min": 52166656,
      "peak_rss_bytes_max": 52215808,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51920896,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "composed-t3-s53",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 7,
      "L": 92,
      "d": 2,
      "codewords": 14,
      "suffix_states": 35,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 41,
      "length_ratio_to_optimum": 8.2,
      "elapsed_ns_median": 1251875,
      "elapsed_ns_min": 1236000,
      "elapsed_ns_max": 1264708,
      "process_ns_median": 29970375,
      "process_ns_min": 28980666,
      "process_ns_max": 31536250,
      "peak_rss_bytes_median": 16187392,
      "peak_rss_bytes_min": 16138240,
      "peak_rss_bytes_max": 16236544,
      "initial_peak_rss_bytes_median": 15990784,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "composed-t3-s53",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 7,
      "L": 92,
      "d": 2,
      "codewords": 14,
      "suffix_states": 35,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 169250,
      "elapsed_ns_min": 168083,
      "elapsed_ns_max": 171958,
      "process_ns_median": 28223583,
      "process_ns_min": 27529584,
      "process_ns_max": 31126333,
      "peak_rss_bytes_median": 16039936,
      "peak_rss_bytes_min": 15908864,
      "peak_rss_bytes_max": 16056320,
      "initial_peak_rss_bytes_median": 16023552,
      "initial_peak_rss_bytes_min": 15892480,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "missing-pure-k5-s53",
      "family": "missing_pure",
      "branch": "no-pure",
      "k": 5,
      "L": 40,
      "d": 2,
      "codewords": 8,
      "suffix_states": 20,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 9,
      "length_ratio_to_optimum": 1.5,
      "elapsed_ns_median": 26000,
      "elapsed_ns_min": 23000,
      "elapsed_ns_max": 27000,
      "process_ns_median": 36340375,
      "process_ns_min": 34404583,
      "process_ns_max": 37724792,
      "peak_rss_bytes_median": 51937280,
      "peak_rss_bytes_min": 51838976,
      "peak_rss_bytes_max": 51970048,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51838976,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "missing-pure-k5-s53",
      "family": "missing_pure",
      "branch": "no-pure",
      "k": 5,
      "L": 40,
      "d": 2,
      "codewords": 8,
      "suffix_states": 20,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 17,
      "length_ratio_to_optimum": 2.8333333333333335,
      "elapsed_ns_median": 502542,
      "elapsed_ns_min": 498792,
      "elapsed_ns_max": 510083,
      "process_ns_median": 27627542,
      "process_ns_min": 26227333,
      "process_ns_max": 29294625,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16007168,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 15974400
    },
    {
      "id": "missing-pure-k5-s53",
      "family": "missing_pure",
      "branch": "no-pure",
      "k": 5,
      "L": 40,
      "d": 2,
      "codewords": 8,
      "suffix_states": 20,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 6,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 98583,
      "elapsed_ns_min": 98208,
      "elapsed_ns_max": 100709,
      "process_ns_median": 29532708,
      "process_ns_min": 27497958,
      "process_ns_max": 30384209,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "prefix-k3-s71",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 3,
      "L": 13,
      "d": 2,
      "codewords": 5,
      "suffix_states": 6,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 7,
      "word_length": 14,
      "length_ratio_to_optimum": 2.0,
      "elapsed_ns_median": 6733000,
      "elapsed_ns_min": 6597000,
      "elapsed_ns_max": 6945000,
      "process_ns_median": 42353458,
      "process_ns_min": 39107792,
      "process_ns_max": 44381209,
      "peak_rss_bytes_median": 52002816,
      "peak_rss_bytes_min": 51986432,
      "peak_rss_bytes_max": 52019200,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51920896,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "prefix-k3-s71",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 3,
      "L": 13,
      "d": 2,
      "codewords": 5,
      "suffix_states": 6,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 7,
      "word_length": 21,
      "length_ratio_to_optimum": 3.0,
      "elapsed_ns_median": 251666,
      "elapsed_ns_min": 250083,
      "elapsed_ns_max": 255000,
      "process_ns_median": 28676375,
      "process_ns_min": 28435083,
      "process_ns_max": 30215000,
      "peak_rss_bytes_median": 15990784,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 16121856,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "prefix-k3-s71",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 3,
      "L": 13,
      "d": 2,
      "codewords": 5,
      "suffix_states": 6,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 7,
      "word_length": 7,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 32042,
      "elapsed_ns_min": 31792,
      "elapsed_ns_max": 33834,
      "process_ns_median": 28321292,
      "process_ns_min": 28268458,
      "process_ns_max": 30530875,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 15990784,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 15990784
    },
    {
      "id": "prefix-k5-s71",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 5,
      "L": 65,
      "d": 2,
      "codewords": 15,
      "suffix_states": 23,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 11,
      "word_length": 31,
      "length_ratio_to_optimum": 2.8181818181818183,
      "elapsed_ns_median": 1130575000,
      "elapsed_ns_min": 1112278000,
      "elapsed_ns_max": 1137489000,
      "process_ns_median": 1166617917,
      "process_ns_min": 1147318083,
      "process_ns_max": 1171508084,
      "peak_rss_bytes_median": 52068352,
      "peak_rss_bytes_min": 52035584,
      "peak_rss_bytes_max": 52084736,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51904512,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "prefix-k5-s71",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 5,
      "L": 65,
      "d": 2,
      "codewords": 15,
      "suffix_states": 23,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 11,
      "word_length": 51,
      "length_ratio_to_optimum": 4.636363636363637,
      "elapsed_ns_median": 1434834,
      "elapsed_ns_min": 1426958,
      "elapsed_ns_max": 1461416,
      "process_ns_median": 28794625,
      "process_ns_min": 27094166,
      "process_ns_max": 31236375,
      "peak_rss_bytes_median": 16056320,
      "peak_rss_bytes_min": 16039936,
      "peak_rss_bytes_max": 16089088,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 15990784
    },
    {
      "id": "prefix-k5-s71",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 5,
      "L": 65,
      "d": 2,
      "codewords": 15,
      "suffix_states": 23,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 11,
      "word_length": 11,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 167459,
      "elapsed_ns_min": 164667,
      "elapsed_ns_max": 169458,
      "process_ns_median": 27315709,
      "process_ns_min": 26763667,
      "process_ns_max": 30206833,
      "peak_rss_bytes_median": 15990784,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 15990784,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "prefix-k7-s71",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 7,
      "L": 87,
      "d": 2,
      "codewords": 15,
      "suffix_states": 44,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 0,
      "total_runs": 5,
      "status_counts": {
        "timeout": 5
      },
      "optimum_length": 10
    },
    {
      "id": "prefix-k7-s71",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 7,
      "L": 87,
      "d": 2,
      "codewords": 15,
      "suffix_states": 44,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 10,
      "word_length": 24,
      "length_ratio_to_optimum": 2.4,
      "elapsed_ns_median": 1623792,
      "elapsed_ns_min": 1610042,
      "elapsed_ns_max": 1680209,
      "process_ns_median": 31619417,
      "process_ns_min": 28734792,
      "process_ns_max": 31880666,
      "peak_rss_bytes_median": 16236544,
      "peak_rss_bytes_min": 16236544,
      "peak_rss_bytes_max": 16334848,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "prefix-k7-s71",
      "family": "random_prefix",
      "branch": "cycle",
      "k": 7,
      "L": 87,
      "d": 2,
      "codewords": 15,
      "suffix_states": 44,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 10,
      "word_length": 10,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 225917,
      "elapsed_ns_min": 221959,
      "elapsed_ns_max": 227458,
      "process_ns_median": 28878459,
      "process_ns_min": 28186667,
      "process_ns_max": 30516667,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16056320,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "ud-k3-s71",
      "family": "random_ud",
      "branch": "cycle",
      "k": 3,
      "L": 12,
      "d": 2,
      "codewords": 4,
      "suffix_states": 6,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 9,
      "length_ratio_to_optimum": 2.25,
      "elapsed_ns_median": 6418000,
      "elapsed_ns_min": 6351000,
      "elapsed_ns_max": 6652000,
      "process_ns_median": 42246375,
      "process_ns_min": 41298333,
      "process_ns_max": 43801583,
      "peak_rss_bytes_median": 51986432,
      "peak_rss_bytes_min": 51920896,
      "peak_rss_bytes_max": 52019200,
      "initial_peak_rss_bytes_median": 51920896,
      "initial_peak_rss_bytes_min": 51855360,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "ud-k3-s71",
      "family": "random_ud",
      "branch": "cycle",
      "k": 3,
      "L": 12,
      "d": 2,
      "codewords": 4,
      "suffix_states": 6,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 11,
      "length_ratio_to_optimum": 2.75,
      "elapsed_ns_median": 289666,
      "elapsed_ns_min": 287375,
      "elapsed_ns_max": 294833,
      "process_ns_median": 27764291,
      "process_ns_min": 26748000,
      "process_ns_max": 31110958,
      "peak_rss_bytes_median": 15990784,
      "peak_rss_bytes_min": 15925248,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "ud-k3-s71",
      "family": "random_ud",
      "branch": "cycle",
      "k": 3,
      "L": 12,
      "d": 2,
      "codewords": 4,
      "suffix_states": 6,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 4,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 33583,
      "elapsed_ns_min": 32208,
      "elapsed_ns_max": 37000,
      "process_ns_median": 30137542,
      "process_ns_min": 28307959,
      "process_ns_max": 30480125,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16072704,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16072704
    },
    {
      "id": "ud-k4-s71",
      "family": "random_ud",
      "branch": "cycle",
      "k": 4,
      "L": 29,
      "d": 2,
      "codewords": 8,
      "suffix_states": 10,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 13,
      "length_ratio_to_optimum": 3.25,
      "elapsed_ns_median": 55214000,
      "elapsed_ns_min": 54968000,
      "elapsed_ns_max": 56678000,
      "process_ns_median": 90728125,
      "process_ns_min": 89740417,
      "process_ns_max": 93633583,
      "peak_rss_bytes_median": 52002816,
      "peak_rss_bytes_min": 51937280,
      "peak_rss_bytes_max": 52019200,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51871744,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "ud-k4-s71",
      "family": "random_ud",
      "branch": "cycle",
      "k": 4,
      "L": 29,
      "d": 2,
      "codewords": 8,
      "suffix_states": 10,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 14,
      "length_ratio_to_optimum": 3.5,
      "elapsed_ns_median": 619459,
      "elapsed_ns_min": 608500,
      "elapsed_ns_max": 659542,
      "process_ns_median": 28682667,
      "process_ns_min": 27744208,
      "process_ns_max": 30249583,
      "peak_rss_bytes_median": 16007168,
      "peak_rss_bytes_min": 15974400,
      "peak_rss_bytes_max": 16039936,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 15990784
    },
    {
      "id": "ud-k4-s71",
      "family": "random_ud",
      "branch": "cycle",
      "k": 4,
      "L": 29,
      "d": 2,
      "codewords": 8,
      "suffix_states": 10,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 4,
      "word_length": 4,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 39291,
      "elapsed_ns_min": 38333,
      "elapsed_ns_max": 40542,
      "process_ns_median": 28920000,
      "process_ns_min": 28057375,
      "process_ns_max": 29880792,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15958016,
      "peak_rss_bytes_max": 15974400,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 15974400
    },
    {
      "id": "ud-k5-s71",
      "family": "random_ud",
      "branch": "cycle",
      "k": 5,
      "L": 39,
      "d": 2,
      "codewords": 8,
      "suffix_states": 19,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 15,
      "length_ratio_to_optimum": 2.5,
      "elapsed_ns_median": 621662000,
      "elapsed_ns_min": 611370000,
      "elapsed_ns_max": 627666000,
      "process_ns_median": 656342167,
      "process_ns_min": 647990416,
      "process_ns_max": 665025542,
      "peak_rss_bytes_median": 52068352,
      "peak_rss_bytes_min": 52035584,
      "peak_rss_bytes_max": 52084736,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51920896,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "ud-k5-s71",
      "family": "random_ud",
      "branch": "cycle",
      "k": 5,
      "L": 39,
      "d": 2,
      "codewords": 8,
      "suffix_states": 19,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 11,
      "length_ratio_to_optimum": 1.8333333333333333,
      "elapsed_ns_median": 385084,
      "elapsed_ns_min": 379167,
      "elapsed_ns_max": 407833,
      "process_ns_median": 28731417,
      "process_ns_min": 27317959,
      "process_ns_max": 30608791,
      "peak_rss_bytes_median": 16007168,
      "peak_rss_bytes_min": 15990784,
      "peak_rss_bytes_max": 16056320,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15958016,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "ud-k5-s71",
      "family": "random_ud",
      "branch": "cycle",
      "k": 5,
      "L": 39,
      "d": 2,
      "codewords": 8,
      "suffix_states": 19,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 6,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 95083,
      "elapsed_ns_min": 91791,
      "elapsed_ns_max": 95625,
      "process_ns_median": 29752292,
      "process_ns_min": 28717875,
      "process_ns_max": 30170500,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15908864,
      "peak_rss_bytes_max": 16089088,
      "initial_peak_rss_bytes_median": 15958016,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16089088
    },
    {
      "id": "composed-t2-s71",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 6,
      "L": 55,
      "d": 2,
      "codewords": 12,
      "suffix_states": 18,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 23,
      "length_ratio_to_optimum": 4.6,
      "elapsed_ns_median": 490528000,
      "elapsed_ns_min": 479756000,
      "elapsed_ns_max": 502092000,
      "process_ns_median": 526081375,
      "process_ns_min": 517325917,
      "process_ns_max": 537494000,
      "peak_rss_bytes_median": 52068352,
      "peak_rss_bytes_min": 52035584,
      "peak_rss_bytes_max": 52068352,
      "initial_peak_rss_bytes_median": 51953664,
      "initial_peak_rss_bytes_min": 51920896,
      "initial_peak_rss_bytes_max": 51953664
    },
    {
      "id": "composed-t2-s71",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 6,
      "L": 55,
      "d": 2,
      "codewords": 12,
      "suffix_states": 18,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 29,
      "length_ratio_to_optimum": 5.8,
      "elapsed_ns_median": 775958,
      "elapsed_ns_min": 761584,
      "elapsed_ns_max": 783875,
      "process_ns_median": 29332000,
      "process_ns_min": 27740625,
      "process_ns_max": 31051958,
      "peak_rss_bytes_median": 16072704,
      "peak_rss_bytes_min": 16039936,
      "peak_rss_bytes_max": 16154624,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16056320
    },
    {
      "id": "composed-t2-s71",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 6,
      "L": 55,
      "d": 2,
      "codewords": 12,
      "suffix_states": 18,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 60666,
      "elapsed_ns_min": 59041,
      "elapsed_ns_max": 64375,
      "process_ns_median": 29919750,
      "process_ns_min": 28524916,
      "process_ns_max": 30202750,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16023552,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16023552
    },
    {
      "id": "composed-t3-s71",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 8,
      "L": 93,
      "d": 2,
      "codewords": 14,
      "suffix_states": 36,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 31,
      "length_ratio_to_optimum": 6.2,
      "elapsed_ns_median": 8636899000,
      "elapsed_ns_min": 8583482000,
      "elapsed_ns_max": 8668642000,
      "process_ns_median": 8671630000,
      "process_ns_min": 8619614625,
      "process_ns_max": 8704045916,
      "peak_rss_bytes_median": 52199424,
      "peak_rss_bytes_min": 52183040,
      "peak_rss_bytes_max": 52215808,
      "initial_peak_rss_bytes_median": 51953664,
      "initial_peak_rss_bytes_min": 51937280,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "composed-t3-s71",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 8,
      "L": 93,
      "d": 2,
      "codewords": 14,
      "suffix_states": 36,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 41,
      "length_ratio_to_optimum": 8.2,
      "elapsed_ns_median": 1180584,
      "elapsed_ns_min": 1153542,
      "elapsed_ns_max": 1224792,
      "process_ns_median": 30290583,
      "process_ns_min": 27520083,
      "process_ns_max": 32099625,
      "peak_rss_bytes_median": 16171008,
      "peak_rss_bytes_min": 16121856,
      "peak_rss_bytes_max": 16203776,
      "initial_peak_rss_bytes_median": 15974400,
      "initial_peak_rss_bytes_min": 15908864,
      "initial_peak_rss_bytes_max": 16007168
    },
    {
      "id": "composed-t3-s71",
      "family": "composed_ud",
      "branch": "cycle",
      "k": 8,
      "L": 93,
      "d": 2,
      "codewords": 14,
      "suffix_states": 36,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 5,
      "word_length": 5,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 183542,
      "elapsed_ns_min": 180958,
      "elapsed_ns_max": 184709,
      "process_ns_median": 29117125,
      "process_ns_min": 26818958,
      "process_ns_max": 30583333,
      "peak_rss_bytes_median": 15958016,
      "peak_rss_bytes_min": 15941632,
      "peak_rss_bytes_max": 16056320,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 16039936
    },
    {
      "id": "missing-pure-k5-s71",
      "family": "missing_pure",
      "branch": "no-pure",
      "k": 5,
      "L": 40,
      "d": 2,
      "codewords": 8,
      "suffix_states": 21,
      "method": "lean",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 9,
      "length_ratio_to_optimum": 1.5,
      "elapsed_ns_median": 25000,
      "elapsed_ns_min": 24000,
      "elapsed_ns_max": 27000,
      "process_ns_median": 35696334,
      "process_ns_min": 32529333,
      "process_ns_max": 38062875,
      "peak_rss_bytes_median": 51937280,
      "peak_rss_bytes_min": 51920896,
      "peak_rss_bytes_max": 51970048,
      "initial_peak_rss_bytes_median": 51937280,
      "initial_peak_rss_bytes_min": 51920896,
      "initial_peak_rss_bytes_max": 51970048
    },
    {
      "id": "missing-pure-k5-s71",
      "family": "missing_pure",
      "branch": "no-pure",
      "k": 5,
      "L": 40,
      "d": 2,
      "codewords": 8,
      "suffix_states": 21,
      "method": "km",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 11,
      "length_ratio_to_optimum": 1.8333333333333333,
      "elapsed_ns_median": 386667,
      "elapsed_ns_min": 382917,
      "elapsed_ns_max": 414084,
      "process_ns_median": 28888209,
      "process_ns_min": 26854125,
      "process_ns_max": 30600417,
      "peak_rss_bytes_median": 15974400,
      "peak_rss_bytes_min": 15974400,
      "peak_rss_bytes_max": 16056320,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15941632,
      "initial_peak_rss_bytes_max": 16007168
    },
    {
      "id": "missing-pure-k5-s71",
      "family": "missing_pure",
      "branch": "no-pure",
      "k": 5,
      "L": 40,
      "d": 2,
      "codewords": 8,
      "suffix_states": 21,
      "method": "bfs",
      "retained_in_aggregate": true,
      "successful_runs": 5,
      "total_runs": 5,
      "status_counts": {
        "ok": 5
      },
      "optimum_length": 6,
      "word_length": 6,
      "length_ratio_to_optimum": 1.0,
      "elapsed_ns_median": 116583,
      "elapsed_ns_min": 111750,
      "elapsed_ns_max": 121667,
      "process_ns_median": 29306083,
      "process_ns_min": 25527250,
      "process_ns_max": 30372250,
      "peak_rss_bytes_median": 15941632,
      "peak_rss_bytes_min": 15925248,
      "peak_rss_bytes_max": 15974400,
      "initial_peak_rss_bytes_median": 15941632,
      "initial_peak_rss_bytes_min": 15925248,
      "initial_peak_rss_bytes_max": 15974400
    }
  ],
  "raw_sha256": "ece726c8d70338f7f68faa0413527b74e134b7e8190c0d826e4c95a5ae3a3608",
  "environment_sha256": "196edfbc060f2aa2a4df778ba19dff0554ca759f81917d192d733cc41432f7a2",
  "summary_script_sha256": "be1f5ae91da729602e8cfdcb4eeeae51bce87acad4be931dcae3cc4ae64fbea4",
  "analysis_revision": "reporting-v2: input identity, warmup checks, and branch separation; measured code and raw records unchanged",
  "uncertainty": "Descriptive medians and observed min/max, not confidence intervals. A single machine and synthetic sampling do not establish a population or asymptotic result."
}


==> anc/benchmarks/absent_word/results/pilot-v1/warmup.jsonl <==
{"case_id": "complete-singletons", "charged_work": "432", "elapsed_ns": 54000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 35416125, "repeat": -1, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "complete-singletons", "elapsed_ns": 4833, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 29945166, "repeat": -1, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "complete-singletons", "elapsed_ns": 14583, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29355333, "repeat": -1, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "cycle-singleton", "charged_work": "581", "elapsed_ns": 66000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 34452375, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "cycle-singleton", "elapsed_ns": 88125, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 29063666, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 1, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "cycle-singleton", "elapsed_ns": 12500, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 28474500, "repeat": -1, "stats": {"subsets": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1]}
{"case_id": "missing-pure-singleton", "charged_work": "28", "elapsed_ns": 6000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 35199209, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "missing-pure-singleton", "elapsed_ns": 82584, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 28859791, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 1, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "missing-pure-singleton", "elapsed_ns": 14000, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27651334, "repeat": -1, "stats": {"subsets": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 1, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0]}
{"case_id": "paper-example", "charged_work": "43705", "elapsed_ns": 1872000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 37836458, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0]}
{"case_id": "paper-example", "elapsed_ns": 207500, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 28322833, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 4, "y_length": 3, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0]}
{"case_id": "paper-example", "elapsed_ns": 26042, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 29028417, "repeat": -1, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "infinite-delay", "charged_work": "148934", "elapsed_ns": 5229000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 41613542, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0]}
{"case_id": "infinite-delay", "elapsed_ns": 220208, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 15941632, "process_ns": 29199750, "repeat": -1, "stats": {"generators": 2, "rounds": 1, "states": 6, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0]}
{"case_id": "infinite-delay", "elapsed_ns": 30208, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 29198917, "repeat": -1, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 3, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0]}
{"case_id": "unary-complete", "charged_work": "19496", "elapsed_ns": 879000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 33092875, "repeat": -1, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "unary-complete", "elapsed_ns": 4250, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 26286042, "repeat": -1, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "unary-complete", "elapsed_ns": 14667, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 26335709, "repeat": -1, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ternary-complete", "charged_work": "509", "elapsed_ns": 60000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 33086625, "repeat": -1, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ternary-complete", "elapsed_ns": 5875, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 29604042, "repeat": -1, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ternary-complete", "elapsed_ns": 15167, "initial_peak_rss_bytes": 16056320, "method": "bfs", "peak_rss_bytes": 16056320, "process_ns": 28855916, "repeat": -1, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "ternary-incomplete", "charged_work": "5363", "elapsed_ns": 316000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 35841625, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0]}
{"case_id": "ternary-incomplete", "elapsed_ns": 165875, "initial_peak_rss_bytes": 15892480, "method": "km", "peak_rss_bytes": 15908864, "process_ns": 29530792, "repeat": -1, "stats": {"generators": 2, "rounds": 2, "states": 2, "y_length": 0, "z_length": 0}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1]}
{"case_id": "ternary-incomplete", "elapsed_ns": 21458, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28509000, "repeat": -1, "stats": {"subsets": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 2, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [2, 1]}
{"case_id": "uniform-missing-k2", "charged_work": "12583", "elapsed_ns": 603000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 35378333, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0]}
{"case_id": "uniform-missing-k2", "elapsed_ns": 125916, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 29532833, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 3, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "uniform-missing-k2", "elapsed_ns": 27084, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16039936, "process_ns": 30425834, "repeat": -1, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "uniform-missing-k3", "charged_work": "280478", "elapsed_ns": 9911000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 45608375, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "uniform-missing-k3", "elapsed_ns": 265250, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 15941632, "process_ns": 28695917, "repeat": -1, "stats": {"generators": 2, "rounds": 2, "states": 7, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1]}
{"case_id": "uniform-missing-k3", "elapsed_ns": 40208, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 28518583, "repeat": -1, "stats": {"subsets": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1]}
{"case_id": "uniform-missing-k4", "charged_work": "5148182", "elapsed_ns": 172706000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 209478500, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 22, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "uniform-missing-k4", "elapsed_ns": 543625, "initial_peak_rss_bytes": 15908864, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 28214791, "repeat": -1, "stats": {"generators": 3, "rounds": 3, "states": 15, "y_length": 0, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1]}
{"case_id": "uniform-missing-k4", "elapsed_ns": 117792, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 26549833, "repeat": -1, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1]}
{"case_id": "uniform-missing-k5", "charged_work": "78744757", "elapsed_ns": 2699850000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52166656, "process_ns": 2732441792, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 33, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "uniform-missing-k5", "elapsed_ns": 1419292, "initial_peak_rss_bytes": 16089088, "method": "km", "peak_rss_bytes": 16285696, "process_ns": 28869125, "repeat": -1, "stats": {"generators": 4, "rounds": 4, "states": 31, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "uniform-missing-k5", "elapsed_ns": 561625, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16056320, "process_ns": 28375208, "repeat": -1, "stats": {"subsets": 96}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "uniform-missing-k6", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004473417, "repeat": -1, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "uniform-missing-k6", "elapsed_ns": 4817333, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16662528, "process_ns": 31561625, "repeat": -1, "stats": {"generators": 5, "rounds": 5, "states": 63, "y_length": 0, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1]}
{"case_id": "uniform-missing-k6", "elapsed_ns": 2519584, "initial_peak_rss_bytes": 16056320, "method": "bfs", "peak_rss_bytes": 16089088, "process_ns": 29785667, "repeat": -1, "stats": {"subsets": 224}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1]}
{"case_id": "uniform-complete-k2", "charged_work": "10131", "elapsed_ns": 488000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 34874833, "repeat": -1, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-complete-k2", "elapsed_ns": 4667, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15941632, "process_ns": 26799667, "repeat": -1, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-complete-k2", "elapsed_ns": 22875, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 28609000, "repeat": -1, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-complete-k3", "charged_work": "253756", "elapsed_ns": 8923000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 44539792, "repeat": -1, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-complete-k3", "elapsed_ns": 5042, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 26979833, "repeat": -1, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-complete-k3", "elapsed_ns": 22750, "initial_peak_rss_bytes": 16056320, "method": "bfs", "peak_rss_bytes": 16056320, "process_ns": 27768292, "repeat": -1, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-complete-k4", "charged_work": "4877488", "elapsed_ns": 165743000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 199487209, "repeat": -1, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-complete-k4", "elapsed_ns": 5917, "initial_peak_rss_bytes": 15908864, "method": "km", "peak_rss_bytes": 15908864, "process_ns": 26851208, "repeat": -1, "stats": {"complete_by_kraft": true}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "uniform-complete-k4", "elapsed_ns": 32958, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 27550959, "repeat": -1, "stats": {"subsets": 1}, "status": "ok", "stderr": "", "verification": {"complete": true, "pass": true}, "word": null}
{"case_id": "prefix-k3-s11", "charged_work": "182970", "elapsed_ns": 7013000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 42038500, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k3-s11", "elapsed_ns": 189833, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 26275459, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "prefix-k3-s11", "elapsed_ns": 34125, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 26704667, "repeat": -1, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "prefix-k5-s11", "charged_work": "32744103", "elapsed_ns": 1117151000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 1151367166, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 35, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s11", "elapsed_ns": 662083, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 27828458, "repeat": -1, "stats": {"generators": 0, "rounds": 0, "states": 23, "y_length": 9, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1]}
{"case_id": "prefix-k5-s11", "elapsed_ns": 150000, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 27838458, "repeat": -1, "stats": {"subsets": 53}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0, 0, 0, 1, 1]}
{"case_id": "prefix-k7-s11", "charged_work": "229240273", "elapsed_ns": 7875180000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52166656, "process_ns": 7909413333, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 39, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s11", "elapsed_ns": 1961625, "initial_peak_rss_bytes": 15892480, "method": "km", "peak_rss_bytes": 16138240, "process_ns": 30060541, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 34, "y_length": 6, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 28, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "prefix-k7-s11", "elapsed_ns": 184083, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 29195709, "repeat": -1, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0, 1, 0]}
{"case_id": "ud-k3-s11", "charged_work": "179388", "elapsed_ns": 6267000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 42771958, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s11", "elapsed_ns": 180084, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 28879375, "repeat": -1, "stats": {"generators": 2, "rounds": 1, "states": 6, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1]}
{"case_id": "ud-k3-s11", "elapsed_ns": 34167, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 27417416, "repeat": -1, "stats": {"subsets": 15}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0]}
{"case_id": "ud-k4-s11", "charged_work": "2065518", "elapsed_ns": 70023000, "initial_peak_rss_bytes": 51904512, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 106159541, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k4-s11", "elapsed_ns": 315458, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 26958625, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 11, "y_length": 4, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]}
{"case_id": "ud-k4-s11", "elapsed_ns": 57541, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27072500, "repeat": -1, "stats": {"subsets": 20}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 0]}
{"case_id": "ud-k5-s11", "charged_work": "18243891", "elapsed_ns": 619132000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 654498584, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ud-k5-s11", "elapsed_ns": 792708, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 26737250, "repeat": -1, "stats": {"generators": 5, "rounds": 2, "states": 19, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "ud-k5-s11", "elapsed_ns": 71291, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 26572042, "repeat": -1, "stats": {"subsets": 24}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1]}
{"case_id": "composed-t2-s11", "charged_work": "14291520", "elapsed_ns": 500315000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 535120542, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s11", "elapsed_ns": 775750, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 27223625, "repeat": -1, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s11", "elapsed_ns": 59292, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 27030958, "repeat": -1, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "composed-t3-s11", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004427334, "repeat": -1, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "composed-t3-s11", "elapsed_ns": 1194125, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16187392, "process_ns": 28920000, "repeat": -1, "stats": {"generators": 2, "rounds": 2, "states": 38, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s11", "elapsed_ns": 184417, "initial_peak_rss_bytes": 16072704, "method": "bfs", "peak_rss_bytes": 16089088, "process_ns": 30189875, "repeat": -1, "stats": {"subsets": 43}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "missing-pure-k5-s11", "charged_work": "345", "elapsed_ns": 27000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 36120500, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s11", "elapsed_ns": 459750, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 29504209, "repeat": -1, "stats": {"generators": 3, "rounds": 2, "states": 20, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "missing-pure-k5-s11", "elapsed_ns": 66542, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 28598375, "repeat": -1, "stats": {"subsets": 20}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "prefix-k3-s23", "charged_work": "182970", "elapsed_ns": 6659000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 43822000, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k3-s23", "elapsed_ns": 199250, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 29678333, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "prefix-k3-s23", "elapsed_ns": 34375, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 28944250, "repeat": -1, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "prefix-k5-s23", "charged_work": "28359096", "elapsed_ns": 965757000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 1001151875, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 27, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s23", "elapsed_ns": 819708, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 28046083, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 22, "y_length": 19, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 46, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0]}
{"case_id": "prefix-k5-s23", "elapsed_ns": 132000, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 30456208, "repeat": -1, "stats": {"subsets": 45}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k7-s23", "charged_work": "271907310", "elapsed_ns": 9442244000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52166656, "process_ns": 9477657250, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 43, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s23", "elapsed_ns": 2055041, "initial_peak_rss_bytes": 15908864, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 30264709, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 36, "y_length": 14, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 43, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1]}
{"case_id": "prefix-k7-s23", "elapsed_ns": 191333, "initial_peak_rss_bytes": 16089088, "method": "bfs", "peak_rss_bytes": 16105472, "process_ns": 29981750, "repeat": -1, "stats": {"subsets": 36}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1]}
{"case_id": "ud-k3-s23", "charged_work": "107589", "elapsed_ns": 4108000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 39889625, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s23", "elapsed_ns": 175541, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 15941632, "process_ns": 29111542, "repeat": -1, "stats": {"generators": 2, "rounds": 1, "states": 5, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1]}
{"case_id": "ud-k3-s23", "elapsed_ns": 28416, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28708417, "repeat": -1, "stats": {"subsets": 7}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1]}
{"case_id": "ud-k4-s23", "charged_work": "2643507", "elapsed_ns": 90046000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 125104083, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k4-s23", "elapsed_ns": 384042, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 26926666, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 12, "y_length": 4, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0]}
{"case_id": "ud-k4-s23", "elapsed_ns": 76875, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27707833, "repeat": -1, "stats": {"subsets": 36}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1, 0, 1]}
{"case_id": "ud-k5-s23", "charged_work": "15518792", "elapsed_ns": 523859000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 559173750, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ud-k5-s23", "elapsed_ns": 777459, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16187392, "process_ns": 28727666, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 33, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0]}
{"case_id": "ud-k5-s23", "elapsed_ns": 79500, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 29798750, "repeat": -1, "stats": {"subsets": 22}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0]}
{"case_id": "composed-t2-s23", "charged_work": "14294138", "elapsed_ns": 488924000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 523851334, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s23", "elapsed_ns": 782625, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 27144500, "repeat": -1, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s23", "elapsed_ns": 65541, "initial_peak_rss_bytes": 16056320, "method": "bfs", "peak_rss_bytes": 16056320, "process_ns": 28440833, "repeat": -1, "stats": {"subsets": 12}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "composed-t3-s23", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004099917, "repeat": -1, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "composed-t3-s23", "elapsed_ns": 1345583, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16220160, "process_ns": 29539250, "repeat": -1, "stats": {"generators": 2, "rounds": 2, "states": 41, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s23", "elapsed_ns": 189583, "initial_peak_rss_bytes": 16039936, "method": "bfs", "peak_rss_bytes": 16056320, "process_ns": 29012750, "repeat": -1, "stats": {"subsets": 39}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "missing-pure-k5-s23", "charged_work": "337", "elapsed_ns": 26000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 35397375, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s23", "elapsed_ns": 329958, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 29147792, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0]}
{"case_id": "missing-pure-k5-s23", "elapsed_ns": 64500, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29345583, "repeat": -1, "stats": {"subsets": 24}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s37", "charged_work": "118579", "elapsed_ns": 4474000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 40215333, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0]}
{"case_id": "prefix-k3-s37", "elapsed_ns": 283750, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16023552, "process_ns": 28428666, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 5, "y_length": 8, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 25, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "prefix-k3-s37", "elapsed_ns": 34167, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 29162209, "repeat": -1, "stats": {"subsets": 11}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0, 1]}
{"case_id": "prefix-k5-s37", "charged_work": "36655359", "elapsed_ns": 1261798000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52051968, "process_ns": 1296047375, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 27, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s37", "elapsed_ns": 1034917, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 28986208, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 24, "y_length": 12, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 36, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k5-s37", "elapsed_ns": 208417, "initial_peak_rss_bytes": 16056320, "method": "bfs", "peak_rss_bytes": 16056320, "process_ns": 29301584, "repeat": -1, "stats": {"subsets": 82}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1]}
{"case_id": "prefix-k7-s37", "charged_work": "99862943", "elapsed_ns": 3375166000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 3411512958, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 36, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s37", "elapsed_ns": 1120584, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16105472, "process_ns": 28710917, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 27, "y_length": 6, "z_length": 7}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 28, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1]}
{"case_id": "prefix-k7-s37", "elapsed_ns": 121666, "initial_peak_rss_bytes": 15908864, "method": "bfs", "peak_rss_bytes": 15908864, "process_ns": 30330625, "repeat": -1, "stats": {"subsets": 35}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "ud-k3-s37", "charged_work": "107512", "elapsed_ns": 4120000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 39758625, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s37", "elapsed_ns": 181000, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 28199334, "repeat": -1, "stats": {"generators": 2, "rounds": 2, "states": 5, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0]}
{"case_id": "ud-k3-s37", "elapsed_ns": 35584, "initial_peak_rss_bytes": 15925248, "method": "bfs", "peak_rss_bytes": 15925248, "process_ns": 28631250, "repeat": -1, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1]}
{"case_id": "ud-k4-s37", "charged_work": "2651089", "elapsed_ns": 89553000, "initial_peak_rss_bytes": 51888128, "method": "lean", "peak_rss_bytes": 51953664, "process_ns": 125069458, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k4-s37", "elapsed_ns": 328916, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16056320, "process_ns": 27466917, "repeat": -1, "stats": {"generators": 3, "rounds": 2, "states": 12, "y_length": 0, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k4-s37", "elapsed_ns": 104917, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 28193958, "repeat": -1, "stats": {"subsets": 55}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 1, 0, 1]}
{"case_id": "ud-k5-s37", "charged_work": "15532002", "elapsed_ns": 530910000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 567835542, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ud-k5-s37", "elapsed_ns": 424583, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 26847833, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 9, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "ud-k5-s37", "elapsed_ns": 108875, "initial_peak_rss_bytes": 16089088, "method": "bfs", "peak_rss_bytes": 16089088, "process_ns": 30481584, "repeat": -1, "stats": {"subsets": 64}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 1, 1]}
{"case_id": "composed-t2-s37", "charged_work": "6251835", "elapsed_ns": 212211000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 247312459, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "composed-t2-s37", "elapsed_ns": 774417, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 27681167, "repeat": -1, "stats": {"generators": 2, "rounds": 2, "states": 15, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s37", "elapsed_ns": 63417, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29328208, "repeat": -1, "stats": {"subsets": 15}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "composed-t3-s37", "cutoff_seconds": 10, "method": "lean", "process_ns": 10004206083, "repeat": -1, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "composed-t3-s37", "elapsed_ns": 1337125, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16154624, "process_ns": 29213375, "repeat": -1, "stats": {"generators": 3, "rounds": 3, "states": 37, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 55, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s37", "elapsed_ns": 142792, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 30269084, "repeat": -1, "stats": {"subsets": 26}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1]}
{"case_id": "missing-pure-k5-s37", "charged_work": "339", "elapsed_ns": 26000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 51871744, "process_ns": 37474291, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s37", "elapsed_ns": 344417, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16007168, "process_ns": 28855708, "repeat": -1, "stats": {"generators": 2, "rounds": 1, "states": 18, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1]}
{"case_id": "missing-pure-k5-s37", "elapsed_ns": 90833, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 30056834, "repeat": -1, "stats": {"subsets": 42}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k3-s53", "charged_work": "182970", "elapsed_ns": 6564000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 43158583, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "prefix-k3-s53", "elapsed_ns": 195792, "initial_peak_rss_bytes": 15908864, "method": "km", "peak_rss_bytes": 15941632, "process_ns": 28481125, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 6, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 16, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1]}
{"case_id": "prefix-k3-s53", "elapsed_ns": 31333, "initial_peak_rss_bytes": 16007168, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 28733959, "repeat": -1, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 1, 0, 1, 0]}
{"case_id": "prefix-k5-s53", "charged_work": "24988899", "elapsed_ns": 953487000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52084736, "process_ns": 988973042, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s53", "elapsed_ns": 1265250, "initial_peak_rss_bytes": 16023552, "method": "km", "peak_rss_bytes": 16121856, "process_ns": 28806208, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 21, "y_length": 15, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 42, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1]}
{"case_id": "prefix-k5-s53", "elapsed_ns": 193542, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 30504500, "repeat": -1, "stats": {"subsets": 64}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0]}
{"case_id": "prefix-k7-s53", "charged_work": "150621450", "elapsed_ns": 5169625000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52183040, "process_ns": 5206379458, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "prefix-k7-s53", "elapsed_ns": 1549000, "initial_peak_rss_bytes": 16007168, "method": "km", "peak_rss_bytes": 16220160, "process_ns": 28602292, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 31, "y_length": 27, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 64, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0]}
{"case_id": "prefix-k7-s53", "elapsed_ns": 83375, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 26832292, "repeat": -1, "stats": {"subsets": 16}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "ud-k3-s53", "charged_work": "60640", "elapsed_ns": 2350000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 34624958, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s53", "elapsed_ns": 203584, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 26959166, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 4, "y_length": 0, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 0, 1, 0, 1, 1]}
{"case_id": "ud-k3-s53", "elapsed_ns": 29625, "initial_peak_rss_bytes": 16089088, "method": "bfs", "peak_rss_bytes": 16089088, "process_ns": 26893959, "repeat": -1, "stats": {"subsets": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1]}
{"case_id": "ud-k4-s53", "charged_work": "1160321", "elapsed_ns": 40226000, "initial_peak_rss_bytes": 51953664, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 73362208, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 22, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k4-s53", "elapsed_ns": 422792, "initial_peak_rss_bytes": 16056320, "method": "km", "peak_rss_bytes": 16105472, "process_ns": 27337500, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 9, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 12, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1]}
{"case_id": "ud-k4-s53", "elapsed_ns": 65292, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27432834, "repeat": -1, "stats": {"subsets": 25}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 8, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 0, 0, 1, 1, 0, 1]}
{"case_id": "ud-k5-s53", "charged_work": "15545122", "elapsed_ns": 529985000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 562614916, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ud-k5-s53", "elapsed_ns": 470375, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16138240, "process_ns": 26595083, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 18, "y_length": 0, "z_length": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 21, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1]}
{"case_id": "ud-k5-s53", "elapsed_ns": 81958, "initial_peak_rss_bytes": 16089088, "method": "bfs", "peak_rss_bytes": 16089088, "process_ns": 29385042, "repeat": -1, "stats": {"subsets": 34}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0]}
{"case_id": "composed-t2-s53", "charged_work": "10212158", "elapsed_ns": 354581000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52019200, "process_ns": 391255709, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 19, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s53", "elapsed_ns": 1065875, "initial_peak_rss_bytes": 15990784, "method": "km", "peak_rss_bytes": 16089088, "process_ns": 28035667, "repeat": -1, "stats": {"generators": 2, "rounds": 2, "states": 16, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s53", "elapsed_ns": 64291, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 15990784, "process_ns": 30126250, "repeat": -1, "stats": {"subsets": 17}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "composed-t3-s53", "charged_work": "207904837", "elapsed_ns": 7054158000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52166656, "process_ns": 7091568792, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s53", "elapsed_ns": 1255875, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16138240, "process_ns": 28234042, "repeat": -1, "stats": {"generators": 3, "rounds": 2, "states": 35, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s53", "elapsed_ns": 172084, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 30446917, "repeat": -1, "stats": {"subsets": 38}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "missing-pure-k5-s53", "charged_work": "335", "elapsed_ns": 23000, "initial_peak_rss_bytes": 51970048, "method": "lean", "peak_rss_bytes": 51970048, "process_ns": 37452625, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s53", "elapsed_ns": 505875, "initial_peak_rss_bytes": 15925248, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 31016917, "repeat": -1, "stats": {"generators": 4, "rounds": 2, "states": 20, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 17, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0]}
{"case_id": "missing-pure-k5-s53", "elapsed_ns": 98125, "initial_peak_rss_bytes": 15908864, "method": "bfs", "peak_rss_bytes": 15908864, "process_ns": 29355667, "repeat": -1, "stats": {"subsets": 51}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 1, 1]}
{"case_id": "prefix-k3-s71", "charged_work": "187887", "elapsed_ns": 6765000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 42504500, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0]}
{"case_id": "prefix-k3-s71", "elapsed_ns": 250458, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 15990784, "process_ns": 30407375, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 6, "y_length": 8, "z_length": 2}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 21, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1]}
{"case_id": "prefix-k3-s71", "elapsed_ns": 34791, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 28379250, "repeat": -1, "stats": {"subsets": 10}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 7, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 0, 1, 1]}
{"case_id": "prefix-k5-s71", "charged_work": "33083020", "elapsed_ns": 1131668000, "initial_peak_rss_bytes": 51871744, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 1169401375, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0]}
{"case_id": "prefix-k5-s71", "elapsed_ns": 1423375, "initial_peak_rss_bytes": 15974400, "method": "km", "peak_rss_bytes": 16072704, "process_ns": 29055417, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 23, "y_length": 19, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 51, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "prefix-k5-s71", "elapsed_ns": 168875, "initial_peak_rss_bytes": 16023552, "method": "bfs", "peak_rss_bytes": 16023552, "process_ns": 27542458, "repeat": -1, "stats": {"subsets": 58}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1]}
{"case_id": "prefix-k7-s71", "cutoff_seconds": 10, "method": "lean", "process_ns": 10003664583, "repeat": -1, "status": "timeout", "stderr": "", "stdout": ""}
{"case_id": "prefix-k7-s71", "elapsed_ns": 1640125, "initial_peak_rss_bytes": 15958016, "method": "km", "peak_rss_bytes": 16252928, "process_ns": 28619917, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 44, "y_length": 6, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 24, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "prefix-k7-s71", "elapsed_ns": 223750, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 27709834, "repeat": -1, "stats": {"subsets": 44}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 10, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 0, 0, 0, 0, 1, 1, 0]}
{"case_id": "ud-k3-s71", "charged_work": "178788", "elapsed_ns": 6399000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52002816, "process_ns": 39073167, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 1, 0, 0]}
{"case_id": "ud-k3-s71", "elapsed_ns": 288125, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15958016, "process_ns": 27493625, "repeat": -1, "stats": {"generators": 3, "rounds": 2, "states": 6, "y_length": 0, "z_length": 3}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0]}
{"case_id": "ud-k3-s71", "elapsed_ns": 34208, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27132000, "repeat": -1, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "ud-k4-s71", "charged_work": "1589532", "elapsed_ns": 55571000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 51986432, "process_ns": 88215250, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 13, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0]}
{"case_id": "ud-k4-s71", "elapsed_ns": 607500, "initial_peak_rss_bytes": 16039936, "method": "km", "peak_rss_bytes": 16089088, "process_ns": 27139792, "repeat": -1, "stats": {"generators": 1, "rounds": 1, "states": 10, "y_length": 0, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 14, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0]}
{"case_id": "ud-k4-s71", "elapsed_ns": 37542, "initial_peak_rss_bytes": 15974400, "method": "bfs", "peak_rss_bytes": 15974400, "process_ns": 27009416, "repeat": -1, "stats": {"subsets": 9}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 4, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 1, 1, 1]}
{"case_id": "ud-k5-s71", "charged_work": "18244202", "elapsed_ns": 618047000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 52068352, "process_ns": 650544041, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 15, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]}
{"case_id": "ud-k5-s71", "elapsed_ns": 378583, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 27991250, "repeat": -1, "stats": {"generators": 2, "rounds": 1, "states": 19, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1]}
{"case_id": "ud-k5-s71", "elapsed_ns": 96334, "initial_peak_rss_bytes": 15941632, "method": "bfs", "peak_rss_bytes": 15941632, "process_ns": 30030167, "repeat": -1, "stats": {"subsets": 49}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 1, 0, 0]}
{"case_id": "composed-t2-s71", "charged_work": "14287585", "elapsed_ns": 488115000, "initial_peak_rss_bytes": 51920896, "method": "lean", "peak_rss_bytes": 52035584, "process_ns": 525237666, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 23, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s71", "elapsed_ns": 772375, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16039936, "process_ns": 28026208, "repeat": -1, "stats": {"generators": 2, "rounds": 2, "states": 18, "y_length": 5, "z_length": 4}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 29, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t2-s71", "elapsed_ns": 59500, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 29862000, "repeat": -1, "stats": {"subsets": 14}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "composed-t3-s71", "charged_work": "253186886", "elapsed_ns": 8600688000, "initial_peak_rss_bytes": 51855360, "method": "lean", "peak_rss_bytes": 52101120, "process_ns": 8636233791, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 31, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s71", "elapsed_ns": 1158250, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 16138240, "process_ns": 29065000, "repeat": -1, "stats": {"generators": 2, "rounds": 2, "states": 36, "y_length": 7, "z_length": 6}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 41, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "composed-t3-s71", "elapsed_ns": 186083, "initial_peak_rss_bytes": 15990784, "method": "bfs", "peak_rss_bytes": 16007168, "process_ns": 26772458, "repeat": -1, "stats": {"subsets": 40}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 5, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 1, 0]}
{"case_id": "missing-pure-k5-s71", "charged_work": "345", "elapsed_ns": 22000, "initial_peak_rss_bytes": 51937280, "method": "lean", "peak_rss_bytes": 51937280, "process_ns": 32400625, "repeat": -1, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 9, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 0, 0, 0, 0, 0, 0]}
{"case_id": "missing-pure-k5-s71", "elapsed_ns": 384750, "initial_peak_rss_bytes": 15941632, "method": "km", "peak_rss_bytes": 15974400, "process_ns": 27832750, "repeat": -1, "stats": {"generators": 2, "rounds": 1, "states": 21, "y_length": 0, "z_length": 5}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 11, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1]}
{"case_id": "missing-pure-k5-s71", "elapsed_ns": 111750, "initial_peak_rss_bytes": 15958016, "method": "bfs", "peak_rss_bytes": 15958016, "process_ns": 27668250, "repeat": -1, "stats": {"subsets": 58}, "status": "ok", "stderr": "", "verification": {"lean_bound_satisfied": true, "length": 6, "literal_flower_killed": true, "pass": true, "symbols_valid": true}, "word": [1, 0, 1, 0, 1, 0]}


==> anc/benchmarks/absent_word/run.py <==
#!/usr/bin/env python3
"""Freeze, run, and independently check the predeclared pilot."""
import argparse
from datetime import datetime, timezone
import hashlib
import json
import os
from pathlib import Path
import platform
import random
import subprocess
import sys
import time

from algorithms import kraft_complete, literal_flower_kills, validate_input

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def native_input(case):
    rows = [f'{case["d"]} {len(case["code"])}']
    rows.extend(" ".join(map(str, [len(c), *c])) for c in case["code"])
    return "\n".join(rows) + "\n"


def verify_output(case, method, row):
    word = row["word"]
    if word is None:
        return {"pass": kraft_complete(case["code"], case["d"]), "complete": True}
    symbols_ok = isinstance(word, list) and all(
        type(a) is int and 0 <= a < case["d"] for a in word)
    kills = symbols_ok and literal_flower_kills(case["code"], case["d"], word)
    bound_ok = method != "lean" or len(word) <= 4 * case["k"] ** 2 - 3 * case["k"]
    return {"pass": bool(kills and bound_ok), "symbols_valid": symbols_ok,
            "literal_flower_killed": kills, "lean_bound_satisfied": bound_ok,
            "length": len(word)}


def call(case, method, protocol):
    env = os.environ.copy()
    env.update(PYTHONHASHSEED="0", LC_ALL="C", OMP_NUM_THREADS="1")
    if method == "lean":
        command = [str(HERE / "build/lean_solver")]
        content = native_input(case)
    else:
        command = [sys.executable, str(HERE / "worker.py"), method]
        content = json.dumps({**case, "state_limit": protocol["bfs_state_limit"]})
    start = time.perf_counter_ns()
    try:
        result = subprocess.run(command, cwd=ROOT / "proof", input=content,
                                capture_output=True, text=True, env=env,
                                timeout=protocol["timeout_seconds"])
    except subprocess.TimeoutExpired as error:
        def decode(value):
            return value.decode(errors="replace") if isinstance(value, bytes) else value or ""
        return {"status": "timeout", "process_ns": time.perf_counter_ns() - start,
                "stdout": decode(error.stdout), "stderr": decode(error.stderr),
                "cutoff_seconds": protocol["timeout_seconds"]}
    process_ns = time.perf_counter_ns() - start
    if result.returncode:
        return {"status": "error", "returncode": result.returncode,
                "process_ns": process_ns, "stdout": result.stdout, "stderr": result.stderr}
    try:
        row = json.loads(result.stdout)
    except json.JSONDecodeError:
        return {"status": "invalid_json", "process_ns": process_ns,
                "stdout": result.stdout, "stderr": result.stderr}
    if not isinstance(row, dict):
        return {"status": "invalid_json_shape", "process_ns": process_ns,
                "stdout": result.stdout, "stderr": result.stderr}
    row.setdefault("status", "ok")
    row.update(process_ns=process_ns, stderr=result.stderr)
    if row["status"] == "ok":
        try:
            assert "word" in row and (row["word"] is None or isinstance(row["word"], list))
            assert all(type(row[key]) is int and row[key] >= 0 for key in
                       ["elapsed_ns", "peak_rss_bytes", "initial_peak_rss_bytes"])
            assert row["peak_rss_bytes"] >= row["initial_peak_rss_bytes"]
            row["verification"] = verify_output(case, method, row)
            if not row["verification"]["pass"]:
                row["status"] = "invalid_result"
        except (AssertionError, TypeError, KeyError, ValueError) as error:
            row["status"] = "invalid_result"
            row["validation_error"] = repr(error)
            row["stdout"] = result.stdout
    return row


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--run-id", required=True)
    args = parser.parse_args()
    if not args.run_id.replace("-", "").replace("_", "").isalnum():
        raise SystemExit("use an alphanumeric run identifier")
    protocol = json.loads((HERE / "protocol.json").read_text())
    cases = json.loads((HERE / "inputs.json").read_text())
    inputs_record = json.loads((HERE / "inputs-manifest.json").read_text())
    native = json.loads((HERE / "build/manifest.json").read_text())
    assert inputs_record["inputs_sha256"] == sha(HERE / "inputs.json")
    assert inputs_record["protocol_sha256"] == sha(HERE / "protocol.json")
    assert inputs_record["generator_sha256"] == sha(HERE / "generate.py")
    assert native["executable_sha256"] == sha(HERE / "build/lean_solver")
    assert native["adapter_sha256"] == sha(HERE / "native.c")
    correctness = json.loads((HERE / "correctness-checks.json").read_text())
    assert correctness["pass"] and all(
        sha(HERE / name) == value for name, value in correctness["source_sha256"].items())
    for case in cases:
        validate_input(case)
    output = HERE / "results" / args.run_id
    output.mkdir(parents=True, exist_ok=False)
    code_paths = sorted(HERE.glob("*.py")) + [HERE / "native.c", HERE / "protocol.json",
                                             HERE / "inputs.json", HERE / "inputs-manifest.json",
                                             HERE / "correctness-checks.json",
                                             HERE / "build/lean_solver", HERE / "build/manifest.json"]
    lean_record_path = ROOT / "docs/verification/arxiv-2026-09-24/lean-clean-build.json"
    lean_record = json.loads(lean_record_path.read_text())
    assert all(sha(ROOT / path) == value for path, value in lean_record["inputs"].items())
    frozen = {str(p.relative_to(ROOT)): sha(p) for p in code_paths}
    schedule = [(case["id"], method, repeat)
                for repeat in range(protocol["repeats"])
                for case in cases for method in protocol["methods"]]
    random.Random(protocol["order_seed"]).shuffle(schedule)
    hardware = {}
    if sys.platform == "darwin":
        for key in ["machdep.cpu.brand_string", "hw.memsize", "hw.ncpu"]:
            hardware[key] = subprocess.check_output(["sysctl", "-n", key], text=True).strip()
    git = subprocess.run(["git", "rev-parse", "HEAD"], cwd=ROOT, capture_output=True, text=True)
    environment = {
        "run_id": args.run_id, "started_utc": datetime.now(timezone.utc).isoformat(),
        "git_head": git.stdout.strip() if git.returncode == 0 else None,
        "working_tree_identity": "Source hashes identify the run; Git metadata is optional.",
        "system": platform.platform(), "machine": platform.machine(), "hardware": hardware,
        "python": sys.version, "python_executable": sys.executable,
        "process_environment_overrides": {"PYTHONHASHSEED": "0", "LC_ALL": "C", "OMP_NUM_THREADS": "1"},
        "frozen_inputs": frozen, "proof_inputs": lean_record["inputs"],
        "native_build": native, "schedule": schedule,
        "scope": "Single-machine synthetic pilot; native instrumented Lean versus Python reference baselines."
    }
    (output / "environment.json").write_text(json.dumps(environment, indent=2) + "\n")
    case_map = {c["id"]: c for c in cases}
    phases = [
        ("warmup.jsonl", [(c["id"], m, -1) for c in cases for m in protocol["methods"]]
         * protocol["warmup_repeats"]),
        ("raw.jsonl", schedule),
    ]
    for filename, jobs in phases:
        with (output / filename).open("w") as stream:
            for i, (case_id, method, repeat) in enumerate(jobs):
                assert all(sha(ROOT / name) == value for name, value in frozen.items()), "source changed during run"
                row = call(case_map[case_id], method, protocol)
                row.update(case_id=case_id, method=method, repeat=repeat)
                stream.write(json.dumps(row, sort_keys=True) + "\n")
                stream.flush()
                if row["status"] != "ok" or i % 15 == 0:
                    print(f"{filename}: {i+1}/{len(jobs)} {case_id} {method} {row['status']}", flush=True)
    ending = {"finished_utc": datetime.now(timezone.utc).isoformat(),
              "all_frozen_sources_unchanged": all(sha(ROOT / name) == value for name, value in frozen.items()),
              "raw_sha256": sha(output / "raw.jsonl"), "warmup_sha256": sha(output / "warmup.jsonl")}
    (output / "completion.json").write_text(json.dumps(ending, indent=2) + "\n")
    print(json.dumps(ending, indent=2))


if __name__ == "__main__":
    main()


==> anc/benchmarks/absent_word/summarize.py <==
#!/usr/bin/env python3
"""Descriptive summaries; no inference from a synthetic pilot to all codes."""
from collections import Counter, defaultdict
import csv
import hashlib
import json
from pathlib import Path
import statistics
import sys

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    output = HERE / "results" / sys.argv[1]
    cases = json.loads((HERE / "inputs.json").read_text())
    protocol = json.loads((HERE / "protocol.json").read_text())
    environment = json.loads((output / "environment.json").read_text())
    completion = json.loads((output / "completion.json").read_text())
    for path in [HERE / "inputs.json", HERE / "protocol.json"]:
        assert sha(path) == environment["frozen_inputs"][str(path.relative_to(ROOT))]
    assert sha(output / "raw.jsonl") == completion["raw_sha256"]
    assert sha(output / "warmup.jsonl") == completion["warmup_sha256"]
    assert completion["all_frozen_sources_unchanged"]
    raw = [json.loads(line) for line in (output / "raw.jsonl").read_text().splitlines()]
    warmup = [json.loads(line) for line in (output / "warmup.jsonl").read_text().splitlines()]
    expected = {tuple(job) for job in environment["schedule"]}
    actual = [(r["case_id"], r["method"], r["repeat"]) for r in raw]
    assert len(actual) == len(set(actual)) and set(actual) == expected
    assert Counter((r["case_id"], r["method"]) for r in warmup) == Counter({
        (c["id"], m): protocol["warmup_repeats"] for c in cases for m in protocol["methods"]})
    assert all(r["status"] in ["ok", "timeout", "state_limit"] for r in raw + warmup), "Unresolved run failure"
    assert all(r["verification"]["pass"] for r in raw + warmup if r["status"] == "ok")
    grouped = defaultdict(list)
    for row in raw:
        grouped[row["case_id"], row["method"]].append(row)
    summary = []
    failures = []
    seen = set()
    retained_ids = []
    for case in cases:
        identity = (case["d"], tuple(map(tuple, case["code"])))
        retained = identity not in seen
        seen.add(identity)
        if retained:
            retained_ids.append(case["id"])
        exact = [r for r in grouped[case["id"], "bfs"] if r["status"] == "ok"]
        optimum = len(exact[0]["word"]) if exact and exact[0]["word"] is not None else None
        if case["family"] == "uniform_missing" and optimum is not None:
            assert optimum == case["k"] ** 2 + case["k"] - 1
        for method in protocol["methods"]:
            records = grouped[case["id"], method]
            successes = [r for r in records if r["status"] == "ok"]
            failures.extend(r for r in records if r["status"] != "ok")
            row = {key: case[key] for key in ["id", "family", "branch", "k", "L", "d",
                                             "codewords", "suffix_states"]}
            row.update(method=method, retained_in_aggregate=retained,
                       successful_runs=len(successes), total_runs=len(records),
                       status_counts=dict(Counter(r["status"] for r in records)),
                       optimum_length=optimum)
            if successes:
                all_successes = successes + [r for r in warmup
                    if r["case_id"] == case["id"] and r["method"] == method and r["status"] == "ok"]
                outputs = {json.dumps(r["word"]) for r in all_successes}
                assert len(outputs) == 1, (case["id"], method, "nondeterministic output")
                assert all(r["verification"]["pass"] for r in successes)
                assert len({r.get("charged_work") for r in all_successes}) == 1
                word = successes[0]["word"]
                row["word_length"] = len(word) if word is not None else None
                row["length_ratio_to_optimum"] = len(word) / optimum if optimum is not None else None
                for field in ["elapsed_ns", "process_ns", "peak_rss_bytes", "initial_peak_rss_bytes"]:
                    values = [r[field] for r in successes]
                    row.update({field + "_median": statistics.median(values),
                                field + "_min": min(values), field + "_max": max(values)})
            summary.append(row)
    fields = list(dict.fromkeys(key for row in summary for key in row))
    with (output / "per-instance.csv").open("w", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=fields)
        writer.writeheader()
        writer.writerows(summary)
    families = []
    for family, branch in dict.fromkeys((c["family"], c["branch"]) for c in cases):
        for method in protocol["methods"]:
            rows = [r for r in summary if r["family"] == family and r["method"] == method
                    and r["branch"] == branch and r["retained_in_aggregate"]]
            full = [r for r in rows if r["successful_runs"] == protocol["repeats"]]
            ratios = [r["length_ratio_to_optimum"] for r in full if r["length_ratio_to_optimum"] is not None]
            entry = {"family": family, "branch": branch, "method": method, "unique_cases": len(rows),
                     "all_repetitions_successful_cases": len(full)}
            for field in ["elapsed_ns", "process_ns", "peak_rss_bytes", "initial_peak_rss_bytes"]:
                values = [r[field + "_median"] for r in full]
                entry[field + "_median_of_instance_medians"] = statistics.median(values) if values else None
                entry[field + "_instance_median_range"] = [min(values), max(values)] if values else None
            entry.update(length_ratio_median=statistics.median(ratios) if ratios else None,
                         length_ratio_range=[min(ratios), max(ratios)] if ratios else None)
            families.append(entry)
    result = {"run_id": sys.argv[1], "cases": len(cases), "unique_dictionaries": len(seen),
              "aggregate_case_ids": retained_ids, "timed_runs": len(raw),
              "status_counts": dict(Counter(r["status"] for r in raw)),
              "warmup_status_counts": dict(Counter(r["status"] for r in warmup)),
              "deterministic_successful_outputs": True,
              "independent_checks_passed": all(
                  r["verification"]["pass"] for r in raw + warmup if r["status"] == "ok"),
              "families": families, "per_instance": summary,
              "raw_sha256": sha(output / "raw.jsonl"),
              "environment_sha256": sha(output / "environment.json"),
              "summary_script_sha256": sha(Path(__file__)),
              "analysis_revision": "reporting-v2: input identity, warmup checks, and branch separation; measured code and raw records unchanged",
              "uncertainty": "Descriptive medians and observed min/max, not confidence intervals. A single machine and synthetic sampling do not establish a population or asymptotic result."}
    (output / "summary.json").write_text(json.dumps(result, indent=2) + "\n")
    (output / "failures.json").write_text(json.dumps(failures, indent=2) + "\n")
    table = [
        "| Family | Method | Completed / unique cases | Construction ms | Peak RSS MiB | Length / optimum |",
        "|---|---|---:|---:|---:|---:|",
    ]
    for row in families:
        def fmt(field, scale=1):
            value = row[field]
            return f"{value / scale:.3g}" if value is not None else "--"
        table.append(f'| {row["family"]} / {row["branch"]} | {row["method"]} | '
                     f'{row["all_repetitions_successful_cases"]}/{row["unique_cases"]} | '
                     f'{fmt("elapsed_ns_median_of_instance_medians", 1e6)} | '
                     f'{fmt("peak_rss_bytes_median_of_instance_medians", 2**20)} | '
                     f'{fmt("length_ratio_median")} |')
    report = (
        "# Absent-word construction pilot\n\n"
        "## Material Passport\n\n"
        "- Origin Skill: academic-research-suite / experiment-agent\n"
        "- Origin Mode: run + descriptive validation\n"
        "- Verification Status: ANALYZED (output checks; timings are machine-dependent)\n"
        f"- Version Label: {sys.argv[1]}\n\n"
        f"Measured {len(raw)} timed runs on {len(cases)} listed cases "
        f"({len(seen)} distinct dictionaries). Status counts: {result['status_counts']}.\n"
        "Each method received the same explicit dictionary and alphabet. "
        "Lean is the unchanged compiled CostFinal.solveW, including work accounting. "
        "KM is a Python implementation of the general UFA construction in Lemmas 11--17, "
        "with exact rational elimination and a Kraft completeness check. BFS is exact subset search.\n\n"
        + "\n".join(table) + "\n\n"
        "Each row reports the median of per-instance medians over five timed repetitions, "
        "using one representative of each identical dictionary. Cases with any unsuccessful "
        "repetition are excluded from that row's numeric summary but remain in its denominator "
        "and in the raw records. Length ratios use only instances with an exact BFS answer; "
        "complete cases have no ratio. Process RSS includes runtime initialization. "
        "Per-instance ranges, startup-inclusive time, and initial RSS are in per-instance.csv.\n\n"
        "Interpretation is limited to these implementations and inputs. Native Lean and Python "
        "have different runtime and representation costs, and Lean computes its "
        "work counter. These measurements cannot isolate algorithmic complexity or optimized "
        "implementation quality, and the inputs do not represent all codes.\n\n"
        "Reproduce from the repository root:\n\n"
        "~~~sh\npython3 benchmarks/absent_word/build_native.py\n"
        "python3 benchmarks/absent_word/generate.py\n"
        "python3 benchmarks/absent_word/test_correctness.py\n"
        "python3 benchmarks/absent_word/run.py --run-id reproduction\n"
        "python3 benchmarks/absent_word/summarize.py reproduction\n~~~\n\n"
        "The full environment, code/input hashes and fixed job order are in environment.json. "
        "raw.jsonl retains every timed output; warmup.jsonl retains excluded warmups; "
        "failures.json retains unsuccessful timed runs. "
        "The exact reproduction verdict concerns words and charges; wall-clock time may vary.\n"
        "\nAnalysis revision reporting-v2 checks frozen input identity, includes warmup "
        "correctness, and separates solver branches. These issues were identified in independent "
        "review before result analysis. The original measured source snapshot is retained, "
        "and no timed solver, corpus or raw measurement was changed.\n"
    )
    (output / "REPORT.md").write_text(report)
    print(json.dumps({key: value for key, value in result.items()
                      if key not in ["per_instance", "families", "aggregate_case_ids"]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/benchmarks/absent_word/test_correctness.py <==
#!/usr/bin/env python3
"""Exact small-instance cross-checks, independent witness checks, ABI controls."""
from collections import Counter
import hashlib
from itertools import combinations, product
import json
from pathlib import Path
import sys

from algorithms import (bfs, km, kraft_complete, literal_flower_kills,
                        unique_decipherable, validate_input)
from run import call

HERE = Path(__file__).resolve().parent


def main():
    words = [w for n in range(1, 4) for w in product(range(2), repeat=n)]
    count = 0
    for size in range(1, 5):
        for code in combinations(words, size):
            if not unique_decipherable(code):
                continue
            exact, _ = bfs(code, 2)
            reference, _ = km(code, 2)
            assert (exact is None) == (reference is None) == kraft_complete(code, 2)
            if reference is not None:
                assert literal_flower_kills(code, 2, reference)
                assert literal_flower_kills(code, 2, exact)
                assert len(reference) >= len(exact)
            count += 1
    rejected = 0
    for case in [
        {"d": 0, "code": [[0]]}, {"d": 2, "code": []},
        {"d": 2, "code": [[]]}, {"d": 2, "code": [[0], [0]]},
        {"d": 2, "code": [[0], [0, 0]]}, {"d": 2, "code": [[2]]},
    ]:
        try:
            validate_input(case)
        except ValueError:
            rejected += 1
        else:
            raise AssertionError(f"invalid input accepted: {case}")
    # For these fixtures the Lean #guard_msgs values independently fix the
    # exact result and charged work; see Proof/CostExamples.lean.
    cases = {c["id"]: c for c in json.loads((HERE / "inputs.json").read_text())}
    protocol = json.loads((HERE / "protocol.json").read_text())
    controls = {"complete-singletons": (None, "432"),
                "cycle-singleton": ([1], "581"),
                "missing-pure-singleton": ([0], "28")}
    abi = {}
    for name, (word, charge) in controls.items():
        result = call(cases[name], "lean", protocol)
        assert result["status"] == "ok", result
        assert (result["word"], result["charged_work"]) == (word, charge), result
        # Correctness preflight only: do not report its timings as pilot results.
        abi[name] = {"word": result["word"], "charged_work": result["charged_work"],
                     "independent_check": result["verification"]}
    sources = {p.name: hashlib.sha256(p.read_bytes()).hexdigest()
               for p in [Path(__file__), HERE / "algorithms.py", HERE / "native.c", HERE / "run.py"]}
    sources.update({str(p.relative_to(HERE)): hashlib.sha256(p.read_bytes()).hexdigest()
                    for p in [HERE / "build/lean_solver", HERE / "build/manifest.json"]})
    result = {"pass": True, "exhaustive_valid_binary_codes": count,
              "enumeration": "all subsets of 1--4 nonempty binary words of length at most 3",
              "invalid_input_controls_rejected": rejected,
              "native_abi_controls": abi, "source_sha256": sources,
              "not_checked": "Universal baseline correctness; native compiler correctness; performance."}
    (HERE / "correctness-checks.json").write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/benchmarks/absent_word/worker.py <==
#!/usr/bin/env python3
"""One isolated baseline construction on input already validated by run.py."""
import json
import resource
import sys
import time

from algorithms import StateLimit, bfs, km


def peak_bytes():
    value = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return int(value if sys.platform == "darwin" else value * 1024)


def main():
    method = sys.argv[1]
    case = json.load(sys.stdin)
    before = peak_bytes()
    start = time.perf_counter_ns()
    try:
        if method == "bfs":
            word, stats = bfs(case["code"], case["d"], case["state_limit"])
        elif method == "km":
            word, stats = km(case["code"], case["d"])
        else:
            raise ValueError("unknown method")
    except StateLimit as error:
        print(json.dumps({"status": "state_limit", "detail": str(error),
                          "elapsed_ns": time.perf_counter_ns() - start,
                          "peak_rss_bytes": peak_bytes(), "initial_peak_rss_bytes": before}))
        return
    elapsed = time.perf_counter_ns() - start
    peak = peak_bytes()
    print(json.dumps({"status": "ok", "word": word, "stats": stats,
                      "elapsed_ns": elapsed, "peak_rss_bytes": peak,
                      "initial_peak_rss_bytes": before}))


if __name__ == "__main__":
    main()


==> anc/docs/verification/arxiv-2026-09-24/lean-clean-build.json <==
{
  "command": "lake clean proof (in proof/), then bash proof/verify.sh (from repository root)",
  "build_kind": "Clean project rebuild; pinned dependency artifacts retained",
  "started_at": "2026-09-24T15:14:38.670248+00:00",
  "repository_head": "df35f0599e28267be26726d1e7b0e6ce0d2e9d6f",
  "environment": {
    "platform": "macOS-26.5-arm64-arm-64bit-Mach-O",
    "lean": "Lean (version 4.19.0, arm64-apple-darwin23.6.0, commit 6caaee842e94, Release)"
  },
  "inputs": {
    "proof/Audit.lean": "673e9455e623cde61ab0adc4ce541103a5c179cd33d44dec6a3ac9172230d1e3",
    "proof/AuditMortality.lean": "a22ef3d41b0895e4d09be44a7cee483ed7f392b4ae1284a484ac3f8a15ff8379",
    "proof/AuditRoute.lean": "5c249b0ff1a686d2673cb79ce3620950100e80c58d7bdff4d62381bb81784143",
    "proof/Proof/AlgorithmBounds.lean": "d29777eb190e6ec93abd2ef97832aba7dbf2baf6f1e00b22675663a01ffaf68f",
    "proof/Proof/AutomatonSeries.lean": "7513fc278fde79148975fe086082ea6ef623feaac737ef0139bf2e0d0d41cedd",
    "proof/Proof/CachedCodeData.lean": "3fb7aa590c56a9312b601241ecb41d1c066064222407e8e691714ce8e1388702",
    "proof/Proof/CachedDescent.lean": "bd4195e4adb35130b4c1749a65555539200e71ca2b1562f56ad0a48285c85ef3",
    "proof/Proof/CachedLinearAlgebra.lean": "2bba32850710aa74ea4c46e283bb93473a8e329989ad47e2c894b69a8de4ad61",
    "proof/Proof/CodeAutomaton.lean": "fb435e8a78d7f4fe519de331949aaabc3ff7e0c660cda209cd68995c697a7a93",
    "proof/Proof/CodeDeficiency.lean": "8a6ae3afd9b5c6113b61fba0555c92e17ae40fda2385c0b2a57b136b84823151",
    "proof/Proof/CompressedFamily.lean": "e613f1dd126e713e39510d2603e3bde93aafed9dac7a9e7cb699ad0f3c7aa58b",
    "proof/Proof/Concrete.lean": "7b9878ed53a59531cf8e0228ccce5a24ff8601331d8dd1afe508d65b51536160",
    "proof/Proof/ConcreteCycle.lean": "7f92630e0f3b65c8b479ccab5b53be5607ba81f0314c7df67abc67eb1b85d3c3",
    "proof/Proof/ConstructiveDescent.lean": "7d06825e19e5c3a517b653732cb58fc090c9d34a1ba61fbbaae4e4a12123555e",
    "proof/Proof/ConstructiveExtraction.lean": "fd7156af3a4b15492ba0b0371fe0dca27e7a8c671417fd6332610938274c9841",
    "proof/Proof/CostAssembly.lean": "d465ac3053dbd17d90aee526cbbcd55304c6903855ff7b897279934181148461",
    "proof/Proof/CostCodeData.lean": "f068d8834abecdade110a2601898e775fed34975690fff9d328232bbb21a283b",
    "proof/Proof/CostCompression.lean": "f52a7873b5f09f1eb7de64bb326bd8862050e2d6110a7ea9f6f3c01e3da43c93",
    "proof/Proof/CostCycleSolver.lean": "a103879a1a36ba648b64235c0734b970d8cf116131ccab517b39568aa552029e",
    "proof/Proof/CostDescent.lean": "3034896ebb255cacaadf04786e9b19acb2fb891781e6e1dfe6ada4c2516ceaec",
    "proof/Proof/CostDescentMatrix.lean": "baf7cd6b2fc985ec31a4dfba5d7354602a592591f6dbf3be373e3602cc258d92",
    "proof/Proof/CostExamples.lean": "ee9972dcdc637132c85831fda02fe97490ef310c3357079545699480700deeea",
    "proof/Proof/CostFinal.lean": "6899168d333d8ae79dc8e8853e1436239d3fa53c8b12da672f701b63e8dbfee6",
    "proof/Proof/CostInitial.lean": "2f1bcf78eb934e9dd8193034ae943e392d764b3e11941d815d2b466430d6457a",
    "proof/Proof/CostMatrix.lean": "53b17e0d50ecd36ccc5e653adcb08abce0ba43b6633c1aab320bdeb70a07fa77",
    "proof/Proof/CostModel.lean": "f1fa4725ba4ed996dd6bfad2d0e438658914c327a7e376004e6478e2690f2f65",
    "proof/Proof/CostOutput.lean": "6511a4275a150754754cf3f15937b629afdd80d16654cad0d9df93c28ce3a1dc",
    "proof/Proof/CostPrefix.lean": "0f941bca2ee731af94c166547e92ddb35188e56e60523510eabb7384e974d896",
    "proof/Proof/CostPrefixBounds.lean": "d1b80ba527ff2150c8bd66f1548bd45c4d1e4cb90108a8e1f1d76b85bd7519d7",
    "proof/Proof/CostPrefixMatrix.lean": "d1130b8de0bc95b03cdad5cd5773dcf00dd801f67f6e3782cce55421e7663c73",
    "proof/Proof/CostPrefixPolynomial.lean": "a38b39982289b27c7e94dde8884c0c843524520b3ae6cca391f82611b8b166cc",
    "proof/Proof/CostPrefixTable.lean": "7b917fa679d642383841d98f574704431928576ab1e581b17c68cb1c925ca797",
    "proof/Proof/CostPreprocess.lean": "106752dd433eef2812258aa98c9191b78fffc5c8f8553935f0d605ff25735366",
    "proof/Proof/CostTotalBounds.lean": "be74b075c34a5a92148c2cb2fb43bceae9d6d5b838b91b7b2f970c0828521ab7",
    "proof/Proof/CycleCertificate.lean": "986e1771bd364d0d311b81b69b39cf3d152d8c36201d7807cc51f9d76bffef81",
    "proof/Proof/CycleCompression.lean": "63f6f098b86a6375d346962d64827795bd862fbbb9d22a4975bb65889a7d0e97",
    "proof/Proof/ExecutableExamples.lean": "6bae3b9ad91d99e7e9eb815944055e86e70cf702ae118268ba7b83597113383e",
    "proof/Proof/ExecutableSolver.lean": "761b2cd32dc61668906162457dab9e8f897c2731198191343240346f1a8afa7d",
    "proof/Proof/FiniteCache.lean": "79023b95c293f514feb4e19a9a5cd705d75b0fe68fb673ae1abc4a5aefea3ea9",
    "proof/Proof/FlowerAutomaton.lean": "90c55a4f7bd8928527d73794247d87033fbf07b3391b2fe53f866832a0c99545",
    "proof/Proof/FlowerCompression.lean": "d82fda1b453b2e33eec38c0e348ff64cac41e5fa2864fef8ad9415d08268ef3b",
    "proof/Proof/FlowerPaths.lean": "01c6cd68810735e720aa167196577be7ec9955ca87ab5c5fc61d269ef2a8549a",
    "proof/Proof/FlowerRefinement.lean": "f60164168dcc8de674653ec115f5c2d99027b59d1c568fa93d6ddec4fa015885",
    "proof/Proof/FlowerRenewal.lean": "4efccedc42ba86e3fc7705cbc424920240ea58ef146088d4022621cf02d76161",
    "proof/Proof/FlowerSolver.lean": "a830e7f9673b6c61c5bb2b6190cee4a0bf61f28e0f6b3ca51470ae27563cd62a",
    "proof/Proof/GlobalNumericBounds.lean": "14e0aa4f9ad138195d757c9e4b6a11979b5f3a7737daa0e179fba24fa4bbea37",
    "proof/Proof/HubAssembly.lean": "c5142a97cd4b30278a21820a5be777fb69b4604e5dd86e8eacf0ddd046865c10",
    "proof/Proof/HubCode.lean": "aec44a264f9ce13f480bed2242249e26736ea7ee2f5465aa9b5da2cf1d97eaeb",
    "proof/Proof/HubGraph.lean": "fc9cf911281971924ed18342044ea5ce49d75989da6e633170cc3759254f78d5",
    "proof/Proof/HubLowerCode.lean": "075d6b8e07787354f62756e0f62c2c54b0f3d4e70e9b43dca3111404d4c74fc8",
    "proof/Proof/HubLowerMachine.lean": "701e8e9cd1981465420289e728bea14284552dfb163fc64f6571479ad715951c",
    "proof/Proof/HubLowerMatrices.lean": "b2b8082ad046deb12e440f6f67632bfb4930053b2d9a568a3202bc6f354e3144",
    "proof/Proof/HubLowerPacking.lean": "e114c6640797eae600c100178b3c3db0cbc427df20ae484fbe2d6a582ff24880",
    "proof/Proof/HubLowerWitness.lean": "64de9c1cfc2e6de1380c96ff64da37219d5d187cf125d2afdcd528ba662b471a",
    "proof/Proof/HubPaddingStates.lean": "1d14cb000ae681205326a0679d3ddadf6633e049d7d44c3aef4c9736b5e6c5fa",
    "proof/Proof/HubPaths.lean": "59196fceb08799c3afb34e38f0878ff0cd33ee2b667daf40c2a48d744009620f",
    "proof/Proof/HubRefined.lean": "ecb00171bc54c65bda1228f4cf3e250e147e0fc2d9c2e66cf82fb228ddd1aa78",
    "proof/Proof/HubSpectral.lean": "5859c41969da6876505a27c2e80a4f9b662ccef207e9195f75a6ce97ff369130",
    "proof/Proof/InputBounds.lean": "c2db857ec7b4f21c33059bf9be2c1de257596f91d5dc2cf12e257e1fec5e274b",
    "proof/Proof/KraftCompleteness.lean": "d0584e307643a03916ebc99721b3883e5cb5c7c821663addde513bc2c4a8a240",
    "proof/Proof/KraftDeficiency.lean": "5b84597ec26b1ac1385b82a97ec2f32888dd8b1ce65626eea4dd8bf9885647c0",
    "proof/Proof/LengthBound.lean": "1ca8771cdee9fd9b3317e95ba21317a9529bfe45839c699886c962da8e95a123",
    "proof/Proof/MassDecay.lean": "ebf8238aaa6b4db5c28704b8a3369fa55f86a6fa33fc1189c846b9238e749f89",
    "proof/Proof/MatrixCore.lean": "36767d73cb623228dc1f83738b4a087d384c2cb881ab278a3498443c032041c7",
    "proof/Proof/MatrixGrowth.lean": "b38bbff2df300d6da79132c75b9c6cc68871cabb8830872e419f03d680b53124",
    "proof/Proof/Mortality.lean": "ba534a59807af3ed6aad932bd2972ed40ebf5cf8eef2b80ce6956a44f2acbc5c",
    "proof/Proof/Padding.lean": "dfb3456444b6bc8f958a89c104a769e9d4ecece8885400121337e4d4224227c2",
    "proof/Proof/PurePowers.lean": "5fc00f0756b99592974b781cc6148684222dbe72b370c41e2f8f0893f230f8e8",
    "proof/Proof/QuadraticBound.lean": "225a17de1362256d9ad9aad0c5a6d8615fbbe3c54024f75664bc271542b9c8de",
    "proof/Proof/ReindexExtraction.lean": "85f17bf1ddce1dae430a73ce6206830b5e07ee310ab134f87d8d413c5462376d",
    "proof/Proof/SeriesCore.lean": "04c0c61306a4ee02470525d0348b06f45c52fce479756acf909895eab1396fd2",
    "proof/Proof/ShortDeficiency.lean": "d672d60faba41b0eae73f0a968dc268b2e2274bb38829df1791848af37ac63c0",
    "proof/Proof/Statement.lean": "555e8ac8e1707109cbbf73774746443623f3e7820cc234ac8bdda480b6f89fc3",
    "proof/Proof/StoredCodeBridge.lean": "f1d4da4e8056acfb58f8f831a5c8ffce7790465cfb73bc080377215fd5a6a8ef",
    "proof/Proof.lean": "71a224c32d8ea9e253de2ed48847602b4edb607b3e3f7808cd0ab504ec2f397c",
    "proof/lake-manifest.json": "acf8a4a03f171bcb4bd2ff7894f2a39300eadb30446ede56febf83fb9bcd7a70",
    "proof/lakefile.toml": "34c0f818677fd21cfe07bfe8c116ea6355158772c039d0f3d508331fe2705251",
    "proof/lean-toolchain": "55e97be96000b5e9e290c9e74482e5e317861499a5540353ce845471bded8cea",
    "proof/verify.sh": "13bd86a8d5f2f283ad718dccf60e73e3759ff05b3101b7e67422cdd294186e41"
  },
  "clean_exit_code": 0,
  "exit_code": 0,
  "finished_at": "2026-09-24T15:15:31.297398+00:00",
  "log_sha256": "a1d5511e570b15fde96d1be8606c021eafe3feb22bb97cdf3570bea8f2ad948c",
  "axiom_whitelist_passes": 38,
  "source_inputs_unchanged": true,
  "log_tail": [
    "  (hpos : \u2200 c \u2208 C, c \u2260 []) (hbound : \u2200 c \u2208 C, c.length \u2264 k) (v : List \u03b1) (n : \u2115)",
    "  (hpower : Proof.mass (Proof.CodeAutomaton.compressed C a k r hpow v) ^ (n + 1) < (r + 1) ^ n) :",
    "  \u2203 w, w.length \u2264 (n + 1) * v.length + (n + 2) * (k - 1) + n * r \u2227 \u00acProof.Target.Completable C w",
    "'Proof.CodeAutomaton.uncompletable_of_mass_power' depends on axioms: [propext, Classical.choice, Quot.sound]",
    "'Proof.four_rotations_of_mass_le_eight' depends on axioms: [propext, Classical.choice, Quot.sound]",
    "'Proof.equality_threshold_counterexample' depends on axioms: [propext, Classical.choice, Quot.sound]",
    "Finite flower/Kraft proof route: PASS; no formal power-series dependency",
    "Mortality proof route: PASS; graph-to-code upper bound and independent exact lower family"
  ],
  "finite_route_pass": true,
  "mortality_route_pass": true,
  "warning_or_error_lines": []
}


==> anc/proof/Audit.lean <==
import Proof

-- Fail if a public result uses an axiom outside Lean's standard foundations.
run_cmd do
  let allowed : Array Lean.Name := #[``propext, ``Classical.choice, ``Quot.sound]
  let results : Array Lean.Name := #[
    ``Proof.Target.quadraticBoundForCodes,
    ``Proof.Target.constructiveQuadraticBoundForCodes,
    ``Proof.Target.decideOrConstructForCodes,
    ``Proof.CodeAutomaton.solve_correct,
    ``Proof.CodeAutomaton.cachedCompressed_eq,
    ``Proof.PrefixExtraction.extractCachedRange_spec,
    ``Proof.CachedDescent.rotations_spec,
    ``Proof.AlgorithmBounds.code_future_bits,
    ``Proof.AlgorithmBounds.arithmeticBudget_polynomial,
    ``Proof.CostFinal.fully_verified_construction,
    ``Proof.CostFinal.solveW_polynomial,
    ``Proof.FlowerPaths.deletionInsertionEquiv,
    ``Proof.FlowerPaths.ways_pos_iff_path,
    ``Proof.FlowerAutomaton.adjacency_renewal,
    ``Proof.FlowerAutomaton.weighted_adjacency_renewal,
    ``Proof.CodeAutomaton.kraft_balance_complete,
    ``Proof.CodeAutomaton.kraft_eq_one_complete,
    ``Proof.KraftDeficiency.short_horizon_kraft_balance,
    ``Proof.FlowerAutomaton.solve_correct,
    ``Proof.FlowerAutomaton.solve_word_eq_suffix,
    ``Proof.Hub.returnCode_isCode,
    ``Proof.Hub.returnCode_zero_iff,
    ``Proof.Hub.ordered_hubs_of_graph,
    ``Proof.Hub.finite_monoid_graph_quadratic,
    ``Proof.Hub.spectral_graph_quadratic,
    ``Proof.Hub.spectral_componentwise,
    ``Proof.HubLower.sharp_binary_family,
    ``Proof.HubLower.exact_omitted_code,
    ``Proof.HubLower.omittedUniform_nonempty,
    ``Proof.HubLower.padded_binary_family,
    ``Proof.HubLower.all_dimensions_quadratic_lower,
    ``Proof.exists_mass_contraction,
    ``Proof.contracting_rotations,
    ``Proof.killing_rotations_of_power,
    ``Proof.killing_rotations_product_of_power,
    ``Proof.CodeAutomaton.uncompletable_of_mass_power,
    ``Proof.four_rotations_of_mass_le_eight,
    ``Proof.equality_threshold_counterexample]
  for result in results do
    let used ← Lean.collectAxioms result
    for ax in used do
      unless allowed.contains ax do
        throwError "Unexpected axiom in {result}: {ax}"
    Lean.logInfo m!"Axiom whitelist: PASS ({result})"

#print Proof.Target.IsCode
#print Proof.Target.Completable
#print Proof.Target.QuadraticBoundForCodes
#check Proof.Target.quadraticBoundForCodes
#check Proof.Target.constructiveQuadraticBoundForCodes
#check Proof.Target.decideOrConstructForCodes
#print axioms Proof.Target.quadraticBoundForCodes

#print axioms Proof.CodeAutomaton.ways_le_one
#print axioms Proof.CodeAutomaton.transition_zero_iff
#print axioms Proof.CodeAutomaton.weighted_series_identity
#print axioms Proof.CodeAutomaton.weightedSeries_coeff
#print axioms Proof.CodeAutomaton.missing_pure_power
#print axioms Proof.CodeAutomaton.transition_power_period
#print axioms Proof.CodeAutomaton.pure_paths_singleton
#print axioms Proof.CodeAutomaton.compressed_mass_le
#print axioms Proof.CodeAutomaton.compressed_padding
#print axioms Proof.CodeAutomaton.short_deficient_code_word
#print axioms Proof.CodeAutomaton.quadratic_bound
#print axioms Proof.CodeAutomaton.constructive_short_deficient_code_word
#print axioms Proof.CodeAutomaton.complete_of_no_deficient_length
#print axioms Proof.CodeAutomaton.constructive_quadratic_bound
#print axioms Proof.CodeAutomaton.decide_or_construct_with_pure_codeword
#print axioms Proof.CodeAutomaton.decide_or_construct
#print axioms Proof.Target.decideOrConstructForCodes
#print axioms Proof.Target.constructiveQuadraticBoundForCodes

-- Kernel dependency reports for the nontrivial proved statements.
#print axioms Proof.finite_semigroup_mass_bound
#print axioms Proof.killing_rotations
#print axioms Proof.killing_rotations_product
#print axioms Proof.compressed_mass_bound
#print axioms Proof.rational_series_eq_of_initial_coefficients
#print axioms Proof.flower_series_rigidity
#print axioms Proof.short_deficient_word
#print axioms Proof.PrefixExtraction.constructive_short_deficiency
#print axioms Proof.MassDescent.rotations_spec
#print axioms Proof.padded_product_zero
#print axioms Proof.universal_length_bound
#print axioms Proof.Concrete.minimum_is_five
#print axioms Proof.Concrete.constructed_not_completable

#check Proof.CodeAutomaton.solve
#print axioms Proof.CodeAutomaton.solve
#print axioms Proof.CodeAutomaton.solve_correct
#print axioms Proof.CodeAutomaton.cachedCompressed_eq
#print axioms Proof.PrefixExtraction.extractCachedRange_spec
#print axioms Proof.CachedDescent.rotations_spec
#print axioms Proof.AlgorithmBounds.code_future_bits
#print axioms Proof.AlgorithmBounds.arithmeticBudget_polynomial

-- The final audit reaches the concrete executed program, not only components.
#check Proof.CostFinal.solveW
#check Proof.CostFinal.fully_verified_construction
#print axioms Proof.CostFinal.solveW
#print axioms Proof.CostFinal.fully_verified_construction
#print axioms Proof.CostFinal.solveW_polynomial
#print axioms Proof.CostTotalBounds.totalPolynomial_le_monomial
#print axioms Proof.FlowerAutomaton.transition_quotient
#print axioms Proof.FlowerAutomaton.compressed_eq_suffix
#print axioms Proof.FlowerAutomaton.solve_correct
#print axioms Proof.FlowerAutomaton.solve_word_eq_suffix

-- The finite replacement of Section 5, including the actual inverse maps.
#check Proof.FlowerPaths.deletionInsertionEquiv
#print axioms Proof.FlowerPaths.deletionInsertionEquiv
#print axioms Proof.FlowerPaths.ways_pos_iff_path
#check Proof.FlowerAutomaton.adjacency_renewal
#print axioms Proof.FlowerAutomaton.weighted_adjacency_renewal
#check Proof.CodeAutomaton.kraft_eq_one_complete
#print axioms Proof.CodeAutomaton.kraft_balance_complete
#print axioms Proof.CodeAutomaton.kraft_eq_one_complete
#print axioms Proof.KraftDeficiency.short_horizon_kraft_balance

-- Graph-only mortality and the concrete matching family in every dimension.
#check Proof.Hub.finite_monoid_graph_quadratic
#check Proof.Hub.spectral_graph_quadratic
#check Proof.HubLower.exact_omitted_code
#check Proof.HubLower.all_dimensions_quadratic_lower
#print axioms Proof.Hub.spectral_graph_quadratic
#print axioms Proof.HubLower.sharp_binary_family
#print axioms Proof.HubLower.exact_omitted_code
#print axioms Proof.HubLower.all_dimensions_quadratic_lower

-- Quantitative mass refinement retained from the existing development.
#check Proof.contracting_rotations
#print axioms Proof.contracting_rotations
#check Proof.killing_rotations_product_of_power
#print axioms Proof.killing_rotations_product_of_power
#check Proof.CodeAutomaton.uncompletable_of_mass_power
#print axioms Proof.CodeAutomaton.uncompletable_of_mass_power
#print axioms Proof.four_rotations_of_mass_le_eight
#print axioms Proof.equality_threshold_counterexample


==> anc/proof/AuditMortality.lean <==
import Proof.Mortality

/-! Verify that the matrix upper bound uses the proved code theorem and
the graph construction, while the lower family is independent of the upper
bound. The separate axiom whitelist in Audit.lean checks both sides. -/
run_cmd do
  let env ← Lean.getEnv
  let (_, upper) :=
    ((Lean.CollectAxioms.collect ``Proof.Hub.spectral_graph_quadratic).run env).run {}
  for name in #[``Proof.CodeAutomaton.quadratic_bound,
      ``Proof.Hub.returnCode_isCode,
      ``Proof.Hub.returnCode_zero_iff,
      ``Proof.Hub.ordered_hubs_of_graph,
      ``Proof.Hub.spectral_diagonal_binary,
      ``Proof.FlowerAutomaton.adjacency_renewal,
      ``Proof.CodeAutomaton.kraft_balance_complete] do
    unless upper.visited.contains name do
      throwError "Mortality upper bound is missing a required proof dependency: {name}"
  let (_, lower) :=
    ((Lean.CollectAxioms.collect ``Proof.HubLower.all_dimensions_quadratic_lower).run env).run {}
  for name in #[``Proof.HubLower.matrix_run,
      ``Proof.HubLower.witness_kills,
      ``Proof.HubLower.killing_length_lower,
      ``Proof.Hub.zeroPad_graph] do
    unless lower.visited.contains name do
      throwError "Mortality lower bound is missing a required proof dependency: {name}"
  for name in #[``Proof.CodeAutomaton.quadratic_bound,
      ``Proof.Hub.spectral_graph_quadratic,
      ``Proof.Hub.finite_monoid_graph_quadratic] do
    if lower.visited.contains name then
      throwError "Lower family unexpectedly uses an upper-bound theorem: {name}"
  Lean.logInfo "Mortality proof route: PASS; graph-to-code upper bound and independent exact lower family"


==> anc/proof/AuditRoute.lean <==
import Proof.CostFinal

/-!
Check the actual transitive proof dependency graph, not just the import list.
The executable construction must use the new finite flower/Kraft argument,
and must not reach the former generating-function proof.
-/
run_cmd do
  let env ← Lean.getEnv
  let (_, dependencies) :=
    ((Lean.CollectAxioms.collect ``Proof.CostFinal.fully_verified_construction).run env).run {}
  let required : Array Lean.Name := #[
    ``Proof.FlowerAutomaton.adjacency_renewal,
    ``Proof.CodeAutomaton.kraft_balance_complete]
  for name in required do
    unless dependencies.visited.contains name do
      throwError "Final construction does not use the required finite proof: {name}"
  let forbidden : Array Lean.Name := #[
    `PowerSeries,
    `Proof.CodeAutomaton.weighted_series_identity,
    `Proof.CodeAutomaton.weightedSeries_coeff,
    `Proof.rational_series_eq_of_initial_coefficients,
    `Proof.flower_series_rigidity,
    `Proof.short_deficient_word]
  for name in dependencies.visited.toList do
    for bannedPrefix in forbidden do
      if bannedPrefix.isPrefixOf name then
        throwError "Final construction still depends on the previous series proof: {name}"
  Lean.logInfo "Finite flower/Kraft proof route: PASS; no formal power-series dependency"


==> anc/proof/Proof.lean <==
import Proof.MatrixCore
import Proof.MassDecay
import Proof.SeriesCore
import Proof.ShortDeficiency
import Proof.ConstructiveExtraction
import Proof.ConstructiveDescent
import Proof.CompressedFamily
import Proof.Padding
import Proof.LengthBound
import Proof.Concrete
import Proof.Statement
import Proof.CodeAutomaton
import Proof.AutomatonSeries
import Proof.PurePowers
import Proof.CycleCompression
import Proof.CodeDeficiency
import Proof.QuadraticBound

import Proof.FiniteCache
import Proof.CachedLinearAlgebra
import Proof.CachedCodeData
import Proof.CachedDescent
import Proof.ExecutableSolver
import Proof.ExecutableExamples
import Proof.AlgorithmBounds
import Proof.InputBounds
import Proof.GlobalNumericBounds
import Proof.CycleCertificate
import Proof.CostAssembly
import Proof.CostFinal
import Proof.FlowerRefinement
import Proof.CostExamples
import Proof.FlowerPaths
import Proof.Mortality


==> anc/proof/Proof/AlgorithmBounds.lean <==
import Proof.ExecutableSolver
import Mathlib.Data.Nat.Size

namespace Proof.AlgorithmBounds
set_option linter.unusedSectionVars false
open scoped BigOperators
open PrefixExtraction
variable {α ι : Type*} [Fintype α] [Fintype ι]

/-- A bound requiring only binary letter matrices, not unambiguity of products.
Its bit length is already polynomial; using unambiguity sharpens the value. -/
theorem future_entry_bound (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (Y : ℕ)
    (hB : ∀ a i j, B a i j ≤ 1) (hy : ∀ i, y i ≤ Y) (n : ℕ) (i : ι) :
    future B y n i ≤ (Fintype.card α * Fintype.card ι)^n * Y := by
  induction n generalizing i with
  | zero => simpa [future] using hy i
  | succ n ih =>
    simp only [future, Matrix.mulVec, dotProduct, Matrix.sum_apply]
    calc
      (∑ j, (∑ a, B a i j) * future B y n j) ≤
          ∑ j : ι, Fintype.card α * ((Fintype.card α * Fintype.card ι)^n * Y) := by
        apply Finset.sum_le_sum
        intro j hj
        apply Nat.mul_le_mul _ (ih j)
        calc
          (∑ a, B a i j) ≤ ∑ _a : α, 1 :=
            Finset.sum_le_sum (fun a _ => hB a i j)
          _ = Fintype.card α := by simp
      _ = (Fintype.card α * Fintype.card ι)^(n+1) * Y := by
        simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, Nat.cast_id, pow_succ]
        ring

/-- Explicit binary representation size of an exponentially large but
polynomial-bit-length bounded integer. -/
theorem power_value_bit_bound (v c Y n : ℕ) (hv : v ≤ c^n * Y) :
    Nat.size v ≤ n * Nat.size c + Nat.size Y + 1 := by
  have hc : c ≤ 2 ^ Nat.size c := (Nat.lt_size_self c).le
  have hy : Y ≤ 2 ^ Nat.size Y := (Nat.lt_size_self Y).le
  have hp : c^n * Y ≤ 2 ^ (n * Nat.size c + Nat.size Y) := by
    calc
      c^n * Y ≤ (2 ^ Nat.size c)^n * 2 ^ Nat.size Y :=
        Nat.mul_le_mul (Nat.pow_le_pow_left hc n) hy
      _ = 2 ^ (n * Nat.size c + Nat.size Y) := by
        rw [← pow_mul, ← pow_add, Nat.mul_comm (Nat.size c) n]
  exact (Nat.size_le_size (hv.trans hp)).trans (by rw [Nat.size_pow])

theorem future_bit_bound (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (Y : ℕ)
    (hB : ∀ a i j, B a i j ≤ 1) (hy : ∀ i, y i ≤ Y) (n : ℕ) (i : ι) :
    Nat.size (future B y n i) ≤
      n * Nat.size (Fintype.card α * Fintype.card ι) + Nat.size Y + 1 :=
  power_value_bit_bound _ _ _ _ (future_entry_bound B y Y hB hy n i)

/-- Each finite `filter` in the selector evaluates its predicate once for each
letter. This is the exact candidate-test schedule of the full-scan selector. -/
def prefixTests (d : ℕ) (v : List α) : ℕ := v.length * d

theorem prefix_tests_bound (d k : ℕ) (v : List α) (hv : v.length < 2*k) :
    prefixTests d v ≤ (2*k-1)*d := by
  unfold prefixTests
  exact Nat.mul_le_mul_right d (by omega)

/-- The rotation selector also scans the complete finite family once per
emitted rotation, as specified by its `Finset.filter` definition. -/
def rotationTests (r : ℕ) (is : List ι) : ℕ := is.length * r

theorem rotation_tests_bound [DecidableEq ι] [LinearOrder ι]
    (T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι) :
    rotationTests (Fintype.card ι) (CachedDescent.rotations T R hR hT T) ≤
      (Fintype.card ι - 1) * Fintype.card ι := by
  unfold rotationTests
  have := CachedDescent.rotations_length_lt_card T R hR hT
  exact Nat.mul_le_mul_right _ (by omega)

/-- A proposed dense scalar-arithmetic budget, analyzed in ALGORITHMIC.md.
This definition is not an instrumented runtime; the theorem below only proves
that the expression is polynomial under the input-size bounds.
One dot product costs 2N arithmetic operations. One row update costs 2N².
One rotation candidate costs at most 4r³+2r², including its mass. -/
def arithmeticBudget (N d k r : ℕ) : ℕ :=
  4*k*N^2 + 4*k*d*(N^2+N) + 4*k*r*N^2 + 2*r^2*N +
    r^2*(4*r^3+2*r^2) + 4*k^2 + 2*k

/-- Substitution of input bounds is proved with natural-number arithmetic. -/
theorem arithmeticBudget_polynomial (N d k r L : ℕ)
    (hN : N ≤ L) (hk : k ≤ L) (hr : r ≤ k) :
    arithmeticBudget N d k r ≤
      4*L^3 + 4*L*d*(L^2+L) + 4*L^4 + 2*L^3 +
        L^2*(4*L^3+2*L^2) + 4*L^2 + 2*L := by
  have hrL : r ≤ L := hr.trans hk
  calc
    arithmeticBudget N d k r ≤ arithmeticBudget L d L L := by
      unfold arithmeticBudget
      gcongr
    _ = _ := by unfold arithmeticBudget; ring


/-- Matrix-vector scalar bound; also bounds every partial sum because all
terms are nonnegative. -/
theorem scalar_bound (u z : ι → ℕ) (U Z : ℕ)
    (hu : ∀ i, u i ≤ U) (hz : ∀ i, z i ≤ Z) :
    scalar u z ≤ Fintype.card ι * U * Z := by
  calc
    scalar u z ≤ ∑ _i : ι, U*Z :=
      Finset.sum_le_sum (fun i _ => Nat.mul_le_mul (hu i) (hz i))
    _ = Fintype.card ι * U * Z := by simp [mul_assoc]

/-- Materialized row values stay polynomially bounded under unambiguity. -/
theorem row_bound [DecidableEq ι] (B : α → Matrix ι ι ℕ)
    (x : ι → ℕ) (U : ℕ) (hx : ∀ i, x i ≤ U)
    (hbinary : ∀ w i j, wordMatrix B w i j ≤ 1) (w : List α) (j : ι) :
    run B x w j ≤ Fintype.card ι * U := by
  rw [run_eq_vecMul_wordMatrix]
  simp only [Matrix.vecMul, dotProduct]
  calc
    (∑ i, x i * wordMatrix B w i j) ≤ ∑ _i : ι, U * 1 :=
      Finset.sum_le_sum (fun i _ => Nat.mul_le_mul (hx i) (hbinary w i j))
    _ = Fintype.card ι * U := by simp

/-- The bit estimate instantiated with the actual code automaton and compressed
column. It requires no generating-function hypothesis from the caller. -/
theorem code_future_bits {β : Type*} [Fintype β] [DecidableEq β]
    (C : Finset (List β)) (hcode : Target.IsCode C)
    (a : β) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ C)
    (n : ℕ) (s : CodeAutomaton.State C) :
    Nat.size (future (CodeAutomaton.letterTransition C)
      (CodeAutomaton.compressedColumn C a k r hpow) n s) ≤
        n * Nat.size (Fintype.card β * Fintype.card (CodeAutomaton.State C)) +
          Nat.size (r+1) + 1 := by
  apply future_bit_bound
  · intro b i j
    exact CodeAutomaton.transition_binary C hcode [b] i j
  · intro i
    unfold CodeAutomaton.compressedColumn CodeAutomaton.cycleLeft
    calc
      (∑ j : Fin (r+1), _) ≤ ∑ _j : Fin (r+1), 1 := by
        apply Finset.sum_le_sum
        intro j hj
        exact CodeAutomaton.transition_binary C hcode _ _ _
      _ = r+1 := by simp

end Proof.AlgorithmBounds


==> anc/proof/Proof/AutomatonSeries.lean <==
import Proof.CodeAutomaton
import Proof.SeriesCore
import Mathlib.Data.List.OfFn
import Mathlib.Data.Fintype.Pi
import Mathlib.Algebra.Polynomial.BigOperators

noncomputable section

namespace Proof.CodeAutomaton

open scoped BigOperators

variable {α : Type*}

@[simp] lemma polynomial_sum_coe {β : Type*} (S : Finset β) (f : β → Polynomial ℚ) :
    ((∑ b ∈ S, f b : Polynomial ℚ) : PowerSeries ℚ) =
      ∑ b ∈ S, (f b : PowerSeries ℚ) :=
  map_sum Polynomial.coeToPowerSeries.ringHom f S

/-- Sum of terminal weights over all paths of a given length. -/
def weightedWalks (C : Finset (List α)) (y : List α → ℚ) : ℕ → List α → ℚ
  | 0, s => y s
  | n + 1, [] => ∑ c ∈ C, weightedWalks C y n c.tail
  | n + 1, _ :: s => weightedWalks C y n s

def pathSeries (C : Finset (List α)) (y : List α → ℚ) (s : List α) :
    PowerSeries ℚ := PowerSeries.mk fun n => weightedWalks C y n s

lemma pathSeries_cons (C : Finset (List α)) (y : List α → ℚ) (a : α) (s : List α) :
    pathSeries C y (a :: s) =
      PowerSeries.C ℚ (y (a :: s)) + PowerSeries.X * pathSeries C y s := by
  ext n
  cases n with
  | zero => simp [pathSeries, weightedWalks]
  | succ n => simp [pathSeries, weightedWalks, PowerSeries.coeff_succ_X_mul]

lemma pathSeries_root (C : Finset (List α)) (y : List α → ℚ) :
    pathSeries C y [] = PowerSeries.C ℚ (y []) +
      PowerSeries.X * ∑ c ∈ C, pathSeries C y c.tail := by
  ext n
  cases n with
  | zero => simp [pathSeries, weightedWalks]
  | succ n => simp [pathSeries, weightedWalks, PowerSeries.coeff_succ_X_mul]

/-- Paths that stop before reaching the centre contribute a polynomial. -/
def initialPathPolynomial (y : List α → ℚ) : List α → Polynomial ℚ
  | [] => 0
  | a :: s => Polynomial.C (y (a :: s)) + Polynomial.X * initialPathPolynomial y s

lemma pathSeries_decomposition (C : Finset (List α)) (y : List α → ℚ) (s : List α) :
    pathSeries C y s = (initialPathPolynomial y s : PowerSeries ℚ) +
      PowerSeries.X ^ s.length * pathSeries C y [] := by
  induction s with
  | nil => simp [initialPathPolynomial]
  | cons a s ih =>
    rw [pathSeries_cons, ih]
    simp only [initialPathPolynomial, Polynomial.coe_add, Polynomial.coe_C,
      Polynomial.coe_mul, Polynomial.coe_X, List.length_cons, pow_succ]
    ring

lemma initialPathPolynomial_degree (y : List α → ℚ) (s : List α) :
    (initialPathPolynomial y s).natDegree ≤ s.length - 1 := by
  induction s with
  | nil => simp [initialPathPolynomial]
  | cons a s ih =>
    cases s with
    | nil => simp [initialPathPolynomial]
    | cons b s =>
      simp only [initialPathPolynomial, List.length_cons, Nat.add_sub_cancel]
      apply (Polynomial.natDegree_add_le _ _).trans
      apply max_le
      · simp
      · have hm := Polynomial.natDegree_mul_le
          (p := (Polynomial.X : Polynomial ℚ))
          (q := initialPathPolynomial y (b :: s))
        simp only [Polynomial.natDegree_X] at hm
        simp only [List.length_cons, Nat.add_sub_cancel] at ih
        exact hm.trans (by omega)

def codePolynomial (C : Finset (List α)) : Polynomial ℚ :=
  ∑ c ∈ C, Polynomial.X ^ c.length

def rootNumerator (C : Finset (List α)) (y : List α → ℚ) : Polynomial ℚ :=
  Polynomial.C (y []) + Polynomial.X * ∑ c ∈ C, initialPathPolynomial y c.tail

lemma codePolynomial_constant (C : Finset (List α)) (hpos : ∀ c ∈ C, c ≠ []) :
    (codePolynomial C).coeff 0 = 0 := by
  classical
  simp only [codePolynomial, Polynomial.finset_sum_coeff]
  apply Finset.sum_eq_zero
  intro c hc
  have hc0 : c.length ≠ 0 := by simpa using hpos c hc
  simp [Polynomial.coeff_X_pow, hc0, Ne.symm hc0]

/-- The denominator is obtained directly from the central-state recurrence. -/
theorem root_series_identity (C : Finset (List α)) (y : List α → ℚ)
    (hpos : ∀ c ∈ C, c ≠ []) :
    ((1 - codePolynomial C : Polynomial ℚ) : PowerSeries ℚ) * pathSeries C y [] =
      (rootNumerator C y : PowerSeries ℚ) := by
  have hr := pathSeries_root C y
  have hsum : PowerSeries.X * (∑ c ∈ C, pathSeries C y c.tail) =
      PowerSeries.X * (∑ c ∈ C, (initialPathPolynomial y c.tail : PowerSeries ℚ)) +
        (codePolynomial C : PowerSeries ℚ) * pathSeries C y [] := by
    have hterms : (∑ c ∈ C, pathSeries C y c.tail) =
        ∑ c ∈ C, ((initialPathPolynomial y c.tail : PowerSeries ℚ) +
          PowerSeries.X ^ c.tail.length * pathSeries C y []) := by
      apply Finset.sum_congr rfl
      intro c hc
      exact pathSeries_decomposition C y c.tail
    rw [hterms]
    rw [Finset.sum_add_distrib, mul_add, Finset.mul_sum]
    congr 1
    simp only [codePolynomial, polynomial_sum_coe, Finset.sum_mul, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro c hc
    have hl : c.tail.length + 1 = c.length := by
      have := List.length_pos_iff.mpr (hpos c hc)
      simp only [List.length_tail]
      omega
    rw [← mul_assoc, ← pow_succ', hl]
    simp
  rw [hsum] at hr
  simp only [rootNumerator, Polynomial.coe_add, Polynomial.coe_C,
    Polynomial.coe_mul, Polynomial.coe_X, polynomial_sum_coe,
    Polynomial.coe_sub, Polynomial.coe_one]
  rw [sub_mul, one_mul]
  apply sub_eq_iff_eq_add.mpr
  simpa only [add_assoc] using hr

lemma codePolynomial_degree (C : Finset (List α)) (k : ℕ)
    (hbound : ∀ c ∈ C, c.length ≤ k) : (codePolynomial C).natDegree ≤ k := by
  apply Polynomial.natDegree_sum_le_of_forall_le
  intro c hc
  simpa using hbound c hc

lemma shifted_initial_degree (y : List α → ℚ) (s : List α) :
    (Polynomial.X * initialPathPolynomial y s.tail).natDegree ≤ s.length - 1 := by
  cases s with
  | nil => simp [initialPathPolynomial]
  | cons a s =>
    cases s with
    | nil => simp [initialPathPolynomial]
    | cons b s =>
      have ht := initialPathPolynomial_degree y (b :: s)
      have hm := Polynomial.natDegree_mul_le
        (p := (Polynomial.X : Polynomial ℚ))
        (q := initialPathPolynomial y (b :: s))
      simp only [Polynomial.natDegree_X] at hm
      simp only [List.length_cons, Nat.add_sub_cancel, List.tail_cons] at *
      omega

lemma rootNumerator_degree (C : Finset (List α)) (y : List α → ℚ) (k : ℕ)
    (hbound : ∀ c ∈ C, c.length ≤ k) : (rootNumerator C y).natDegree ≤ k - 1 := by
  unfold rootNumerator
  rw [Finset.mul_sum]
  apply (Polynomial.natDegree_add_le _ _).trans
  apply max_le
  · simp
  · apply Polynomial.natDegree_sum_le_of_forall_le
    intro c hc
    exact (shifted_initial_degree y c).trans (Nat.sub_le_sub_right (hbound c hc) 1)

variable [DecidableEq α]

def weightedSeries (C : Finset (List α)) (x : State C → ℚ) (y : List α → ℚ) :
    PowerSeries ℚ := ∑ s : State C, PowerSeries.C ℚ (x s) * pathSeries C y s.val

/-- The entire generating-function identity, including the numerator bound,
for the suffix automaton of any finite set of nonempty codewords. -/
theorem weighted_series_identity (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (x : State C → ℚ) (y : List α → ℚ) :
    ∃ G : Polynomial ℚ, G.natDegree ≤ 2*k-2 ∧
      ((1 - codePolynomial C : Polynomial ℚ) : PowerSeries ℚ) * weightedSeries C x y = G := by
  classical
  let D : Polynomial ℚ := ∑ s : State C, Polynomial.C (x s) * initialPathPolynomial y s.val
  let A : Polynomial ℚ := ∑ s : State C, Polynomial.C (x s) * Polynomial.X ^ s.val.length
  let B : Polynomial ℚ := 1 - codePolynomial C
  have hD : D.natDegree ≤ k - 2 := by
    apply Polynomial.natDegree_sum_le_of_forall_le
    intro s hs
    have hlen := state_length_lt C k (by omega) hbound s.val s.property
    have hp := initialPathPolynomial_degree y s.val
    have hm := Polynomial.natDegree_mul_le
      (p := Polynomial.C (x s)) (q := initialPathPolynomial y s.val)
    simp only [Polynomial.natDegree_C, zero_add] at hm
    omega
  have hA : A.natDegree ≤ k - 1 := by
    apply Polynomial.natDegree_sum_le_of_forall_le
    intro s hs
    have hlen := state_length_lt C k (by omega) hbound s.val s.property
    have hm := Polynomial.natDegree_mul_le
      (p := Polynomial.C (x s)) (q := Polynomial.X ^ s.val.length)
    simp only [Polynomial.natDegree_C, Polynomial.natDegree_X_pow, zero_add] at hm
    omega
  have hB : B.natDegree ≤ k :=
    (Polynomial.natDegree_sub_le _ _).trans
      (max_le (by simp) (codePolynomial_degree C k hbound))
  have hdec : weightedSeries C x y = (D : PowerSeries ℚ) +
      (A : PowerSeries ℚ) * pathSeries C y [] := by
    unfold weightedSeries
    have hterms : (∑ s : State C, PowerSeries.C ℚ (x s) * pathSeries C y s.val) =
        ∑ s : State C, PowerSeries.C ℚ (x s) *
          ((initialPathPolynomial y s.val : PowerSeries ℚ) +
            PowerSeries.X ^ s.val.length * pathSeries C y []) := by
      apply Finset.sum_congr rfl
      intro s hs
      rw [pathSeries_decomposition C y s.val]
    rw [hterms]
    simp_rw [mul_add]
    rw [Finset.sum_add_distrib]
    simp [D, A, Finset.sum_mul, mul_assoc]
  have hr := root_series_identity C y hpos
  refine ⟨B * D + A * rootNumerator C y, ?_, ?_⟩
  · apply (Polynomial.natDegree_add_le _ _).trans
    apply max_le
    · by_cases hk1 : k = 1
      · have hDz : D = 0 := by
          apply Finset.sum_eq_zero
          intro s hs
          have hlen := state_length_lt C k (by omega) hbound s.val s.property
          have hs0 : s.val = [] := List.length_eq_zero_iff.mp (by omega)
          simp [hs0, initialPathPolynomial]
        simp [hDz]
      · have hm := Polynomial.natDegree_mul_le (p := B) (q := D)
        omega
    · have hn := rootNumerator_degree C y k hbound
      have hm := Polynomial.natDegree_mul_le (p := A) (q := rootNumerator C y)
      omega
  · rw [hdec, mul_add]
    have hba : (B : PowerSeries ℚ) * ((A : PowerSeries ℚ) * pathSeries C y []) =
        (A : PowerSeries ℚ) * (rootNumerator C y : PowerSeries ℚ) := by
      rw [mul_left_comm]
      exact congrArg (fun z : PowerSeries ℚ => (A : PowerSeries ℚ) * z) hr
    change (B : PowerSeries ℚ) * (D : PowerSeries ℚ) +
      (B : PowerSeries ℚ) * ((A : PowerSeries ℚ) * pathSeries C y []) = _
    rw [hba]
    simp

def wordWeight (C : Finset (List α)) (y : List α → ℚ) (w s : List α) : ℚ :=
  ∑ t : State C, (ways C w s t.val : ℚ) * y t.val

lemma wordWeight_nil (C : Finset (List α)) (y : List α → ℚ) (s : List α)
    (hs : s ∈ states C) : wordWeight C y [] s = y s := by
  unfold wordWeight
  rw [Finset.sum_eq_single (⟨s, hs⟩ : State C)]
  · simp
  · intro t ht hne
    have hst : s ≠ t.val := fun h => hne (Subtype.ext h.symm)
    simp [hst]
  · simp

lemma wordWeight_cons_root (C : Finset (List α)) (y : List α → ℚ) (a : α) (w : List α) :
    wordWeight C y (a :: w) [] =
      ∑ c ∈ C, if c.head? = some a then wordWeight C y w c.tail else 0 := by
  simp only [wordWeight, ways_cons_root, Nat.cast_sum, Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro c hc
  by_cases ha : c.head? = some a <;> simp [ha]

lemma wordWeight_cons_cons (C : Finset (List α)) (y : List α → ℚ)
    (a b : α) (w s : List α) :
    wordWeight C y (a :: w) (b :: s) =
      if a = b then wordWeight C y w s else 0 := by
  by_cases ha : a = b <;> simp [wordWeight, ha]

variable [Fintype α]

omit [DecidableEq α] in
lemma sum_words_succ (f : List α → ℚ) (n : ℕ) :
    (∑ w : Fin (n+1) → α, f (List.ofFn w)) =
      ∑ a : α, ∑ w : Fin n → α, f (a :: List.ofFn w) := by
  rw [← (Fin.consEquiv (fun _ : Fin (n+1) => α)).sum_comp]
  change (∑ z : α × (Fin n → α), f (List.ofFn (Fin.cons z.1 z.2))) = _
  simp [Fintype.sum_prod_type, List.ofFn_cons]

lemma sum_letters_root (C : Finset (List α)) (hpos : ∀ c ∈ C, c ≠ [])
    (y : List α → ℚ) (w : List α) :
    (∑ a : α, wordWeight C y (a :: w) []) = ∑ c ∈ C, wordWeight C y w c.tail := by
  simp_rw [wordWeight_cons_root]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro c hc
  cases c with
  | nil => exact (hpos [] hc rfl).elim
  | cons b c => simp

lemma sum_letters_cons (C : Finset (List α)) (y : List α → ℚ) (b : α) (w s : List α) :
    (∑ a : α, wordWeight C y (a :: w) (b :: s)) = wordWeight C y w s := by
  simp [wordWeight_cons_cons]

theorem weightedWalks_eq_sum_words (C : Finset (List α))
    (hpos : ∀ c ∈ C, c ≠ []) (y : List α → ℚ) (n : ℕ) (s : List α)
    (hs : s ∈ states C) : weightedWalks C y n s =
      ∑ w : Fin n → α, wordWeight C y (List.ofFn w) s := by
  induction n generalizing s with
  | zero => simp [weightedWalks, wordWeight_nil C y s hs]
  | succ n ih =>
    rw [sum_words_succ (fun w => wordWeight C y w s) n, Finset.sum_comm]
    cases s with
    | nil =>
      simp_rw [sum_letters_root C hpos]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro c hc
      exact ih c.tail (code_tail_mem_states C c hc)
    | cons b s =>
      simp_rw [sum_letters_cons]
      exact ih s (tail_mem_states C (b :: s) hs)

/-- Coefficients really are sums over all labelled words; no generating
function hypothesis is left to be supplied by the caller. -/
theorem weightedSeries_coeff (C : Finset (List α))
    (hpos : ∀ c ∈ C, c ≠ []) (x : State C → ℚ) (y : List α → ℚ) (n : ℕ) :
    PowerSeries.coeff ℚ n (weightedSeries C x y) =
      ∑ w : Fin n → α, ∑ s : State C, x s * wordWeight C y (List.ofFn w) s.val := by
  simp only [weightedSeries, map_sum, PowerSeries.coeff_C_mul, pathSeries,
    PowerSeries.coeff_mk]
  calc
    (∑ s : State C, x s * weightedWalks C y n s.val) =
        ∑ s : State C, ∑ w : Fin n → α, x s * wordWeight C y (List.ofFn w) s.val := by
      apply Finset.sum_congr rfl
      intro s hs
      rw [weightedWalks_eq_sum_words C hpos y n s.val s.property, Finset.mul_sum]
    _ = _ := Finset.sum_comm

end Proof.CodeAutomaton


==> anc/proof/Proof/CachedCodeData.lean <==
import Proof.CodeDeficiency
import Proof.CachedLinearAlgebra

namespace Proof.CodeAutomaton
open scoped BigOperators
variable {α : Type*} [LinearOrder α] [Fintype α]

def cachedTransition (C : Finset (List α)) (w : List α) :=
  PrefixExtraction.cachedWordMatrix (letterTransition C) w

@[simp] theorem cachedTransition_eq (C : Finset (List α)) (w : List α) :
    cachedTransition C w = transition C w := by
  simp only [cachedTransition, PrefixExtraction.cachedWordMatrix_correct]
  convert wordMatrix_letterTransition C w using 1
  exact congrArg (fun inst : DecidableEq (State C) =>
    @PrefixExtraction.wordMatrix α (State C) _ inst (letterTransition C) w)
      (Subsingleton.elim _ _)

def cachedLeft (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :=
  let power := cachedTransition C (List.replicate (longPowerLength k r) a)
  cacheMatrix (fun s i => power s (cycleState C a r hpow i))

def cachedRight (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :=
  let power := cachedTransition C (List.replicate (longPowerLength k r) a)
  cacheMatrix (fun i s => power (cycleState C a r hpow i) s)

@[simp] theorem cachedLeft_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :
    cachedLeft C a k r hpow = cycleLeft C a k r hpow := by
  simp only [cachedLeft, cacheMatrix_eq, cachedTransition_eq]
  rfl

@[simp] theorem cachedRight_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :
    cachedRight C a k r hpow = cycleRight C a k r hpow := by
  simp only [cachedRight, cacheMatrix_eq, cachedTransition_eq]
  rfl

def cachedRow (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :=
  let H := cachedRight C a k r hpow
  cache (fun s => ∑ i, H i s)

def cachedColumn (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :=
  let L := cachedLeft C a k r hpow
  cache (fun s => ∑ i, L s i)

@[simp] theorem cachedRow_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :
    cachedRow C a k r hpow = compressedRow C a k r hpow := by
  simp only [cachedRow, cacheMatrix_eq, cache_eq, cachedTransition_eq, cachedLeft_eq, cachedRight_eq]
  rfl

@[simp] theorem cachedColumn_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :
    cachedColumn C a k r hpow = compressedColumn C a k r hpow := by
  simp only [cachedColumn, cacheMatrix_eq, cache_eq, cachedTransition_eq, cachedLeft_eq, cachedRight_eq]
  rfl

def cachedCompressed (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) :=
  let H := cachedRight C a k r hpow
  let L := cachedLeft C a k r hpow
  let V := cachedTransition C w
  cacheMatrix (cacheMatrix (H * V) * L)

@[simp] theorem cachedCompressed_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) :
    cachedCompressed C a k r hpow w = compressed C a k r hpow w := by
  simp [cachedCompressed, compressed]
end Proof.CodeAutomaton


==> anc/proof/Proof/CachedDescent.lean <==
import Proof.MatrixCore
import Proof.FiniteCache

namespace Proof

set_option linter.unusedSectionVars false

open scoped BigOperators

namespace CachedDescent

variable {ι : Type*} [Fintype ι] [DecidableEq ι] [LinearOrder ι]

def chooseDrop (A T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (hA : 0 < mass A) : ι :=
  let good := Finset.univ.filter (fun i => mass (A * R i * T) < mass A)
  good.min' (by
    obtain ⟨i, hi⟩ := exists_mass_drop A T R hR hT hA
    exact ⟨i, Finset.mem_filter.mpr ⟨Finset.mem_univ _, hi⟩⟩)

lemma chooseDrop_good (A T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (hA : 0 < mass A) :
    mass (A * R (chooseDrop A T R hR hT hA) * T) < mass A := by
  unfold chooseDrop
  let good := Finset.univ.filter (fun i => mass (A * R i * T) < mass A)
  have hgood : good.Nonempty := by
    obtain ⟨i, hi⟩ := exists_mass_drop A T R hR hT hA
    exact ⟨i, Finset.mem_filter.mpr ⟨Finset.mem_univ _, hi⟩⟩
  exact (Finset.mem_filter.mp (Finset.min'_mem good hgood)).2

/-- Executable Section 6 descent: repeatedly select the first rotation that
strictly decreases mass, stopping exactly when the current matrix is zero. -/
def rotations (T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (A : Matrix ι ι ℕ) : List ι :=
  if hA : mass A = 0 then []
  else
    let i := chooseDrop A T R hR hT (Nat.pos_of_ne_zero hA)
    i :: rotations T R hR hT (cacheMatrix (A * R i * T))
termination_by mass A
decreasing_by simpa only [cacheMatrix_eq] using chooseDrop_good A T R hR hT (Nat.pos_of_ne_zero hA)

lemma rotations_spec (T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (A : Matrix ι ι ℕ) :
    (rotations T R hR hT A).length ≤ mass A ∧
      rotatedProduct T R A (rotations T R hR hT A) = 0 := by
  have aux : ∀ n, ∀ A : Matrix ι ι ℕ, mass A = n →
      (rotations T R hR hT A).length ≤ mass A ∧
        rotatedProduct T R A (rotations T R hR hT A) = 0 := by
    intro n
    induction n using Nat.strong_induction_on with
    | h n ih =>
        intro A hn
        by_cases hz : mass A = 0
        · rw [rotations]
          simp only [hz, ↓reduceDIte, List.length_nil, Nat.zero_le]
          simpa [rotatedProduct] using (mass_eq_zero_iff A).mp hz
        · let hp : 0 < mass A := Nat.pos_of_ne_zero hz
          let i := chooseDrop A T R hR hT hp
          have hi : mass (A * R i * T) < mass A :=
            chooseDrop_good A T R hR hT hp
          have hin : mass (A * R i * T) < n := by simpa [hn] using hi
          have hrec := ih (mass (A * R i * T)) hin (A * R i * T) rfl
          rw [rotations]
          simp only [hz, ↓reduceDIte, cacheMatrix_eq]
          change (i :: rotations T R hR hT (A * R i * T)).length ≤ mass A ∧
            rotatedProduct T R A (i :: rotations T R hR hT (A * R i * T)) = 0
          constructor
          · simp only [List.length_cons]
            omega
          · change rotatedProduct T R (A * R i * T)
              (rotations T R hR hT (A * R i * T)) = 0
            exact hrec.2
  exact aux (mass A) A rfl

lemma rotations_length_lt_card (T : Matrix ι ι ℕ)
    (R : ι → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (hT : mass T < Fintype.card ι) :
    (rotations T R hR hT T).length < Fintype.card ι :=
  (rotations_spec T R hR hT T).1.trans_lt hT

lemma rotations_product_zero (T : Matrix ι ι ℕ)
    (R : ι → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (hT : mass T < Fintype.card ι) :
    T * ((rotations T R hR hT T).map (fun i => R i * T)).prod = 0 := by
  rw [← rotatedProduct_eq]
  exact (rotations_spec T R hR hT T).2

end CachedDescent

end Proof


==> anc/proof/Proof/CachedLinearAlgebra.lean <==
import Proof.FiniteCache
import Proof.ConstructiveExtraction
namespace Proof.PrefixExtraction
set_option linter.unusedSectionVars false
open scoped BigOperators
variable {α ι : Type*} [Fintype α] [Fintype ι] [LinearOrder ι]

/-- All suffix vectors, with each new column materialized exactly once.
The function representation only routes indices into already materialized columns. -/
def futureTable (B : α → Matrix ι ι ℕ) (y : ι → ℕ) :
    (n : ℕ) → Fin (n+1) → ι → ℕ
  | 0 => fun _ => cache y
  | n+1 =>
    let previous := futureTable B y n
    let last := cache (Matrix.mulVec (∑ a, B a) (previous (Fin.last n)))
    Fin.lastCases last previous

@[simp] theorem futureTable_correct (B : α → Matrix ι ι ℕ) (y : ι → ℕ)
    (n : ℕ) (j : Fin (n+1)) : futureTable B y n j = future B y j.val := by
  induction n with
  | zero => have : j = 0 := Fin.eq_zero j; subst j; simp [futureTable, future]
  | succ n ih =>
    induction j using Fin.lastCases with
    | last => simp [futureTable, ih, future]
    | cast j => simpa [futureTable] using ih j

/-- Multiplication by a letter with the resulting row stored explicitly. -/
def cachedStep (B : α → Matrix ι ι ℕ) (u : ι → ℕ) (a : α) : ι → ℕ :=
  cache (step B u a)
@[simp] theorem cachedStep_correct (B : α → Matrix ι ι ℕ) (u : ι → ℕ) (a : α) :
    cachedStep B u a = step B u a := by simp [cachedStep]

/-- Materialized word product; no recursive product expression survives a step. -/
def cachedWordMatrix (B : α → Matrix ι ι ℕ) : List α → Matrix ι ι ℕ
  | [] => cacheMatrix 1
  | a :: w => cacheMatrix (B a * cachedWordMatrix B w)
@[simp] theorem cachedWordMatrix_correct (B : α → Matrix ι ι ℕ) (w : List α) :
    cachedWordMatrix B w = wordMatrix B w := by
  induction w with
  | nil => simp [cachedWordMatrix, wordMatrix]
  | cons a w ih => simp [cachedWordMatrix, wordMatrix, ih]

variable [LinearOrder α] [Nonempty α]

def chooseCachedLetter (B : α → Matrix ι ι ℕ) (u y : ι → ℕ) (r n : ℕ)
    (z : ι → ℕ) (hz : z = future B y n)
    (h : scalar u (future B y (n+1)) < r * Fintype.card α ^ (n+1)) : α :=
  let good := Finset.univ.filter
    (fun a => scalar (step B u a) z < r * Fintype.card α ^ n)
  good.min' (by
    obtain ⟨a, ha⟩ := exists_good_letter B u y r n h
    exact ⟨a, Finset.mem_filter.mpr ⟨Finset.mem_univ _, by simpa [hz] using ha⟩⟩)

lemma chooseCachedLetter_eq (B : α → Matrix ι ι ℕ) (u y : ι → ℕ) (r n : ℕ)
    (z : ι → ℕ) (hz : z = future B y n)
    (h : scalar u (future B y (n+1)) < r * Fintype.card α ^ (n+1)) :
    chooseCachedLetter B u y r n z hz h = chooseLetter B u y r n h := by
  subst z
  rfl

def extractCachedAux (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r limit : ℕ)
    (table : Fin (limit+1) → ι → ℕ)
    (htable : ∀ j, table j = future B y j.val) :
    (n : ℕ) → n ≤ limit → (u : ι → ℕ) →
      scalar u (future B y n) < r * Fintype.card α ^ n → List α
  | 0, _, _, _ => []
  | n+1, hn, u, h =>
    let j : Fin (limit+1) := ⟨n, by omega⟩
    let a := chooseCachedLetter B u y r n (table j) (htable j) h
    a :: extractCachedAux B y r limit table htable n (by omega)
      (cachedStep B u a) (by
        rw [cachedStep_correct, show a = chooseLetter B u y r n h by
          exact chooseCachedLetter_eq B u y r n (table j) (htable j) h]
        exact chooseLetter_good B u y r n h)

lemma extractCachedAux_eq (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r limit : ℕ)
    (table : Fin (limit+1) → ι → ℕ)
    (htable : ∀ j, table j = future B y j.val)
    (n : ℕ) (hn : n ≤ limit) (u : ι → ℕ)
    (h : scalar u (future B y n) < r * Fintype.card α ^ n) :
    extractCachedAux B y r limit table htable n hn u h = extractAux B y r n u h := by
  induction n generalizing u with
  | zero => rfl
  | succ n ih =>
    simp only [extractCachedAux, extractAux]
    simp only [chooseCachedLetter_eq, cachedStep_correct]
    congr 1
    apply ih

/-- Full table is built once; the length scan and every letter test reuse it. -/
def extractCachedRange (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound, scalar x (future B y n) < r * Fintype.card α ^ n) : List α :=
  let B' := fun a => cacheMatrix (B a)
  let table := futureTable B' y bound
  let good := Finset.univ.filter (fun j : Fin (bound+1) =>
    j.val < bound ∧ scalar x (table j) < r * Fintype.card α ^ j.val)
  have hg : good.Nonempty := by
    obtain ⟨n, hn, hh⟩ := h
    refine ⟨⟨n, by omega⟩, ?_⟩
    simp only [good, Finset.mem_filter, Finset.mem_univ, true_and]
    simpa [table, B', futureTable_correct] using And.intro hn hh
  let j := good.min' hg
  have hj : j.val < bound ∧ scalar x (table j) < r * Fintype.card α ^ j.val :=
    (Finset.mem_filter.mp (Finset.min'_mem good hg)).2
  extractCachedAux B' y r bound table (futureTable_correct B' y bound)
    j.val (by omega) x (by simpa [table] using hj.2)

lemma extractCachedRange_spec (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound, scalar x (future B y n) < r * Fintype.card α ^ n) :
    (extractCachedRange B x y r bound h).length < bound ∧
      scalar (run B x (extractCachedRange B x y r bound h)) y < r := by
  unfold extractCachedRange
  dsimp only
  rw [extractCachedAux_eq]
  constructor
  · rw [extractAux_length]
    apply (show ∀ (s : Finset (Fin (bound+1))) (hs : s.Nonempty),
      (∀ j ∈ s, j.val < bound) → (s.min' hs).val < bound from
      fun s hs hh => hh _ (Finset.min'_mem s hs))
    intro j hj
    exact (Finset.mem_filter.mp hj).2.1
  · simp only [cacheMatrix_eq]
    apply extractAux_correct

end Proof.PrefixExtraction


==> anc/proof/Proof/CodeAutomaton.lean <==
import Proof.Statement
import Mathlib.Data.Matrix.Basic
import Mathlib.Data.Finset.Union
import Mathlib.Tactic.Linarith

/-!
The suffix automaton of an arbitrary finite code. States are the proper
suffixes of codewords; the empty suffix is the distinguished central state.
The recursive path count is defined on all lists first, so its connection
with codeword factorizations can be proved without dependent state indices.
-/

namespace Proof.CodeAutomaton

open scoped BigOperators
open Target

variable {α : Type*} [DecidableEq α]

private lemma nat_sum_pos_iff {β : Type*} (S : Finset β) (f : β → ℕ) :
    0 < ∑ x ∈ S, f x ↔ ∃ x ∈ S, 0 < f x := by
  constructor
  · intro h
    by_contra hn
    have hz : ∑ x ∈ S, f x = 0 := Finset.sum_eq_zero (fun x hx =>
      Nat.eq_zero_of_not_pos (fun hp => hn ⟨x, hx, hp⟩))
    omega
  · rintro ⟨x, hx, hp⟩
    exact hp.trans_le (Finset.single_le_sum (fun _ _ => Nat.zero_le _) hx)

def ways (C : Finset (List α)) : List α → List α → List α → ℕ
  | [], s, t => if s = t then 1 else 0
  | a :: w, [], t => ∑ c ∈ C, if c.head? = some a then ways C w c.tail t else 0
  | a :: w, b :: s, t => if a = b then ways C w s t else 0

@[simp] lemma ways_nil (C : Finset (List α)) (s t : List α) :
    ways C [] s t = if s = t then 1 else 0 := rfl

@[simp] lemma ways_cons_cons (C : Finset (List α)) (a b : α) (w s t : List α) :
    ways C (a :: w) (b :: s) t = if a = b then ways C w s t else 0 := rfl

lemma ways_cons_root (C : Finset (List α)) (a : α) (w t : List α) :
    ways C (a :: w) [] t =
      ∑ c ∈ C, if c.head? = some a then ways C w c.tail t else 0 := rfl

@[simp] lemma ways_suffix (C : Finset (List α)) (s w t : List α) :
    ways C (s ++ w) s t = ways C w [] t := by
  induction s with
  | nil => rfl
  | cons a s ih => simpa using ih

/-- Every path ending at the centre spells its initial suffix followed by
an actual concatenation of codewords. -/
theorem path_to_root_factorization (C : Finset (List α)) (w s : List α)
    (h : 0 < ways C w s []) :
    ∃ cs : List (List α), (∀ c ∈ cs, c ∈ C) ∧ w = s ++ cs.flatten := by
  induction w generalizing s with
  | nil =>
    have hs : s = [] := by
      by_contra hn
      simp [hn] at h
    subst s
    exact ⟨[], by simp, rfl⟩
  | cons a w ih =>
    cases s with
    | nil =>
      rw [ways_cons_root] at h
      obtain ⟨c, hc, hpos⟩ := (nat_sum_pos_iff _ _).mp h
      have ha : c.head? = some a := by
        by_contra hn
        simp [hn] at hpos
      rw [if_pos ha] at hpos
      obtain ⟨cs, hcs, hw⟩ := ih c.tail hpos
      refine ⟨c :: cs, ?_, ?_⟩
      · simpa using And.intro hc hcs
      · cases c with
        | nil => simp at ha
        | cons b c =>
          simp only [List.head?_cons, Option.some.injEq] at ha
          subst b
          simpa using congrArg (List.cons a) hw
    | cons b s =>
      have hab : a = b := by
        by_contra hn
        simp [hn] at h
      subst b
      obtain ⟨cs, hcs, hw⟩ := ih s (by simpa using h)
      exact ⟨cs, hcs, by simpa using congrArg (List.cons a) hw⟩

/-- Cutting at any particular intermediate state gives an injection of
pairs of paths into paths for the concatenated word. -/
theorem ways_append_lower (C : Finset (List α)) (u v s t q : List α) :
    ways C u s q * ways C v q t ≤ ways C (u ++ v) s t := by
  induction u generalizing s with
  | nil =>
    simp only [List.nil_append, ways_nil]
    split_ifs with h
    · subst s
      simp
    · simp
  | cons a u ih =>
    cases s with
    | nil =>
      simp only [List.cons_append, ways_cons_root, Finset.sum_mul]
      apply Finset.sum_le_sum
      intro c hc
      by_cases h : c.head? = some a
      · simpa [h] using ih c.tail
      · simp [h]
    | cons b s =>
      simp only [List.cons_append, ways_cons_cons]
      by_cases h : a = b
      · simpa [h] using ih s
      · simp [h]

lemma codeword_path (C : Finset (List α)) (c : List α) (hc : c ∈ C)
    (hne : c ≠ []) : 0 < ways C c [] [] := by
  cases c with
  | nil => exact (hne rfl).elim
  | cons a c =>
    rw [ways_cons_root]
    apply (nat_sum_pos_iff _ _).mpr
    refine ⟨a :: c, hc, ?_⟩
    have ht : ways C c c [] = 1 := by simpa using ways_suffix C c [] []
    simp [ht]

theorem concatenation_path (C : Finset (List α))
    (hpos : ∀ c ∈ C, c ≠ []) (cs : List (List α))
    (hcs : ∀ c ∈ cs, c ∈ C) : 0 < ways C cs.flatten [] [] := by
  induction cs with
  | nil => simp
  | cons c cs ih =>
    have hc : c ∈ C := hcs c (by simp)
    have ht := ih (fun x hx => hcs x (by simp [hx]))
    exact (Nat.mul_pos (codeword_path C c hc (hpos c hc)) ht).trans_le
      (ways_append_lower C c cs.flatten [] [] [])

omit [DecidableEq α] in
lemma head_tail_eq {a : α} {c : List α} (h : c.head? = some a) :
    a :: c.tail = c := by
  cases c with
  | nil => simp at h
  | cons b c => simp_all

/-- Unique decipherability makes the path count to the centre binary,
even when the initial state is an arbitrary suffix. -/
theorem ways_to_root_le_one (C : Finset (List α)) (hcode : IsCode C)
    (w s : List α) : ways C w s [] ≤ 1 := by
  induction w generalizing s with
  | nil => simp only [ways_nil]; split_ifs <;> omega
  | cons a w ih =>
    cases s with
    | cons b s =>
      simp only [ways_cons_cons]
      split_ifs
      · exact ih s
      · omega
    | nil =>
      rw [ways_cons_root]
      by_cases hp : ∃ c ∈ C, c.head? = some a ∧ 0 < ways C w c.tail []
      · obtain ⟨c, hc, hca, hcp⟩ := hp
        obtain ⟨cs, hcs, hwc⟩ := path_to_root_factorization C w c.tail hcp
        rw [Finset.sum_eq_single c]
        · simpa [hca] using ih c.tail
        · intro d hd hdc
          by_cases hda : d.head? = some a
          · rw [if_pos hda]
            by_contra hn
            obtain ⟨ds, hds, hwd⟩ := path_to_root_factorization C w d.tail
              (Nat.pos_of_ne_zero hn)
            have heq : (c :: cs).flatten = (d :: ds).flatten := by
              have hc' := congrArg (List.cons a) hwc
              have hd' := congrArg (List.cons a) hwd
              rw [← List.cons_append, head_tail_eq hca] at hc'
              rw [← List.cons_append, head_tail_eq hda] at hd'
              simpa only [List.flatten_cons] using hc'.symm.trans hd'
            have heq' := hcode (c :: cs) (d :: ds)
              (by simpa using And.intro hc hcs)
              (by simpa using And.intro hd hds) heq
            exact hdc (List.cons.inj heq').1.symm
          · simp [hda]
        · exact fun hn => (hn hc).elim
      · have hz : ∀ c ∈ C,
            (if c.head? = some a then ways C w c.tail [] else 0) = 0 := by
          intro c hc
          split_ifs with ha
          · exact Nat.eq_zero_of_not_pos (fun ht => hp ⟨c, hc, ha, ht⟩)
          · rfl
        rw [Finset.sum_eq_zero hz]
        omega

/-- Appending the final suffix turns a path into one ending at the centre.
Consequently every transition entry is zero or one for a code. -/
theorem ways_le_one (C : Finset (List α)) (hcode : IsCode C)
    (w s t : List α) : ways C w s t ≤ 1 := by
  have hl := ways_append_lower C w t s [] t
  have ht : ways C t t [] = 1 := by
    simpa using ways_suffix C t [] []
  rw [ht, mul_one] at hl
  exact hl.trans (ways_to_root_le_one C hcode (w ++ t) s)

def states (C : Finset (List α)) : Finset (List α) :=
  insert [] (C.biUnion fun c => c.tail.tails.toFinset)

@[simp] lemma root_mem_states (C : Finset (List α)) : [] ∈ states C := by
  simp [states]

lemma mem_states_iff (C : Finset (List α)) (s : List α) :
    s ∈ states C ↔ s = [] ∨ ∃ c ∈ C, s <:+ c.tail := by
  simp [states, List.mem_tails]

lemma tail_mem_states (C : Finset (List α)) (s : List α) (hs : s ∈ states C) :
    s.tail ∈ states C := by
  rw [mem_states_iff] at hs ⊢
  rcases hs with rfl | ⟨c, hc, hsc⟩
  · simp
  · exact Or.inr ⟨c, hc, (List.tail_suffix s).trans hsc⟩

lemma code_tail_mem_states (C : Finset (List α)) (c : List α) (hc : c ∈ C) :
    c.tail ∈ states C :=
  (mem_states_iff C c.tail).mpr (Or.inr ⟨c, hc, ⟨[], by simp⟩⟩)

lemma state_length_lt (C : Finset (List α)) (k : ℕ) (hk : 0 < k)
    (hbound : ∀ c ∈ C, c.length ≤ k) (s : List α) (hs : s ∈ states C) :
    s.length < k := by
  rw [mem_states_iff] at hs
  rcases hs with rfl | ⟨c, hc, hsc⟩
  · simpa using hk
  · have := hsc.length_le
    have := hbound c hc
    simp only [List.length_tail] at *
    omega

theorem path_stays_in_states (C : Finset (List α)) (w s t : List α)
    (hs : s ∈ states C) (hp : 0 < ways C w s t) : t ∈ states C := by
  induction w generalizing s with
  | nil =>
    by_cases hst : s = t
    · simpa [hst] using hs
    · simp [hst] at hp
  | cons a w ih =>
    cases s with
    | nil =>
      rw [ways_cons_root] at hp
      obtain ⟨c, hc, hcpos⟩ := (nat_sum_pos_iff _ _).mp hp
      by_cases ha : c.head? = some a
      · exact ih c.tail (code_tail_mem_states C c hc) (by simpa [ha] using hcpos)
      · simp [ha] at hcpos
    | cons b s =>
      by_cases hab : a = b
      · exact ih s (tail_mem_states C (b :: s) hs) (by simpa [hab] using hp)
      · simp [hab] at hp

abbrev State (C : Finset (List α)) := {s // s ∈ states C}

def transition (C : Finset (List α)) (w : List α) : Matrix (State C) (State C) ℕ :=
  fun s t => ways C w s.val t.val

@[simp] lemma transition_nil (C : Finset (List α)) : transition C [] = 1 := by
  ext s t
  simp only [transition, ways_nil, Matrix.one_apply]
  simp only [Subtype.ext_iff]

theorem transition_binary (C : Finset (List α)) (hcode : IsCode C)
    (w : List α) (s t : State C) : transition C w s t ≤ 1 :=
  ways_le_one C hcode w s.val t.val

lemma ways_append_sum (C : Finset (List α)) (u v s t : List α)
    (hs : s ∈ states C) :
    ways C (u ++ v) s t =
      ∑ q : State C, ways C u s q.val * ways C v q.val t := by
  induction u generalizing s with
  | nil =>
    simp only [List.nil_append, ways_nil]
    symm
    rw [Finset.sum_eq_single (⟨s, hs⟩ : State C)]
    · simp
    · intro q hq hne
      have hsq : s ≠ q.val := by
        intro h
        apply hne
        exact Subtype.ext h.symm
      simp [hsq]
    · simp
  | cons a u ih =>
    cases s with
    | nil =>
      simp only [List.cons_append, ways_cons_root, Finset.sum_mul]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro c hc
      by_cases ha : c.head? = some a
      · simpa [ha] using ih c.tail (code_tail_mem_states C c hc)
      · simp [ha]
    | cons b s =>
      simp only [List.cons_append, ways_cons_cons]
      by_cases hab : a = b
      · simpa [hab] using ih s (tail_mem_states C (b :: s) hs)
      · simp [hab]

@[simp] theorem transition_append (C : Finset (List α)) (u v : List α) :
    transition C (u ++ v) = transition C u * transition C v := by
  ext s t
  exact ways_append_sum C u v s.val t.val s.property

@[simp] lemma ways_prefix (C : Finset (List α)) (u s : List α) :
    ways C u (u ++ s) s = 1 := by
  induction u with
  | nil => simp
  | cons a u ih => simpa using ih

theorem state_reachable (C : Finset (List α)) (s : State C) :
    ∃ u, 0 < ways C u [] s.val := by
  rcases (mem_states_iff C s.val).mp s.property with hs | ⟨c, hc, hsc⟩
  · exact ⟨[], by simp [hs]⟩
  · by_cases hs : s.val = []
    · exact ⟨[], by simp [hs]⟩
    cases c with
    | nil =>
      have := hsc.length_le
      simp only [List.tail_nil, List.length_nil, Nat.le_zero, List.length_eq_zero_iff] at this
      exact (hs this).elim
    | cons a c =>
      obtain ⟨p, hp⟩ := hsc
      refine ⟨a :: p, ?_⟩
      rw [ways_cons_root]
      apply (nat_sum_pos_iff _ _).mpr
      refine ⟨a :: c, hc, ?_⟩
      simp only [List.head?_cons, if_true, List.tail_cons]
      change p ++ s.val = c at hp
      rw [← hp, ways_prefix]
      omega

theorem positive_path_completable (C : Finset (List α)) (w : List α)
    (s t : State C) (h : 0 < transition C w s t) : Completable C w := by
  obtain ⟨u, hu⟩ := state_reachable C s
  have hwt : 0 < ways C (w ++ t.val) s.val [] := by
    have ht : ways C t.val t.val [] = 1 := by simpa using ways_suffix C t.val [] []
    have hl := ways_append_lower C w t.val s.val [] t.val
    rw [ht, mul_one] at hl
    exact h.trans_le hl
  have hall : 0 < ways C (u ++ (w ++ t.val)) [] [] :=
    (Nat.mul_pos hu hwt).trans_le (ways_append_lower C u (w ++ t.val) [] [] s.val)
  obtain ⟨cs, hcs, heq⟩ := path_to_root_factorization C _ [] hall
  refine ⟨cs, hcs, u, t.val, ?_⟩
  simpa only [List.nil_append, List.append_assoc] using heq

/-- The zero transition matrix is exactly the absence of the word as a
factor of a concatenation of codewords. -/
theorem transition_zero_iff (C : Finset (List α))
    (hpos : ∀ c ∈ C, c ≠ []) (w : List α) :
    transition C w = 0 ↔ ¬ Completable C w := by
  constructor
  · intro hz ⟨cs, hcs, u, v, heq⟩
    have hp := concatenation_path C hpos cs hcs
    let o : State C := ⟨[], root_mem_states C⟩
    have hentry : transition C cs.flatten o o = 0 := by
      rw [← heq, transition_append, transition_append, hz, mul_zero, zero_mul]
      rfl
    exact (Nat.ne_of_gt hp) hentry
  · intro hn
    ext s t
    exact Nat.eq_zero_of_not_pos (fun hp => hn (positive_path_completable C w s t hp))

end Proof.CodeAutomaton


==> anc/proof/Proof/CodeDeficiency.lean <==
import Proof.CycleCompression
import Proof.KraftDeficiency
import Proof.ConstructiveExtraction

namespace Proof

open scoped BigOperators

lemma mass_sandwich {ι κ : Type*} [Fintype ι] [Fintype κ]
    (H : Matrix ι κ ℕ) (B : Matrix κ κ ℕ) (L : Matrix κ ι ℕ) :
    mass (H * B * L) = ∑ s, (∑ i, H i s) * (∑ t, B s t * ∑ j, L t j) := by
  simp only [mass, Matrix.mul_apply]
  calc
    (∑ i, ∑ j, ∑ t, (∑ s, H i s * B s t) * L t j) =
        ∑ i, ∑ t, (∑ s, H i s * B s t) * (∑ j, L t j) := by
      apply Finset.sum_congr rfl
      intro i hi
      rw [Finset.sum_comm]
      simp only [Finset.mul_sum]
    _ = ∑ i, ∑ s, H i s * (∑ t, B s t * ∑ j, L t j) := by
      apply Finset.sum_congr rfl
      intro i hi
      simp only [Finset.sum_mul]
      rw [Finset.sum_comm]
      simp only [Finset.mul_sum, mul_assoc]
    _ = _ := by
      rw [Finset.sum_comm]
      simp only [Finset.sum_mul]

namespace CodeAutomaton

open Target

variable {α : Type*} [DecidableEq α] [Fintype α]

def compressedRow (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : State C → ℕ :=
  fun s => ∑ i, cycleRight C a k r hpow i s

def compressedColumn (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : State C → ℕ :=
  fun s => ∑ j, cycleLeft C a k r hpow s j

def letterTransition (C : Finset (List α)) (a : α) : Matrix (State C) (State C) ℕ :=
  transition C [a]

omit [Fintype α] in
lemma wordMatrix_letterTransition (C : Finset (List α)) (w : List α) :
    PrefixExtraction.wordMatrix (letterTransition C) w = transition C w := by
  induction w with
  | nil => simp [PrefixExtraction.wordMatrix, transition_nil]
  | cons a w ih =>
      rw [PrefixExtraction.wordMatrix, ih]
      simpa [letterTransition] using (transition_append C [a] w).symm

omit [Fintype α] in
lemma compressed_mass_eq_scalar (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) :
    mass (compressed C a k r hpow w) =
      PrefixExtraction.scalar
        (PrefixExtraction.run (letterTransition C)
          (compressedRow C a k r hpow) w)
        (compressedColumn C a k r hpow) := by
  rw [PrefixExtraction.run_eq_vecMul_wordMatrix, wordMatrix_letterTransition]
  change mass (compressed C a k r hpow w) =
    Matrix.vecMul (compressedRow C a k r hpow) (transition C w) ⬝ᵥ
      compressedColumn C a k r hpow
  rw [← Matrix.dotProduct_mulVec]
  unfold compressedRow compressedColumn
  unfold compressed
  rw [mass_sandwich]
  rfl

/-- Full compressed mass on every word at one length is exactly the full
coefficient at that length. This finite sum identity contains no series. -/
theorem compressed_coefficient_eq_of_full_words (C : Finset (List α)) (a : α)
    (k r n : ℕ) (hpow : List.replicate (r+1) a ∈ C)
    (hfull : ∀ w : List α, w.length = n → mass (compressed C a k r hpow w) = r+1) :
    PrefixExtraction.scalar (compressedRow C a k r hpow)
      (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n) =
        (r+1) * Fintype.card α^n := by
  rw [PrefixExtraction.scalar_future_eq_sum_words]
  calc
    (∑ w : Fin n → α, PrefixExtraction.scalar
      (PrefixExtraction.run (letterTransition C) (compressedRow C a k r hpow) (List.ofFn w))
      (compressedColumn C a k r hpow)) = ∑ _w : Fin n → α, (r+1) := by
      apply Finset.sum_congr rfl
      intro w hw
      rw [← compressed_mass_eq_scalar C a k r hpow]
      exact hfull _ (by simp)
    _ = (r+1) * Fintype.card α^n := by simp [Fintype.card_fun, Nat.mul_comm]

theorem compressed_coefficient_le (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hbound : ∀ c ∈ C, c.length ≤ k) :
    PrefixExtraction.scalar (compressedRow C a k r hpow)
      (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n) ≤
        (r+1) * Fintype.card α^n := by
  rw [PrefixExtraction.scalar_future_eq_sum_words]
  calc
    (∑ w : Fin n → α, PrefixExtraction.scalar
      (PrefixExtraction.run (letterTransition C) (compressedRow C a k r hpow) (List.ofFn w))
      (compressedColumn C a k r hpow)) ≤ ∑ _w : Fin n → α, (r+1) := by
      apply Finset.sum_le_sum
      intro w hw
      rw [← compressed_mass_eq_scalar C a k r hpow]
      exact compressed_mass_le C hcode a k r hk hpow hbound _
    _ = (r+1) * Fintype.card α^n := by simp [Fintype.card_fun, Nat.mul_comm]

/-- The short deficient word follows from the flower path-deletion identity
and the independently proved Kraft completeness criterion. -/
theorem short_deficient_code_word (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hincomplete : ∃ z, ¬ Completable C z) :
    ∃ v, v.length ≤ 2*k-1 ∧ mass (compressed C a k r hpow v) < r+1 := by
  classical
  by_contra hn
  have hfullWords : ∀ w : List α, w.length ≤ 2*k-1 →
      mass (compressed C a k r hpow w) = r+1 := by
    intro w hw
    have hupper := compressed_mass_le C hcode a k r hk hpow hbound w
    have hnot : ¬ mass (compressed C a k r hpow w) < r+1 :=
      fun hlt => hn ⟨w, hw, hlt⟩
    omega
  have hfullCoefficients : ∀ n ≤ 2*k-1,
      PrefixExtraction.scalar (compressedRow C a k r hpow)
        (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n) =
          (r+1)*Fintype.card α^n := by
    intro n hn
    apply compressed_coefficient_eq_of_full_words C a k r n hpow
    intro w hw
    exact hfullWords w (by omega)
  have hcomplete := KraftDeficiency.complete_of_full_coefficients C hcode k (r+1) hk
    (by omega) hpos hbound (Fintype.card_pos_iff.mpr ⟨a⟩)
    (compressedRow C a k r hpow) (compressedColumn C a k r hpow) hfullCoefficients
  obtain ⟨z, hz⟩ := hincomplete
  exact hz (hcomplete z)

/-- The algorithmic form of Proposition 5.2. It scans the lengths below `2*k`,
then uses conditional expectations to select the letters of the returned word. -/
theorem constructive_short_deficient_code_word [LinearOrder α] [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hincomplete : ∃ z, ¬ Completable C z) :
    let B := letterTransition C
    let x := compressedRow C a k r hpow
    let y := compressedColumn C a k r hpow
    ∃ h : ∃ n < 2*k,
        PrefixExtraction.scalar x (PrefixExtraction.future B y n) <
          (r+1) * Fintype.card α ^ n,
      let v := PrefixExtraction.extractFromRange B x y (r+1) (2*k) h
      v.length ≤ 2*k-1 ∧ mass (compressed C a k r hpow v) < r+1 := by
  let B := letterTransition C
  let x := compressedRow C a k r hpow
  let y := compressedColumn C a k r hpow
  obtain ⟨v₀, hvlen, hv₀⟩ :=
    short_deficient_code_word C hcode a k r hk hpow hpos hbound hincomplete
  have hsbound : ∀ w, PrefixExtraction.scalar
      (PrefixExtraction.run B x w) y ≤ r+1 := by
    intro w
    rw [← compressed_mass_eq_scalar C a k r hpow]
    exact compressed_mass_le C hcode a k r hk hpow hbound w
  have hsv₀ : PrefixExtraction.scalar
      (PrefixExtraction.run B x v₀) y < r+1 := by
    rwa [← compressed_mass_eq_scalar C a k r hpow]
  have hagg := PrefixExtraction.aggregate_lt_of_deficient B x y (r+1) v₀ hsbound hsv₀
  have hvlt : v₀.length < 2*k := by omega
  have hlength : ∃ n < 2*k,
      PrefixExtraction.scalar x (PrefixExtraction.future B y n) <
        (r+1) * Fintype.card α ^ n := ⟨v₀.length, hvlt, hagg⟩
  refine ⟨hlength, ?_⟩
  dsimp only
  have hvl := PrefixExtraction.extractFromRange_length B x y (r+1) (2*k) hlength
  have hvc := PrefixExtraction.extractFromRange_correct B x y (r+1) (2*k) hlength
  have hvlt' : (PrefixExtraction.extractFromRange
      (letterTransition C) (compressedRow C a k r hpow)
      (compressedColumn C a k r hpow) (r+1) (2*k) hlength).length < 2*k := by
    simpa [B, x, y] using hvl
  refine ⟨by omega, ?_⟩
  rw [compressed_mass_eq_scalar]
  simpa [B, x, y] using hvc

/-- If the finite coefficient scan finds no deficient length, the code is
complete. This is the formally checked contrapositive needed by the decision
branch of the algorithm. -/
theorem complete_of_no_deficient_length [LinearOrder α] [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hfull : ∀ n < 2*k,
      (r+1) * Fintype.card α ^ n ≤
        PrefixExtraction.scalar (compressedRow C a k r hpow)
          (PrefixExtraction.future (letterTransition C)
            (compressedColumn C a k r hpow) n)) :
    ∀ w, Completable C w := by
  apply KraftDeficiency.complete_of_full_coefficients C hcode k (r+1) hk (by omega)
    hpos hbound (Fintype.card_pos_iff.mpr ⟨a⟩)
    (compressedRow C a k r hpow) (compressedColumn C a k r hpow)
  intro n hn
  exact Nat.le_antisymm (compressed_coefficient_le C hcode a k r n hk hpow hbound)
    (hfull n (by omega))

end CodeAutomaton
end Proof


==> anc/proof/Proof/CompressedFamily.lean <==
import Proof.MatrixCore

namespace Proof

open scoped BigOperators

/-- The compressed family is finite and multiplicatively closed even though
`T` need NOT be a homomorphism from ordinary word concatenation. -/
theorem compressed_mass_bound
    {α ι : Type*} [Fintype ι] [DecidableEq ι]
    (T : List α → Matrix ι ι ℕ) (pad : List α)
    (hbinary : ∀ w i j, T w i j ≤ 1)
    (hprod : ∀ u v, T u * T v = T (u ++ pad ++ v))
    (R : ι → Matrix ι ι ℕ) (hRmem : ∀ i, ∃ w, T w = R i)
    (hRsum : ∑ i, R i = allOnes) :
    ∀ w, mass (T w) ≤ Fintype.card ι := by
  classical
  let bounded : Finset (Matrix ι ι ℕ) :=
    Finset.univ.image (fun B : ι → ι → Fin 2 => fun i j => (B i j).val)
  have hbounded (w : List α) : T w ∈ bounded := by
    refine Finset.mem_image.mpr ⟨fun i j => ⟨T w i j, by have := hbinary w i j; omega⟩,
      Finset.mem_univ _, rfl⟩
  let S := bounded.filter (fun A => ∃ w, T w = A)
  have hmem (w : List α) : T w ∈ S :=
    Finset.mem_filter.mpr ⟨hbounded w, ⟨w, rfl⟩⟩
  have hS : S.Nonempty := ⟨T [], hmem []⟩
  have hmul : ∀ A ∈ S, ∀ B ∈ S, A * B ∈ S := by
    intro A hA B hB
    obtain ⟨u, rfl⟩ := (Finset.mem_filter.mp hA).2
    obtain ⟨v, rfl⟩ := (Finset.mem_filter.mp hB).2
    rw [hprod]
    exact hmem _
  have hRm (i : ι) : R i ∈ S := by
    obtain ⟨w, hw⟩ := hRmem i
    exact hw ▸ hmem w
  exact fun w => finite_semigroup_mass_bound S hS hmul R hRm hRsum (T w) (hmem w)

end Proof


==> anc/proof/Proof/Concrete.lean <==
import Mathlib.Data.Finset.Lattice.Fold
import Mathlib.Data.Finset.Union
import Mathlib.Data.Fintype.Pi
import Mathlib.Data.List.OfFn
import Mathlib.Data.List.Infix

/-!
A direct, kernel-reduced proof of the exact minimum for
{00, 01, 11, 001}. No conclusion about all codes is inferred from this example.
`false` encodes 0 and `true` encodes 1.
-/

namespace Proof.Concrete

set_option maxRecDepth 100000
set_option maxHeartbeats 2000000

abbrev Word := List Bool
abbrev State := Fin 6

def C : Finset Word := {[false,false], [false,true], [true,true], [false,false,true]}

def Completable (w : Word) : Prop :=
  ∃ cs : List Word, (∀ c ∈ cs, c ∈ C) ∧ w.IsInfix cs.flatten

def edge (s : State) (b : Bool) : Finset State :=
  match s.val, b with
  | 0, false => {1, 2, 4}
  | 0, true => {3}
  | 1, false => {0}
  | 2, true => {0}
  | 3, true => {0}
  | 4, false => {5}
  | 5, true => {0}
  | _, _ => ∅

def step (S : Finset State) (b : Bool) : Finset State := S.biUnion (fun s => edge s b)

def run (S : Finset State) (w : Word) : Finset State := w.foldl step S

lemma step_mono (b : Bool) {S T : Finset State} (h : S ⊆ T) : step S b ⊆ step T b := by
  intro q hq
  obtain ⟨s, hs, hsq⟩ := Finset.mem_biUnion.mp hq
  exact Finset.mem_biUnion.mpr ⟨s, h hs, hsq⟩

lemma run_mono (w : Word) {S T : Finset State} (h : S ⊆ T) : run S w ⊆ run T w := by
  induction w generalizing S T with
  | nil => exact h
  | cons b w ih => exact ih (step_mono b h)

lemma run_append (S : Finset State) (u v : Word) : run S (u ++ v) = run (run S u) v := by
  simp [run, List.foldl_append]

lemma run_empty (w : Word) : run ∅ w = ∅ := by
  induction w with
  | nil => rfl
  | cons b w ih => simpa [run, step] using ih

lemma codeword_loop : ∀ c ∈ C, (0 : State) ∈ run {0} c := by decide

lemma concatenation_loop (cs : List Word) (hcs : ∀ c ∈ cs, c ∈ C) :
    (0 : State) ∈ run {0} cs.flatten := by
  induction cs with
  | nil => simp [run]
  | cons c cs ih =>
    have hc := codeword_loop c (hcs c (by simp))
    have hcs' : ∀ x ∈ cs, x ∈ C := fun x hx => hcs x (by simp [hx])
    have hsub : ({0} : Finset State) ⊆ run {0} c := by simpa using hc
    have ht := run_mono cs.flatten hsub (ih hcs')
    simpa [List.flatten_cons, run_append] using ht

/-- A word killing all six states cannot occur anywhere in a concatenation. -/
theorem not_completable_of_killing (w : Word) (hw : run Finset.univ w = ∅) :
    ¬ Completable w := by
  rintro ⟨cs, hcs, p, s, heq⟩
  have hloop := concatenation_loop cs hcs
  have hsub : run (run {0} p) w ⊆ run Finset.univ w :=
    run_mono w (Finset.subset_univ _)
  have hz : run (run {0} p) w = ∅ := Finset.subset_empty.mp (hw ▸ hsub)
  rw [← heq, run_append, run_append, hz, run_empty] at hloop
  exact Finset.not_mem_empty _ hloop

def shortest : Word := [true,false,true,true,false]
def constructed : Word := [false,false,true,true,false,false,false,true,true,false,false]

theorem shortest_kills : run Finset.univ shortest = ∅ := by decide
theorem constructed_kills : run Finset.univ constructed = ∅ := by decide

theorem shortest_not_completable : ¬ Completable shortest :=
  not_completable_of_killing shortest shortest_kills

theorem constructed_not_completable : ¬ Completable constructed :=
  not_completable_of_killing constructed constructed_kills

def coverPieces : List Word :=
  [[true,true], [true,true], [false,false], [false,false,true], [false,false],
   [true,true], [false,true], [false,true], [true,true]]

def cover : Word := coverPieces.flatten

theorem cover_valid : ∀ c ∈ coverPieces, c ∈ C := by decide

theorem short_words_in_cover :
    ∀ n : Fin 5, ∀ f : Fin n.val → Bool, (List.ofFn f).IsInfix cover := by decide

theorem every_shorter_word_completable (w : Word) (hw : w.length < 5) : Completable w := by
  refine ⟨coverPieces, cover_valid, ?_⟩
  have h := short_words_in_cover ⟨w.length, hw⟩ w.get
  simpa [cover] using h

/-- Exact minimum, stated directly without an opaque shortest-length function. -/
theorem minimum_is_five :
    shortest.length = 5 ∧ ¬ Completable shortest ∧
      (∀ w : Word, w.length < 5 → Completable w) := by
  exact ⟨rfl, shortest_not_completable, every_shorter_word_completable⟩

theorem constructed_within_bound : constructed.length ≤ 4 * 3^2 - 3 * 3 := by decide

end Proof.Concrete


==> anc/proof/Proof/ConcreteCycle.lean <==
import Proof.StoredCodeBridge
import Proof.CostCycleSolver
import Proof.CostPrefixPolynomial
import Proof.CostInitial
import Proof.CostTotalBounds

namespace Proof.ConcreteCycle
open CostModel CostCodeData CostCompression CostPreprocess CodeAutomaton PrefixExtraction
open scoped BigOperators
set_option linter.unusedSectionVars false
set_option maxHeartbeats 1000000

variable {d : ℕ}

/-- Read the stored vector's size, rather than re-traversing its name list. -/
def numberedSizeW {cs : List (List (Fin d))} (ns : NumberedStates cs) : Work ℕ :=
  ⟨ns.table.toArray.size, 1 + Nat.size ns.table.toArray.size⟩

@[simp] theorem numberedSizeW_value {cs : List (List (Fin d))} (ns : NumberedStates cs) :
    (numberedSizeW ns).value = ns.names.length := by simp [numberedSizeW]

def numberedTable {cs : List (List (Fin d))} (ns : NumberedStates cs) :
    Vector (State cs.toFinset) (numberedSizeW ns).value :=
  ns.table.cast (numberedSizeW_value ns).symm

def numberedEquiv {cs : List (List (Fin d))} (ns : NumberedStates cs) :
    Fin (numberedSizeW ns).value ≃ State cs.toFinset :=
  (finCongr (numberedSizeW_value ns)).trans ns.equiv

theorem numberedTable_equiv {cs : List (List (Fin d))} (ns : NumberedStates cs)
    (i : Fin (numberedSizeW ns).value) :
    (numberedTable ns)[i.val] = numberedEquiv ns i := by
  rfl

/-- Fully stored data together with erased refinements to the actual code.
The equivalence is used only in proofs; numerical kernels use finite indices. -/
structure Prepared (cs : List (List (Fin d))) (a : Fin d) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ cs.toFinset) where
  N : ℕ
  equiv : Fin N ≃ State cs.toFinset
  letters : Vector (Mat N) d
  power : Mat N
  indices : Vector (Fin N) (r+1)
  x : Vec N
  y : Vec N
  hletters : ∀ b, denoteLetters letters b = (letterTransition cs.toFinset b).submatrix equiv equiv
  hbinary : ∀ w i j, wordMatrix (denoteLetters letters) w i j ≤ 1
  hpower : matDenote power = wordMatrix (denoteLetters letters)
    (List.replicate (longPowerLength k r) a)
  hx : x = (rowW power indices).value
  hy : y = (columnW power indices).value
  hrow : vecDenote x = compressedRow cs.toFinset a k r hpow ∘ equiv
  hcolumn : vecDenote y = compressedColumn cs.toFinset a k r hpow ∘ equiv
  hcompressed : ∀ w, matDenote (compressedW letters power indices w).value =
    compressed cs.toFinset a k r hpow w

def longLengthW (k r : ℕ) : Work ℕ :=
  bind (natAdd r 1) (fun size => bind (natMul 2 k) (fun twice => natMul twice size))

@[simp] theorem longLengthW_value (k r : ℕ) :
    (longLengthW k r).value = longPowerLength k r := rfl

def longLengthBudget (k r : ℕ) : ℕ :=
  (1+Nat.size r+Nat.size 1) + (1+Nat.size 2)*(1+Nat.size k) +
    (1+Nat.size (2*k))*(1+Nat.size (r+1))

@[simp] theorem longLengthW_cost (k r : ℕ) :
    (longLengthW k r).cost = longLengthBudget k r := by
  simp [longLengthW, bind_cost, bind_value, natAdd, natMul, longLengthBudget, Nat.add_assoc]

def prepareW (cs : List (List (Fin d))) (hcs : cs.Nodup)
    (hcode : Target.IsCode cs.toFinset) (a : Fin d) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ cs.toFinset) :
    Work (Prepared cs a k r hpow) := by
  let numbered := buildStatesW cs
  let ns := numbered.value
  let dimension := numberedSizeW ns
  let ss := numberedTable ns
  let e := numberedEquiv ns
  let cycle := cycleIndicesAtW ns dimension.value (numberedSizeW_value ns) a r hpow
  let letters := letterMatricesW cs ss
  let count := longLengthW k r
  let padding := CostCompression.replicateW a count.value
  let power := wordW letters.value padding.value
  let x := rowW power.value cycle.value
  let y := columnW power.value cycle.value
  refine ⟨{
    N := dimension.value, equiv := e, letters := letters.value,
    power := power.value, indices := cycle.value, x := x.value, y := y.value,
    hletters := ?_, hbinary := ?_, hpower := ?_, hx := rfl, hy := rfl,
    hrow := ?_, hcolumn := ?_, hcompressed := ?_ },
    numbered.cost + dimension.cost + cycle.cost + letters.cost + count.cost + padding.cost +
      power.cost + x.cost + y.cost⟩
  · exact StoredCodeBridge.letterMatrices_refine cs hcs ss e (numberedTable_equiv ns)
  · exact StoredCodeBridge.stored_word_binary cs hcs ss e (numberedTable_equiv ns) hcode
  · simp only [power, wordW_value, padding, CostCompression.replicateW_value,
      count, longLengthW_value]
  · simpa only [x, power, padding, CostCompression.replicateW_value,
      count, longLengthW_value] using
      StoredCodeBridge.stored_row_refine cs hcs ss e (numberedTable_equiv ns)
        a k r hpow cycle.value (cycleIndicesAtW_refines ns dimension.value (numberedSizeW_value ns) a r hpow)
  · simpa only [y, power, padding, CostCompression.replicateW_value,
      count, longLengthW_value] using
      StoredCodeBridge.stored_column_refine cs hcs ss e (numberedTable_equiv ns)
        a k r hpow cycle.value (cycleIndicesAtW_refines ns dimension.value (numberedSizeW_value ns) a r hpow)
  · intro w
    simpa only [power, padding, CostCompression.replicateW_value,
      count, longLengthW_value] using
      StoredCodeBridge.stored_compressed_refine cs hcs ss e (numberedTable_equiv ns)
        a k r hpow cycle.value (cycleIndicesAtW_refines ns dimension.value (numberedSizeW_value ns) a r hpow) w

namespace Prepared
variable {cs : List (List (Fin d))} {a : Fin d} {k r : ℕ}
  {hpow : List.replicate (r+1) a ∈ cs.toFinset}

def rotations (P : Prepared cs a k r hpow) : Work (Vector (Mat (r+1)) (r+1)) :=
  let offset := CostInitial.natSubW k 1
  let result := rotationsW P.letters P.power P.indices a offset.value
  ⟨result.value, offset.cost + result.cost⟩

theorem mass_refine (P : Prepared cs a k r hpow) (v : List (Fin d)) :
    mass (matDenote (compressedW P.letters P.power P.indices v).value) =
      scalar (run (CostPrefix.lettersDenote P.letters) (vecDenote P.x) v) (vecDenote P.y) := by
  rw [P.hx, P.hy]
  exact compressedW_mass_eq_scalar P.letters P.power P.indices v

theorem rotations_refine (P : Prepared cs a k r hpow) (i : Fin (r+1)) :
    matDenote P.rotations.value[i.val] =
      compressed cs.toFinset a k r hpow (List.replicate (k-1+i.val) a) := by
  simp only [rotations, CostInitial.natSubW, rotationsW_value, P.hcompressed]

theorem rotations_sum (P : Prepared cs a k r hpow) (hcode : Target.IsCode cs.toFinset) :
    ∑ i : Fin (r+1), matDenote P.rotations.value[i.val] = allOnes := by
  simp only [P.rotations_refine]
  exact compressed_rotations_sum cs.toFinset hcode a k r hpow (k-1)

def runW (P : Prepared cs a k r hpow) (hcode : Target.IsCode cs.toFinset) :
    Work (Option (List (Fin d))) := by
  letI : Nonempty (Fin d) := ⟨a⟩
  exact CostCycleSolver.solveW P.letters P.x P.y (r+1) k a
    (compressedW P.letters P.power P.indices) P.rotations P.mass_refine (P.rotations_sum hcode)

theorem coefficient_refine (P : Prepared cs a k r hpow) (n : ℕ) :
    scalar (vecDenote P.x) (future (CostPrefix.lettersDenote P.letters) (vecDenote P.y) n) =
      scalar (compressedRow cs.toFinset a k r hpow)
        (future (letterTransition cs.toFinset) (compressedColumn cs.toFinset a k r hpow) n) := by
  have hb : CostPrefix.lettersDenote P.letters =
      fun b => (letterTransition cs.toFinset b).submatrix P.equiv P.equiv :=
    funext P.hletters
  rw [hb, P.hrow, P.hcolumn]
  exact future_scalar_reindex P.equiv _ _ _ n

theorem padded_correct (_P : Prepared cs a k r hpow) (hcode : Target.IsCode cs.toFinset)
    (hk : 1 ≤ k) (hpos : ∀ c ∈ cs, 0 < c.length) (hbound : ∀ c ∈ cs, c.length ≤ k)
    (v : List (Fin d)) (is : List (Fin (r+1))) (hv : v.length < 2*k)
    (his : is.length < r+1)
    (hkill : rotatedProduct (compressed cs.toFinset a k r hpow v)
      (fun i : Fin (r+1) => compressed cs.toFinset a k r hpow
        (List.replicate (k-1+i.val) a))
      (compressed cs.toFinset a k r hpow v) is = 0) :
    CostInitial.ResultSpec cs k (some (paddedWord a (k-1) v is)) := by
  let C := cs.toFinset
  let p := k-1
  let T := compressed C a k r hpow v
  let R : Fin (r+1) → Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
    fun i => compressed C a k r hpow (List.replicate (p+i.val) a)
  have hkill' : T * (is.map (fun i => R i * T)).prod = 0 := by
    rw [← rotatedProduct_eq]
    exact hkill
  have hb : ∀ c ∈ C, c.length ≤ k := fun c hc => hbound c (List.mem_toFinset.mp hc)
  have hp : ∀ c ∈ C, c ≠ [] :=
    fun c hc => List.length_pos_iff.mp (hpos c (List.mem_toFinset.mp hc))
  have hzero : transition C (paddedWord a p v is) = 0 := by
    rw [paddedWord_transition]
    apply padded_product_zero (cycleLeft C a k r hpow) (cycleRight C a k r hpow)
      (compressed C a k r hpow (List.replicate p a)) (transition C v)
      (transition C (List.replicate p a))
      (fun i : Fin (r+1) => transition C (List.replicate (p+i.val) a)) R
      (compressed_padding C hcode a k r p hk hpow hb (by rfl))
      (fun i => compressed_padding C hcode a k r (p+i.val) hk hpow hb (by omega)) is
    exact hkill'
  constructor
  · have hrk : r+1 ≤ k := by simpa using hb _ hpow
    have hq : is.length+1 ≤ r+1 := by omega
    have hrot : (is.map Fin.val).sum ≤ ((is.length+1)-1)*((r+1)-1) := by
      simpa using rotation_sum_le r is
    rw [paddedWord_length]
    exact (parameterized_length_bound k (r+1) (is.length+1) v.length
      (is.map Fin.val).sum hq (by omega) hrot).trans (universal_length_bound k (r+1) hk hrk)
  · exact (transition_zero_iff C hp _).mp hzero

theorem runW_correct (P : Prepared cs a k r hpow) (hcode : Target.IsCode cs.toFinset)
    (hk : 1 ≤ k) (hpos : ∀ c ∈ cs, 0 < c.length) (hbound : ∀ c ∈ cs, c.length ≤ k) :
    CostInitial.ResultSpec cs k (P.runW hcode).value := by
  letI : Nonempty (Fin d) := ⟨a⟩
  have hs := CostCycleSolver.solveW_spec P.letters P.x P.y (r+1) k a
    (compressedW P.letters P.power P.indices) P.rotations P.mass_refine (P.rotations_sum hcode)
  change match (P.runW hcode).value with
    | none => _
    | some w => _ at hs
  cases ho : (P.runW hcode).value with
  | none =>
      rw [ho] at hs
      apply complete_of_no_deficient_length cs.toFinset hcode a k r hk hpow
        (fun c hc => List.length_pos_iff.mp (hpos c (List.mem_toFinset.mp hc)))
        (fun c hc => hbound c (List.mem_toFinset.mp hc))
      intro n hn
      simpa only [Fintype.card_fin, ← P.coefficient_refine] using hs n hn
  | some w =>
      rw [ho] at hs
      obtain ⟨v, is, hv, _, hi, hz, rfl⟩ := hs
      apply P.padded_correct hcode hk hpos hbound v is hv hi
      simpa only [P.hcompressed, P.rotations_refine] using hz

theorem runW_cost (P : Prepared cs a k r hpow) (hcode : Target.IsCode cs.toFinset)
    (hrk : r+1 ≤ k) :
    (P.runW hcode).cost ≤ CostTotalBounds.cycleKernelBudget P.N d (r+1) k := by
  letI : Nonempty (Fin d) := ⟨a⟩
  have hP : ∀ i j, matDenote P.power i j ≤ 1 := by
    rw [P.hpower]
    exact P.hbinary _
  have hx : ∀ i, vecDenote P.x i ≤ r+1 := by
    rw [P.hx]
    exact rowW_entry_le P.power P.indices hP
  have hy : ∀ i, vecDenote P.y i ≤ r+1 := by
    rw [P.hy]
    exact columnW_entry_le P.power P.indices hP
  have hs := CostPrefix.searchW_polynomial P.letters P.x P.y (r+1) (2*k) P.hbinary hx hy
  have hc : ∀ v : List (Fin d), v.length < 2*k →
      (compressedW P.letters P.power P.indices v).cost ≤ compressedBudget P.N d (r+1) (2*k) := by
    intro v hv
    apply (compressedW_cost_le P.letters P.power P.indices v
      (List.replicate (longPowerLength k r) a) P.hpower P.hbinary).trans
    unfold compressedBudget
    have hm := Nat.mul_le_mul_right (2+Nat.size d+binaryMultiplyBudget P.N) hv.le
    omega
  have hrot₀ := rotationsW_cost_le P.letters P.power P.indices a (k-1)
    (List.replicate (longPowerLength k r) a) P.hpower P.hbinary
  have hrot : P.rotations.cost ≤ (r+1)*(rotationBudget P.N d (r+1) (k-1)+1)+(k+2) := by
    have hsize := CostModel.size_le_self k
    simp only [rotations, CostInitial.natSubW, Nat.size_one]
    omega
  have hm := CostCycleSolver.solveW_cost P.letters P.x P.y (r+1) k a
    (compressedW P.letters P.power P.indices) P.rotations P.mass_refine
    (P.rotations_sum hcode)
    (CostPrefix.searchPolynomial d P.N (CostPrefix.valueBits d P.N (r+1) (2*k)) (2*k))
    (compressedBudget P.N d (r+1) (2*k))
    ((r+1)*(rotationBudget P.N d (r+1) (k-1)+1)+(k+2)) hrk hs hc hrot
  simpa only [runW, CostTotalBounds.cycleKernelBudget, Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using hm

end Prepared

/-- The concrete cycle algorithm starts from the actual code list; all
numbering, matrices, long padding, compression and rotations are computed. -/
def solveW (cs : List (List (Fin d))) (hcs : cs.Nodup)
    (hcode : Target.IsCode cs.toFinset) (a : Fin d) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ cs.toFinset) : Work (Option (List (Fin d))) :=
  let prepared := prepareW cs hcs hcode a k r hpow
  let result := prepared.value.runW hcode
  ⟨result.value, prepared.cost + result.cost⟩

theorem solveW_correct (cs : List (List (Fin d))) (hcs : cs.Nodup)
    (hcode : Target.IsCode cs.toFinset) (a : Fin d) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ cs.toFinset) (hk : 1 ≤ k)
    (hpos : ∀ c ∈ cs, 0 < c.length) (hbound : ∀ c ∈ cs, c.length ≤ k) :
    CostInitial.ResultSpec cs k (solveW cs hcs hcode a k r hpow).value :=
  Prepared.runW_correct _ hcode hk hpos hbound

theorem prepareW_cost (cs : List (List (Fin d))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset)
    (a : Fin d) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset)
    (hkL : k ≤ totalLength cs.toFinset) (hrL : r+1 ≤ totalLength cs.toFinset) :
    (prepareW cs hcs hcode a k r hpow).cost ≤
      CostTotalBounds.preparationPolynomial (totalLength cs.toFinset) d := by
  let L := totalLength cs.toFinset
  let numbered := buildStatesW cs
  let ns := numbered.value
  let dimension := numberedSizeW ns
  let ss := numberedTable ns
  let e := numberedEquiv ns
  let cycle := cycleIndicesAtW ns dimension.value (numberedSizeW_value ns) a r hpow
  let letters := letterMatricesW cs ss
  let count := longLengthW k r
  let padding := CostCompression.replicateW a count.value
  let power := wordW letters.value padding.value
  let x := rowW power.value cycle.value
  let y := columnW power.value cycle.value
  have hN : dimension.value ≤ L := by
    change (numberedSizeW ns).value ≤ L
    rw [numberedSizeW_value, ns.length_eq]
    exact state_card_le_totalLength cs.toFinset (by simpa using hne) (by simpa using hpos)
  have hq : longPowerLength k r ≤ 2*L^2 :=
    longPowerLength_le_square cs.toFinset a k r hkL hpow
  have hbinary : ∀ w i j, wordMatrix (denoteLetters letters.value) w i j ≤ 1 :=
    StoredCodeBridge.stored_word_binary cs hcs ss e (numberedTable_equiv ns) hcode
  have hpower : ∀ i j, matDenote power.value i j ≤ 1 := by
    simp only [power, wordW_value]
    exact hbinary padding.value
  have hn := (buildStatesW_cost cs hcs hne hpos).trans
    (CostTotalBounds.statesBudget_polynomial L d)
  have hdimension : dimension.cost ≤ 1+L := by
    change 1+Nat.size dimension.value ≤ 1+L
    exact Nat.add_le_add_left ((CostModel.size_le_self dimension.value).trans hN) 1
  have hi := (cycleIndicesAtW_cost ns dimension.value (numberedSizeW_value ns) a r hpow).trans
    (CostTotalBounds.indicesBudget_polynomial dimension.value r L d hN hrL)
  have hl := (letterMatricesW_cost cs hcs hne hpos ss).trans
    (CostTotalBounds.lettersBudget_polynomial dimension.value L d hN)
  have hcount : count.cost ≤ CostTotalBounds.countPolynomial L := by
    change (natAdd r 1).cost + ((natMul 2 k).cost + (natMul (2*k) (r+1)).cost) ≤ _
    have hh := CostTotalBounds.countBudget_polynomial r k L (by omega) hkL hrL
    omega
  have hp : padding.cost ≤ (2*L^2+1)^2 := by
    simpa only [count, longLengthW_value] using
      (CostCompression.replicateW_cost_le a count.value).trans
        (CostTotalBounds.replicateBudget_polynomial count.value L hq)
  have hw : power.cost ≤ CostTotalBounds.powerPolynomial L d := by
    have hh := wordW_cost letters.value hbinary padding.value
    simp only [padding, CostCompression.replicateW_value, count,
      longLengthW_value, List.length_replicate] at hh
    simpa only [power, padding, CostCompression.replicateW_value, count, longLengthW_value] using
      hh.trans (CostTotalBounds.powerBudget_polynomial dimension.value
        (longPowerLength k r) L d hN hq)
  have hx := (rowW_cost_le power.value cycle.value hpower).trans
    (CostTotalBounds.marginalBudget_input dimension.value (r+1) L hN hrL)
  have hy := (columnW_cost_le power.value cycle.value hpower).trans
    (CostTotalBounds.marginalBudget_input dimension.value (r+1) L hN hrL)
  change numbered.cost + dimension.cost + cycle.cost + letters.cost + count.cost + padding.cost +
    power.cost + x.cost + y.cost ≤ _
  change _ ≤ CostTotalBounds.preparationPolynomial L d
  unfold CostTotalBounds.preparationPolynomial
  dsimp only [numbered, cycle, letters, x, y]
  dsimp only [cycle] at hx hy
  omega

theorem solveW_cost (cs : List (List (Fin d))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset)
    (a : Fin d) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset)
    (hbound : ∀ c ∈ cs, c.length ≤ k) (hkL : k ≤ totalLength cs.toFinset) :
    (solveW cs hcs hcode a k r hpow).cost ≤
      CostTotalBounds.preparationPolynomial (totalLength cs.toFinset) d +
      CostTotalBounds.cycleKernelPolynomial (totalLength cs.toFinset) d := by
  let prepared := prepareW cs hcs hcode a k r hpow
  let L := totalLength cs.toFinset
  have hrk : r+1 ≤ k := by simpa using hbound _ (List.mem_toFinset.mp hpow)
  have hrL : r+1 ≤ L := hrk.trans hkL
  have hN : prepared.value.N ≤ L := by
    have heq : prepared.value.N = Fintype.card (State cs.toFinset) := by
      simpa using Fintype.card_congr prepared.value.equiv
    rw [heq]
    exact state_card_le_totalLength cs.toFinset (by simpa using hne) (by simpa using hpos)
  have hp := prepareW_cost cs hcs hne hpos hcode a k r hpow hkL hrL
  have hr := (prepared.value.runW_cost hcode hrk).trans
    (CostTotalBounds.cycleKernelBudget_polynomial prepared.value.N d (r+1) k L hN hrL hkL)
  change prepared.cost + (prepared.value.runW hcode).cost ≤ _
  dsimp only [prepared, L] at hp hr ⊢
  omega

end Proof.ConcreteCycle


==> anc/proof/Proof/ConstructiveDescent.lean <==
import Proof.MatrixCore

namespace Proof

set_option linter.unusedSectionVars false

open scoped BigOperators

namespace MassDescent

variable {ι : Type*} [Fintype ι] [DecidableEq ι] [LinearOrder ι]

def chooseDrop (A T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (hA : 0 < mass A) : ι :=
  let good := Finset.univ.filter (fun i => mass (A * R i * T) < mass A)
  good.min' (by
    obtain ⟨i, hi⟩ := exists_mass_drop A T R hR hT hA
    exact ⟨i, Finset.mem_filter.mpr ⟨Finset.mem_univ _, hi⟩⟩)

lemma chooseDrop_good (A T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (hA : 0 < mass A) :
    mass (A * R (chooseDrop A T R hR hT hA) * T) < mass A := by
  unfold chooseDrop
  let good := Finset.univ.filter (fun i => mass (A * R i * T) < mass A)
  have hgood : good.Nonempty := by
    obtain ⟨i, hi⟩ := exists_mass_drop A T R hR hT hA
    exact ⟨i, Finset.mem_filter.mpr ⟨Finset.mem_univ _, hi⟩⟩
  exact (Finset.mem_filter.mp (Finset.min'_mem good hgood)).2

/-- Executable Section 6 descent: repeatedly select the first rotation that
strictly decreases mass, stopping exactly when the current matrix is zero. -/
def rotations (T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (A : Matrix ι ι ℕ) : List ι :=
  if hA : mass A = 0 then []
  else
    let i := chooseDrop A T R hR hT (Nat.pos_of_ne_zero hA)
    i :: rotations T R hR hT (A * R i * T)
termination_by mass A
decreasing_by exact chooseDrop_good A T R hR hT (Nat.pos_of_ne_zero hA)

lemma rotations_spec (T : Matrix ι ι ℕ) (R : ι → Matrix ι ι ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T < Fintype.card ι)
    (A : Matrix ι ι ℕ) :
    (rotations T R hR hT A).length ≤ mass A ∧
      rotatedProduct T R A (rotations T R hR hT A) = 0 := by
  have aux : ∀ n, ∀ A : Matrix ι ι ℕ, mass A = n →
      (rotations T R hR hT A).length ≤ mass A ∧
        rotatedProduct T R A (rotations T R hR hT A) = 0 := by
    intro n
    induction n using Nat.strong_induction_on with
    | h n ih =>
        intro A hn
        by_cases hz : mass A = 0
        · rw [rotations]
          simp only [hz, ↓reduceDIte, List.length_nil, Nat.zero_le]
          simpa [rotatedProduct] using (mass_eq_zero_iff A).mp hz
        · let hp : 0 < mass A := Nat.pos_of_ne_zero hz
          let i := chooseDrop A T R hR hT hp
          have hi : mass (A * R i * T) < mass A :=
            chooseDrop_good A T R hR hT hp
          have hin : mass (A * R i * T) < n := by simpa [hn] using hi
          have hrec := ih (mass (A * R i * T)) hin (A * R i * T) rfl
          rw [rotations]
          simp only [hz, ↓reduceDIte]
          change (i :: rotations T R hR hT (A * R i * T)).length ≤ mass A ∧
            rotatedProduct T R A (i :: rotations T R hR hT (A * R i * T)) = 0
          constructor
          · simp only [List.length_cons]
            omega
          · change rotatedProduct T R (A * R i * T)
              (rotations T R hR hT (A * R i * T)) = 0
            exact hrec.2
  exact aux (mass A) A rfl

lemma rotations_length_lt_card (T : Matrix ι ι ℕ)
    (R : ι → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (hT : mass T < Fintype.card ι) :
    (rotations T R hR hT T).length < Fintype.card ι :=
  (rotations_spec T R hR hT T).1.trans_lt hT

lemma rotations_product_zero (T : Matrix ι ι ℕ)
    (R : ι → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (hT : mass T < Fintype.card ι) :
    T * ((rotations T R hR hT T).map (fun i => R i * T)).prod = 0 := by
  rw [← rotatedProduct_eq]
  exact (rotations_spec T R hR hT T).2

end MassDescent

end Proof


==> anc/proof/Proof/ConstructiveExtraction.lean <==
import Proof.MatrixCore
import Mathlib.Data.List.OfFn
import Mathlib.Data.Fintype.Pi
import Mathlib.Algebra.BigOperators.Fin

namespace Proof

set_option linter.unusedSectionVars false

open scoped BigOperators

namespace PrefixExtraction

variable {α ι : Type*} [Fintype α] [LinearOrder α]
  [Fintype ι] [DecidableEq ι]

/-- The row-vector update after reading one letter. -/
def step (B : α → Matrix ι ι ℕ) (u : ι → ℕ) (a : α) : ι → ℕ :=
  Matrix.vecMul u (B a)

/-- The vector of total weights of all suffixes of a prescribed length. -/
def future (B : α → Matrix ι ι ℕ) (y : ι → ℕ) : ℕ → ι → ℕ
  | 0 => y
  | n+1 => Matrix.mulVec (∑ a, B a) (future B y n)

/-- Pairing of a row and a column vector. -/
def scalar (u z : ι → ℕ) : ℕ := ∑ i, u i * z i

/-- Reading a concrete word by successive row-vector updates. -/
def run (B : α → Matrix ι ι ℕ) : (ι → ℕ) → List α → ι → ℕ
  | u, [] => u
  | u, a :: w => run B (step B u a) w

def wordMatrix (B : α → Matrix ι ι ℕ) : List α → Matrix ι ι ℕ
  | [] => 1
  | a :: w => B a * wordMatrix B w

omit [Fintype α] [LinearOrder α] in
lemma run_eq_vecMul_wordMatrix (B : α → Matrix ι ι ℕ)
    (u : ι → ℕ) (w : List α) :
    run B u w = Matrix.vecMul u (wordMatrix B w) := by
  induction w generalizing u with
  | nil => simp [run, wordMatrix]
  | cons a w ih => simp [run, step, wordMatrix, ih]

omit [LinearOrder α] [DecidableEq ι] in
lemma scalar_future_succ (B : α → Matrix ι ι ℕ) (u y : ι → ℕ) (n : ℕ) :
    scalar u (future B y (n+1)) =
      ∑ a : α, scalar (step B u a) (future B y n) := by
  simp only [scalar, future, step, Matrix.mulVec, Matrix.vecMul, Matrix.sum_apply,
    dotProduct]
  simp_rw [Finset.mul_sum, Finset.sum_mul, Finset.mul_sum]
  simp only [mul_assoc]
  calc
    (∑ i : ι, ∑ j : ι, ∑ a : α,
        u i * (B a i j * future B y n j)) =
        ∑ i : ι, ∑ a : α, ∑ j : ι,
          u i * (B a i j * future B y n j) := by
            apply Finset.sum_congr rfl
            intro i hi
            rw [Finset.sum_comm]
    _ = ∑ a : α, ∑ i : ι, ∑ j : ι,
          u i * (B a i j * future B y n j) := by
            rw [Finset.sum_comm]
    _ = ∑ a : α, ∑ j : ι, ∑ i : ι,
          u i * (B a i j * future B y n j) := by
            apply Finset.sum_congr rfl
            intro a ha
            rw [Finset.sum_comm]

omit [LinearOrder α] [DecidableEq ι] in
lemma sum_words_succ_nat (f : List α → ℕ) (n : ℕ) :
    (∑ w : Fin (n+1) → α, f (List.ofFn w)) =
      ∑ a : α, ∑ w : Fin n → α, f (a :: List.ofFn w) := by
  rw [← (Fin.consEquiv (fun _ : Fin (n+1) => α)).sum_comp]
  change (∑ z : α × (Fin n → α), f (List.ofFn (Fin.cons z.1 z.2))) = _
  simp [Fintype.sum_prod_type, List.ofFn_cons]

omit [LinearOrder α] [DecidableEq ι] in
lemma scalar_future_eq_sum_words (B : α → Matrix ι ι ℕ)
    (u y : ι → ℕ) (n : ℕ) :
    scalar u (future B y n) =
      ∑ w : Fin n → α, scalar (run B u (List.ofFn w)) y := by
  induction n generalizing u with
  | zero => simp [scalar, future, run]
  | succ n ih =>
      rw [scalar_future_succ]
      change (∑ a : α, scalar (step B u a) (future B y n)) =
        ∑ w : Fin (n+1) → α, scalar (run B u (List.ofFn w)) y
      rw [sum_words_succ_nat (α := α)
        (fun w => scalar (run B u w) y) n]
      apply Finset.sum_congr rfl
      intro a ha
      rw [ih]
      apply Finset.sum_congr rfl
      intro w hw
      simp [run]

omit [LinearOrder α] [DecidableEq ι] in
lemma aggregate_lt_of_deficient (B : α → Matrix ι ι ℕ)
    (x y : ι → ℕ) (r : ℕ) (v : List α)
    (hbound : ∀ w, scalar (run B x w) y ≤ r)
    (hv : scalar (run B x v) y < r) :
    scalar x (future B y v.length) < r * Fintype.card α ^ v.length := by
  rw [scalar_future_eq_sum_words]
  calc
    (∑ w : Fin v.length → α, scalar (run B x (List.ofFn w)) y) <
        ∑ _w : Fin v.length → α, r := by
      apply Finset.sum_lt_sum
      · intro w hw
        exact hbound (List.ofFn w)
      · exact ⟨v.get, Finset.mem_univ _, by simpa using hv⟩
    _ = r * Fintype.card α ^ v.length := by
      simp [Fintype.card_fun, mul_comm]

omit [LinearOrder α] [DecidableEq ι] in
lemma exists_good_letter [Nonempty α]
    (B : α → Matrix ι ι ℕ) (u y : ι → ℕ) (r n : ℕ)
    (h : scalar u (future B y (n+1)) < r * Fintype.card α ^ (n+1)) :
    ∃ a : α, scalar (step B u a) (future B y n) < r * Fintype.card α ^ n := by
  by_contra hn
  push_neg at hn
  have hsum :
      (∑ _a : α, r * Fintype.card α ^ n) ≤
        ∑ a : α, scalar (step B u a) (future B y n) := by
    exact Finset.sum_le_sum fun a ha => hn a
  rw [← scalar_future_succ] at hsum
  have hconst : (∑ _a : α, r * Fintype.card α ^ n) =
      r * Fintype.card α ^ (n+1) := by
    simp [pow_succ, mul_assoc, mul_left_comm, mul_comm]
  omega

/-- The first letter, in the fixed alphabet order, whose conditional total is
strictly below the current average threshold. -/
def chooseLetter [Nonempty α]
    (B : α → Matrix ι ι ℕ) (u y : ι → ℕ) (r n : ℕ)
    (h : scalar u (future B y (n+1)) < r * Fintype.card α ^ (n+1)) : α :=
  let good := Finset.univ.filter
    (fun a => scalar (step B u a) (future B y n) < r * Fintype.card α ^ n)
  good.min' (by
    obtain ⟨a, ha⟩ := exists_good_letter B u y r n h
    exact ⟨a, Finset.mem_filter.mpr ⟨Finset.mem_univ _, ha⟩⟩)

omit [DecidableEq ι] in
lemma chooseLetter_good [Nonempty α]
    (B : α → Matrix ι ι ℕ) (u y : ι → ℕ) (r n : ℕ)
    (h : scalar u (future B y (n+1)) < r * Fintype.card α ^ (n+1)) :
    scalar (step B u (chooseLetter B u y r n h)) (future B y n) <
      r * Fintype.card α ^ n := by
  unfold chooseLetter
  let good := Finset.univ.filter
    (fun a => scalar (step B u a) (future B y n) < r * Fintype.card α ^ n)
  have hgood : good.Nonempty := by
    obtain ⟨a, ha⟩ := exists_good_letter B u y r n h
    exact ⟨a, Finset.mem_filter.mpr ⟨Finset.mem_univ _, ha⟩⟩
  exact (Finset.mem_filter.mp (Finset.min'_mem good hgood)).2

/-- Executable conditional-expectation extraction. Its proof argument is erased
by compilation; each recursive call chooses the first successful letter. -/
def extractAux [Nonempty α]
    (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r : ℕ) :
    (n : ℕ) → (u : ι → ℕ) →
      scalar u (future B y n) < r * Fintype.card α ^ n → List α
  | 0, _u, _h => []
  | n+1, u, h =>
      let a := chooseLetter B u y r n h
      a :: extractAux B y r n (step B u a) (chooseLetter_good B u y r n h)

omit [DecidableEq ι] in
@[simp] lemma extractAux_length [Nonempty α]
    (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r n : ℕ) (u : ι → ℕ)
    (h : scalar u (future B y n) < r * Fintype.card α ^ n) :
    (extractAux B y r n u h).length = n := by
  induction n generalizing u with
  | zero => rfl
  | succ n ih =>
      simp only [extractAux, List.length_cons]
      rw [ih]

omit [DecidableEq ι] in
lemma extractAux_correct [Nonempty α]
    (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r n : ℕ) (u : ι → ℕ)
    (h : scalar u (future B y n) < r * Fintype.card α ^ n) :
    scalar (run B u (extractAux B y r n u h)) y < r := by
  induction n generalizing u with
  | zero =>
      simpa [extractAux, run, future, scalar] using h
  | succ n ih =>
      simp only [extractAux, run]
      apply ih

omit [DecidableEq ι] in
/-- Constructive Proposition 5.2: a deficient aggregate at length `n` yields
an explicitly selected deficient word of exactly that length. -/
lemma constructive_short_deficiency [Nonempty α]
    (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r n : ℕ)
    (h : scalar x (future B y n) < r * Fintype.card α ^ n) :
    let v := extractAux B y r n x h
    v.length = n ∧ scalar (run B x v) y < r := by
  exact ⟨extractAux_length B y r n x h, extractAux_correct B y r n x h⟩

def chooseDeficientLength
    (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound,
      scalar x (future B y n) < r * Fintype.card α ^ n) : ℕ :=
  let good := (Finset.range bound).filter
    (fun n => scalar x (future B y n) < r * Fintype.card α ^ n)
  good.min' (by
    obtain ⟨n, hn, hgood⟩ := h
    exact ⟨n, Finset.mem_filter.mpr ⟨Finset.mem_range.mpr hn, hgood⟩⟩)

omit [LinearOrder α] [DecidableEq ι] in
lemma chooseDeficientLength_lt
    (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound,
      scalar x (future B y n) < r * Fintype.card α ^ n) :
    chooseDeficientLength B x y r bound h < bound := by
  unfold chooseDeficientLength
  let good := (Finset.range bound).filter
    (fun n => scalar x (future B y n) < r * Fintype.card α ^ n)
  have hgood : good.Nonempty := by
    obtain ⟨n, hn, hp⟩ := h
    exact ⟨n, Finset.mem_filter.mpr ⟨Finset.mem_range.mpr hn, hp⟩⟩
  exact Finset.mem_range.mp (Finset.mem_filter.mp (Finset.min'_mem good hgood)).1

omit [LinearOrder α] [DecidableEq ι] in
lemma chooseDeficientLength_good
    (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound,
      scalar x (future B y n) < r * Fintype.card α ^ n) :
    scalar x (future B y (chooseDeficientLength B x y r bound h)) <
      r * Fintype.card α ^ (chooseDeficientLength B x y r bound h) := by
  unfold chooseDeficientLength
  let good := (Finset.range bound).filter
    (fun n => scalar x (future B y n) < r * Fintype.card α ^ n)
  have hgood : good.Nonempty := by
    obtain ⟨n, hn, hp⟩ := h
    exact ⟨n, Finset.mem_filter.mpr ⟨Finset.mem_range.mpr hn, hp⟩⟩
  exact (Finset.mem_filter.mp (Finset.min'_mem good hgood)).2

def extractFromRange [Nonempty α]
    (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound,
      scalar x (future B y n) < r * Fintype.card α ^ n) : List α :=
  let n := chooseDeficientLength B x y r bound h
  extractAux B y r n x (chooseDeficientLength_good B x y r bound h)

lemma extractFromRange_length [Nonempty α]
    (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound,
      scalar x (future B y n) < r * Fintype.card α ^ n) :
    (extractFromRange B x y r bound h).length < bound := by
  rw [extractFromRange, extractAux_length]
  exact chooseDeficientLength_lt B x y r bound h

lemma extractFromRange_correct [Nonempty α]
    (B : α → Matrix ι ι ℕ) (x y : ι → ℕ) (r bound : ℕ)
    (h : ∃ n < bound,
      scalar x (future B y n) < r * Fintype.card α ^ n) :
    scalar (run B x (extractFromRange B x y r bound h)) y < r := by
  unfold extractFromRange
  apply extractAux_correct

end PrefixExtraction

end Proof


==> anc/proof/Proof/CostAssembly.lean <==
import Proof.CostModel

/-!
Composition of the actual charged stages of a cycle-branch solver. In
particular `run` does not evaluate a pre-existing solver and attach a budget:
its value and work are obtained from the same sequence of stage executions.
Concrete clients must instantiate both the semantic and resource hypotheses.
-/

namespace Proof.CostAssembly

open CostModel

set_option linter.unusedSectionVars false

/-- The work-bearing stages used by the cycle branch. The proof argument of
`extract` certifies that the finite coefficient scan actually succeeded. -/
structure CyclePipeline (α I D S : Type*) where
  prepare : Work D
  scan : D → Work (Option ℕ)
  extract : (d : D) → (n : ℕ) → (scan d).value = some n → Work (List α)
  startProduct : D → List α → Work S
  descend : D → S → Work (List I)
  emit : D → List α → List I → Work (List α)

namespace CyclePipeline

variable {α I D S : Type*}

/-- Execute the preparation once, then the scan, and only on the deficient
branch execute extraction, initialization, descent and output construction.
`none` is the complete-code result; `some w` is the explicit missing word. -/
def run (P : CyclePipeline α I D S) : Work (Option (List α)) :=
  let data := P.prepare
  let scanned := P.scan data.value
  match hs : scanned.value with
  | none => ⟨none, data.cost + scanned.cost + 1⟩
  | some n =>
      let v := P.extract data.value n hs
      let initial := P.startProduct data.value v.value
      let rotations := P.descend data.value initial.value
      let output := P.emit data.value v.value rotations.value
      ⟨some output.value,
        data.cost + scanned.cost + v.cost + initial.cost + rotations.cost + output.cost + 1⟩

/-- Resource bound for this execution. Bounds on later stages are required
only on the scan-success path and the values actually produced by prior
stages, rather than on arbitrary unbounded matrices or impossible lengths. -/
theorem run_cost (P : CyclePipeline α I D S) (p q e i t o : ℕ)
    (hp : P.prepare.cost ≤ p)
    (hq : (P.scan P.prepare.value).cost ≤ q)
    (he : ∀ n (h : (P.scan P.prepare.value).value = some n),
      (P.extract P.prepare.value n h).cost ≤ e)
    (hi : ∀ n (h : (P.scan P.prepare.value).value = some n),
      (P.startProduct P.prepare.value (P.extract P.prepare.value n h).value).cost ≤ i)
    (ht : ∀ n (h : (P.scan P.prepare.value).value = some n),
      (P.descend P.prepare.value
        (P.startProduct P.prepare.value (P.extract P.prepare.value n h).value).value).cost ≤ t)
    (ho : ∀ n (h : (P.scan P.prepare.value).value = some n),
      (P.emit P.prepare.value (P.extract P.prepare.value n h).value
        (P.descend P.prepare.value
          (P.startProduct P.prepare.value (P.extract P.prepare.value n h).value).value).value).cost ≤ o) :
    P.run.cost ≤ p + q + e + i + t + o + 1 := by
  unfold run
  dsimp only
  split
  · dsimp only
    omega
  · rename_i n hn
    dsimp only
    have he' := he n hn
    have hi' := hi n hn
    have ht' := ht n hn
    have ho' := ho n hn
    omega

/-- The semantic invariants follow the same values as the charged execution:
deficiency after extraction, a represented initial product, a killing
rotation list, and the final padded-word conclusion. -/
theorem run_spec (P : CyclePipeline α I D S)
    (Complete : Prop) (Deficient : D → List α → Prop)
    (Initialized : D → List α → S → Prop)
    (Killed : D → S → List I → Prop) (Missing : List α → Prop)
    (hcomplete : (P.scan P.prepare.value).value = none → Complete)
    (hextract : ∀ n (h : (P.scan P.prepare.value).value = some n),
      Deficient P.prepare.value (P.extract P.prepare.value n h).value)
    (hinit : ∀ v, Deficient P.prepare.value v →
      Initialized P.prepare.value v (P.startProduct P.prepare.value v).value)
    (hdescend : ∀ v s, Initialized P.prepare.value v s →
      Killed P.prepare.value s (P.descend P.prepare.value s).value)
    (hemit : ∀ v s is, Initialized P.prepare.value v s → Killed P.prepare.value s is →
      Missing (P.emit P.prepare.value v is).value) :
    match P.run.value with
    | none => Complete
    | some w => Missing w := by
  have aux : ∀ out, P.run.value = out →
      match out with
      | none => Complete
      | some w => Missing w := by
    intro out hout
    unfold run at hout
    dsimp only at hout
    split at hout
    · rename_i hn
      dsimp only at hout
      subst out
      exact hcomplete hn
    · rename_i n hn
      dsimp only at hout
      subst out
      have hv := hextract n hn
      have hi := hinit _ hv
      have ht := hdescend _ _ hi
      exact hemit _ _ _ hi ht
  exact aux _ rfl

end CyclePipeline

end Proof.CostAssembly


==> anc/proof/Proof/CostCodeData.lean <==
import Proof.CostMatrix
import Proof.ConstructiveExtraction

namespace Proof.CostCodeData
open CostModel
open scoped BigOperators

def identityW (n : ℕ) : Work (Mat n) :=
  tabulate n (fun i => tabulate n (fun j =>
    ⟨if i = j then 1 else 0, 1 + 2*Nat.size n⟩))

@[simp] theorem identityW_value (n : ℕ) : matDenote (identityW n).value = 1 := by
  funext i j
  simp [identityW, matDenote, Matrix.one_apply]

theorem identityW_cost (n : ℕ) :
    (identityW n).cost ≤ n*(n*(2+2*Nat.size n)+1) := by
  apply tabulate_cost_le
  intro i
  have h := tabulate_cost_le n (fun j =>
    (⟨if i = j then 1 else 0, 1+2*Nat.size n⟩ : Work ℕ))
      (1+2*Nat.size n) (fun _ => le_rfl)
  convert h using 1
  ring

def letterW (B : Vector (Mat n) d) (a : Fin d) : Work (Mat n) :=
  ⟨B[a.val], 1+Nat.size d⟩

def denoteLetters (B : Vector (Mat n) d) (a : Fin d) := matDenote B[a.val]

def wordW (B : Vector (Mat n) d) : List (Fin d) → Work (Mat n)
  | [] => identityW n
  | a::w =>
    let letter := letterW B a
    let tail := wordW B w
    let result := matMulW letter.value tail.value
    ⟨result.value, letter.cost + tail.cost + result.cost + 1⟩

@[simp] theorem wordW_value (B : Vector (Mat n) d) (w : List (Fin d)) :
    matDenote (wordW B w).value = PrefixExtraction.wordMatrix (denoteLetters B) w := by
  induction w with
  | nil => simp [wordW, PrefixExtraction.wordMatrix]
  | cons a w ih =>
    simp [wordW, ih, PrefixExtraction.wordMatrix, letterW, denoteLetters]

def binaryMultiplyBudget (n : ℕ) := matrixMulBudget n 1

theorem binaryMultiply_cost (M P : Mat n)
    (hM : ∀ i j, matDenote M i j ≤ 1) (hP : ∀ i j, matDenote P i j ≤ 1) :
    (matMulW M P).cost ≤ binaryMultiplyBudget n :=
  matMulW_cost_le M P 1 hM hP

theorem wordW_cost (B : Vector (Mat n) d)
    (hB : ∀ w i j, PrefixExtraction.wordMatrix (denoteLetters B) w i j ≤ 1)
    (w : List (Fin d)) :
    (wordW B w).cost ≤
      n*(n*(2+2*Nat.size n)+1) + w.length*(2+Nat.size d+binaryMultiplyBudget n) := by
  induction w with
  | nil => simpa [wordW] using identityW_cost n
  | cons a w ih =>
    have ha : ∀ i j, matDenote (letterW B a).value i j ≤ 1 := by
      intro i j
      simpa [letterW, denoteLetters, PrefixExtraction.wordMatrix] using hB [a] i j
    have hw : ∀ i j, matDenote (wordW B w).value i j ≤ 1 := by
      intro i j
      simpa using hB w i j
    have hm := binaryMultiply_cost (letterW B a).value (wordW B w).value ha hw
    simp only [wordW, letterW, List.length_cons]
    simp only [letterW] at hm
    nlinarith

end Proof.CostCodeData


==> anc/proof/Proof/CostCompression.lean <==
import Proof.CostCodeData
import Proof.CodeDeficiency

namespace Proof.CostCompression
open CostModel CostCodeData
open scoped BigOperators

/-- Read a stored cycle-state index, charging its bounded binary size. -/
def indexW (cycle : Vector (Fin n) r) (i : Fin r) : Work (Fin n) :=
  ⟨cycle[i.val], 1 + Nat.size r + Nat.size n⟩

def rowW (P : Mat n) (cycle : Vector (Fin n) r) : Work (Vec n) :=
  tabulate n (fun j =>
    let terms := tabulate r (fun i => bind (indexW cycle i) (fun q => getMatW P q j))
    let result := sumW terms.value.toList
    ⟨result.value, terms.cost + result.cost⟩)

def columnW (P : Mat n) (cycle : Vector (Fin n) r) : Work (Vec n) :=
  tabulate n (fun j =>
    let terms := tabulate r (fun i => bind (indexW cycle i) (fun q => getMatW P j q))
    let result := sumW terms.value.toList
    ⟨result.value, terms.cost + result.cost⟩)

@[simp] theorem rowW_value (P : Mat n) (cycle : Vector (Fin n) r) (j : Fin n) :
    vecDenote (rowW P cycle).value j = ∑ i : Fin r, matDenote P cycle[i.val] j := by
  simp [rowW, vecDenote, tabulate, Vector.toList_map, Vector.toList_ofFn,
    List.map_ofFn, List.sum_ofFn, indexW]

@[simp] theorem columnW_value (P : Mat n) (cycle : Vector (Fin n) r) (j : Fin n) :
    vecDenote (columnW P cycle).value j = ∑ i : Fin r, matDenote P j cycle[i.val] := by
  simp [columnW, vecDenote, tabulate, Vector.toList_map, Vector.toList_ofFn,
    List.map_ofFn, List.sum_ofFn, indexW]

def marginalBudget (n r : ℕ) : ℕ :=
  n * (r*(5+Nat.size r+3*Nat.size n) + 1 + r*(2+2*Nat.size r) + 1)

private theorem marginal_kernel_cost (P : Mat n) (cycle : Vector (Fin n) r)
    (hP : ∀ i j, matDenote P i j ≤ 1) (j : Fin n)
    (transpose : Bool) :
    (let terms := tabulate r (fun i => bind (indexW cycle i) (fun q =>
      if transpose then getMatW P j q else getMatW P q j))
     let result := sumW terms.value.toList
     (terms.cost + result.cost)) ≤
        r*(5+Nat.size r+3*Nat.size n) + 1 + r*(2+2*Nat.size r) := by
  let f := fun i => bind (indexW cycle i) (fun q =>
    if transpose then getMatW P j q else getMatW P q j)
  have hf : ∀ i, (f i).value ≤ 1 := by
    intro i; cases transpose <;> simp [f, indexW]; exacts [hP _ _, hP _ _]
  have hfc : ∀ i, (f i).cost ≤ 4+Nat.size r+3*Nat.size n := by
    intro i
    have h1 := getMatW_cost_le P j cycle[i.val] 1 (hP _ _)
    have h2 := getMatW_cost_le P cycle[i.val] j 1 (hP _ _)
    cases transpose <;> simp [f, indexW, bind_cost, Nat.size_one] at * <;> omega
  have ht := tabulate_cost_le r f (4+Nat.size r+3*Nat.size n) hfc
  have hv : ∀ a ∈ (tabulate r f).value.toList, a ≤ 1 := by
    intro a ha
    have hl : (tabulate r f).value.toList = List.ofFn (fun i => (f i).value) := by
      simp [tabulate, Vector.toList_map, Vector.toList_ofFn, List.map_ofFn]; rfl
    rw [hl, List.mem_ofFn] at ha
    obtain ⟨i, rfl⟩ := ha
    exact hf i
  have hs := sumW_cost_le (tabulate r f).value.toList 1 r hv (by simp)
  simp only [Vector.length_toList, mul_one] at hs
  change (tabulate r f).cost + (sumW (tabulate r f).value.toList).cost ≤ _
  nlinarith

theorem rowW_cost_le (P : Mat n) (cycle : Vector (Fin n) r)
    (hP : ∀ i j, matDenote P i j ≤ 1) :
    (rowW P cycle).cost ≤ marginalBudget n r := by
  apply tabulate_cost_le
  intro j
  exact marginal_kernel_cost P cycle hP j false

theorem columnW_cost_le (P : Mat n) (cycle : Vector (Fin n) r)
    (hP : ∀ i j, matDenote P i j ≤ 1) :
    (columnW P cycle).cost ≤ marginalBudget n r := by
  apply tabulate_cost_le
  intro j
  exact marginal_kernel_cost P cycle hP j true

theorem rowW_entry_le (P : Mat n) (cycle : Vector (Fin n) r)
    (hP : ∀ i j, matDenote P i j ≤ 1) (j : Fin n) :
    vecDenote (rowW P cycle).value j ≤ r := by
  rw [rowW_value]
  calc
    (∑ i : Fin r, matDenote P cycle[i.val] j) ≤ ∑ _i : Fin r, 1 :=
      Finset.sum_le_sum (fun i _ => hP _ _)
    _ = r := by simp

theorem columnW_entry_le (P : Mat n) (cycle : Vector (Fin n) r)
    (hP : ∀ i j, matDenote P i j ≤ 1) (j : Fin n) :
    vecDenote (columnW P cycle).value j ≤ r := by
  rw [columnW_value]
  calc
    (∑ i : Fin r, matDenote P j cycle[i.val]) ≤ ∑ _i : Fin r, 1 :=
      Finset.sum_le_sum (fun i _ => hP _ _)
    _ = r := by simp

def submatrixW (P : Mat n) (cycle : Vector (Fin n) r) : Work (Mat r) :=
  tabulate r (fun i => tabulate r (fun j =>
    bind (indexW cycle i) (fun qi =>
      bind (indexW cycle j) (fun qj => getMatW P qi qj))))

@[simp] theorem submatrixW_value (P : Mat n) (cycle : Vector (Fin n) r)
    (i j : Fin r) :
    matDenote (submatrixW P cycle).value i j = matDenote P cycle[i.val] cycle[j.val] := by
  simp [submatrixW, matDenote, indexW, getMatW]

def submatrixBudget (n r : ℕ) : ℕ :=
  r*(r*((5+2*Nat.size r+4*Nat.size n)+1)+1)

theorem submatrixW_cost_le (P : Mat n) (cycle : Vector (Fin n) r)
    (hP : ∀ i j, matDenote P i j ≤ 1) :
    (submatrixW P cycle).cost ≤ submatrixBudget n r := by
  apply tabulate_cost_le
  intro i
  apply tabulate_cost_le
  intro j
  have hh := getMatW_cost_le P cycle[i.val] cycle[j.val] 1 (hP _ _)
  simp only [bind_cost, bind_value, indexW]
  simp only [Nat.size_one] at hh
  omega

theorem wordMatrix_append (B : α → Matrix (Fin n) (Fin n) ℕ)
    (u v : List α) :
    PrefixExtraction.wordMatrix B (u++v) =
      PrefixExtraction.wordMatrix B u * PrefixExtraction.wordMatrix B v := by
  induction u with
  | nil => simp [PrefixExtraction.wordMatrix]
  | cons a u ih => simp [PrefixExtraction.wordMatrix, ih, Matrix.mul_assoc]

def compressedW (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (w : List (Fin d)) : Work (Mat r) :=
  let word := wordW B w
  let left := matMulW P word.value
  let right := matMulW left.value P
  let result := submatrixW right.value cycle
  ⟨result.value, word.cost + left.cost + right.cost + result.cost⟩

@[simp] theorem compressedW_value (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (w : List (Fin d)) (i j : Fin r) :
    matDenote (compressedW B P cycle w).value i j =
      (matDenote P * PrefixExtraction.wordMatrix (denoteLetters B) w * matDenote P)
        cycle[i.val] cycle[j.val] := by
  simp [compressedW]

def compressedBudget (n d r length : ℕ) : ℕ :=
  n*(n*(2+2*Nat.size n)+1) + length*(2+Nat.size d+binaryMultiplyBudget n) +
    2*binaryMultiplyBudget n + submatrixBudget n r

theorem compressedW_cost_le (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (w padding : List (Fin d))
    (hP : matDenote P = PrefixExtraction.wordMatrix (denoteLetters B) padding)
    (hB : ∀ w i j, PrefixExtraction.wordMatrix (denoteLetters B) w i j ≤ 1) :
    (compressedW B P cycle w).cost ≤ compressedBudget n d r w.length := by
  have hP1 : ∀ i j, matDenote P i j ≤ 1 := by simpa [hP] using hB padding
  have hw1 : ∀ i j, matDenote (wordW B w).value i j ≤ 1 := by simpa using hB w
  have hleft : matDenote (matMulW P (wordW B w).value).value =
      PrefixExtraction.wordMatrix (denoteLetters B) (padding++w) := by
    simp [hP, wordMatrix_append]
  have hl1 : ∀ i j, matDenote (matMulW P (wordW B w).value).value i j ≤ 1 := by
    simpa [hleft] using hB (padding++w)
  have hright : matDenote (matMulW (matMulW P (wordW B w).value).value P).value =
      PrefixExtraction.wordMatrix (denoteLetters B) ((padding++w)++padding) := by
    simp only [matMulW_value, wordW_value, hP, wordMatrix_append]
  have hr1 : ∀ i j,
      matDenote (matMulW (matMulW P (wordW B w).value).value P).value i j ≤ 1 := by
    simpa [hright] using hB ((padding++w)++padding)
  have hc1 := binaryMultiply_cost P (wordW B w).value hP1 hw1
  have hc2 := binaryMultiply_cost (matMulW P (wordW B w).value).value P hl1 hP1
  have hc3 := submatrixW_cost_le (matMulW (matMulW P (wordW B w).value).value P).value cycle hr1
  have hcw := wordW_cost B hB w
  simp only [compressedW, compressedBudget]
  omega

theorem compressedW_mass_eq_scalar (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (w : List (Fin d)) :
    mass (matDenote (compressedW B P cycle w).value) =
      PrefixExtraction.scalar
        (PrefixExtraction.run (denoteLetters B) (vecDenote (rowW P cycle).value) w)
        (vecDenote (columnW P cycle).value) := by
  let H : Matrix (Fin r) (Fin n) ℕ := fun i j => matDenote P cycle[i.val] j
  let L : Matrix (Fin n) (Fin r) ℕ := fun i j => matDenote P i cycle[j.val]
  have hm : matDenote (compressedW B P cycle w).value =
      H * PrefixExtraction.wordMatrix (denoteLetters B) w * L := by
    funext i j
    simp only [compressedW_value, Matrix.mul_apply]
    rfl
  rw [PrefixExtraction.run_eq_vecMul_wordMatrix]
  change mass (matDenote (compressedW B P cycle w).value) =
    Matrix.vecMul (vecDenote (rowW P cycle).value)
      (PrefixExtraction.wordMatrix (denoteLetters B) w) ⬝ᵥ
        vecDenote (columnW P cycle).value
  rw [← Matrix.dotProduct_mulVec, hm, mass_sandwich]
  simp only [dotProduct, Matrix.mulVec, rowW_value, columnW_value, H, L]

/-- Replication records every list-construction step and the size of its
remaining-length counter. The repeated symbol is a stored reference. -/
def replicateW (a : α) : ℕ → Work (List α)
  | 0 => ⟨[], 1⟩
  | m+1 =>
    let tail := replicateW a m
    ⟨a::tail.value, 1 + Nat.size (m+1) + tail.cost⟩

@[simp] theorem replicateW_value (a : α) (m : ℕ) :
    (replicateW a m).value = List.replicate m a := by
  induction m with
  | zero => rfl
  | succ m ih => simp [replicateW, ih, List.replicate_succ]

theorem replicateW_cost_le (a : α) (m : ℕ) :
    (replicateW a m).cost ≤ (m+1)*(1+Nat.size m) := by
  induction m with
  | zero => simp [replicateW]
  | succ m ih =>
    have hs := Nat.size_le_size (Nat.le_succ m)
    have hm := Nat.mul_le_mul_left (m+1) (Nat.add_le_add_left hs 1)
    simp only [replicateW]
    nlinarith

def rotationW (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (a : Fin d) (p : ℕ) (i : Fin r) : Work (Mat r) :=
  bind (natAdd p i.val) (fun length =>
    bind (replicateW a length) (compressedW B P cycle))

def rotationsW (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (a : Fin d) (p : ℕ) : Work (Vector (Mat r) r) :=
  tabulate r (rotationW B P cycle a p)

@[simp] theorem rotationW_value (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (a : Fin d) (p : ℕ) (i : Fin r) :
    (rotationW B P cycle a p i).value =
      (compressedW B P cycle (List.replicate (p+i.val) a)).value := by
  simp [rotationW]

@[simp] theorem rotationsW_value (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (a : Fin d) (p : ℕ) (i : Fin r) :
    (rotationsW B P cycle a p).value[i.val] =
      (compressedW B P cycle (List.replicate (p+i.val) a)).value := by
  simp [rotationsW]

def rotationBudget (n d r p : ℕ) : ℕ :=
  1+Nat.size p+Nat.size r + (p+r+1)*(1+Nat.size (p+r)) +
    compressedBudget n d r (p+r)

theorem rotationW_cost_le (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (a : Fin d) (p : ℕ) (i : Fin r)
    (padding : List (Fin d))
    (hP : matDenote P = PrefixExtraction.wordMatrix (denoteLetters B) padding)
    (hB : ∀ w i j, PrefixExtraction.wordMatrix (denoteLetters B) w i j ≤ 1) :
    (rotationW B P cycle a p i).cost ≤ rotationBudget n d r p := by
  have hi : i.val ≤ r := i.isLt.le
  have hlen : p+i.val ≤ p+r := Nat.add_le_add_left hi p
  have hc := compressedW_cost_le B P cycle (List.replicate (p+i.val) a) padding hP hB
  simp only [List.length_replicate] at hc
  have hcm : compressedBudget n d r (p+i.val) ≤ compressedBudget n d r (p+r) := by
    unfold compressedBudget
    exact Nat.add_le_add_right (Nat.add_le_add_right
      (Nat.add_le_add_left (Nat.mul_le_mul_right _ hlen) _) _) _
  have hr := replicateW_cost_le a (p+i.val)
  have hrm : (p+i.val+1)*(1+Nat.size (p+i.val)) ≤
      (p+r+1)*(1+Nat.size (p+r)) :=
    Nat.mul_le_mul (Nat.add_le_add_right hlen 1)
      (Nat.add_le_add_left (Nat.size_le_size hlen) 1)
  have his := Nat.size_le_size hi
  simp only [rotationW, bind_cost, bind_value, natAdd, replicateW_value]
  unfold rotationBudget
  omega

theorem rotationsW_cost_le (B : Vector (Mat n) d) (P : Mat n)
    (cycle : Vector (Fin n) r) (a : Fin d) (p : ℕ) (padding : List (Fin d))
    (hP : matDenote P = PrefixExtraction.wordMatrix (denoteLetters B) padding)
    (hB : ∀ w i j, PrefixExtraction.wordMatrix (denoteLetters B) w i j ≤ 1) :
    (rotationsW B P cycle a p).cost ≤ r*(rotationBudget n d r p+1) := by
  apply tabulate_cost_le
  intro i
  exact rotationW_cost_le B P cycle a p i padding hP hB

def marginalPolynomial (n r : ℕ) : ℕ := n*(r*(5+r+3*n)+1+r*(2+2*r)+1)
def submatrixPolynomial (n r : ℕ) : ℕ := r*(r*((5+2*r+4*n)+1)+1)
def compressedPolynomial (n d r length : ℕ) : ℕ :=
  n*(n*(2+2*n)+1) + length*(2+d+matrixMulPolynomial n 1) +
    2*matrixMulPolynomial n 1 + submatrixPolynomial n r
def rotationPolynomial (n d r p : ℕ) : ℕ :=
  1+p+r + (p+r+1)*(1+(p+r)) + compressedPolynomial n d r (p+r)

theorem marginalBudget_polynomial (n r : ℕ) :
    marginalBudget n r ≤ marginalPolynomial n r := by
  have hn := size_le_self n
  have hr := size_le_self r
  unfold marginalBudget marginalPolynomial
  gcongr

theorem submatrixBudget_polynomial (n r : ℕ) :
    submatrixBudget n r ≤ submatrixPolynomial n r := by
  have hn := size_le_self n
  have hr := size_le_self r
  unfold submatrixBudget submatrixPolynomial
  gcongr

theorem compressedBudget_polynomial (n d r length : ℕ) :
    compressedBudget n d r length ≤ compressedPolynomial n d r length := by
  have hn := size_le_self n
  have hd := size_le_self d
  have hm : binaryMultiplyBudget n ≤ matrixMulPolynomial n 1 :=
    matrixMulBudget_polynomial n 1 1 (by simp)
  have hs := submatrixBudget_polynomial n r
  unfold compressedBudget compressedPolynomial
  gcongr

theorem rotationBudget_polynomial (n d r p : ℕ) :
    rotationBudget n d r p ≤ rotationPolynomial n d r p := by
  have hp := size_le_self p
  have hr := size_le_self r
  have hpr := size_le_self (p+r)
  have hc := compressedBudget_polynomial n d r (p+r)
  unfold rotationBudget rotationPolynomial
  gcongr

end Proof.CostCompression


==> anc/proof/Proof/CostCycleSolver.lean <==
import Proof.CostDescentMatrix
import Proof.CostPrefixMatrix
import Proof.CostOutput

namespace Proof.CostCycleSolver

open CostModel CostPrefix CostDescent PrefixExtraction
open scoped BigOperators

set_option linter.unusedSectionVars false

/-- Saturating subtraction by one, charged by its binary operand lengths. -/
def paddingLengthW (k : ℕ) : Work ℕ := ⟨k - 1, 2 + Nat.size k⟩

/-- Finish the deficient branch, preserving all costs of matrix construction,
rotation construction, descent, index-list conversion and padded output. -/
def finishW (a : Fin d) (k : ℕ) (v : List (Fin d))
    (initial : Work (Mat r)) (rotations : Work (Vector (Mat r) r))
    (hR : ∑ i : Fin r, matDenote rotations.value[i.val] = allOnes)
    (hT : mass (matDenote initial.value) < r) : Work (List (Fin d)) :=
  let descent := (matrixEngine initial.value rotations.value hR hT).descend initial.value
  let indices := mapW (fun i : Fin r => pure i.val) descent.value
  let padding := paddingLengthW k
  let output := CostOutput.paddedW a padding.value v indices.value
  ⟨output.value, initial.cost + rotations.cost + (finRangeW r).cost +
    descent.cost + indices.cost + padding.cost + output.cost + 1⟩

theorem finishW_spec (a : Fin d) (k : ℕ) (v : List (Fin d))
    (initial : Work (Mat r)) (rotations : Work (Vector (Mat r) r))
    (hR : ∑ i : Fin r, matDenote rotations.value[i.val] = allOnes)
    (hT : mass (matDenote initial.value) < r) :
    ∃ is : List (Fin r), is.length < r ∧
      rotatedProduct (matDenote initial.value)
        (fun i : Fin r => matDenote rotations.value[i.val])
        (matDenote initial.value) is = 0 ∧
      (finishW a k v initial rotations hR hT).value = CodeAutomaton.paddedWord a (k - 1) v is := by
  let is := ((matrixEngine initial.value rotations.value hR hT).descend initial.value).value
  have hs := matrix_descent_spec initial.value rotations.value hR hT initial.value
  refine ⟨is, hs.1.trans_lt hT, hs.2, ?_⟩
  simpa only [finishW, mapW_value, pure_value] using CostOutput.paddedW_value a (k - 1) v is

theorem finishW_cost (a : Fin d) (k : ℕ) (v : List (Fin d))
    (initial : Work (Mat r)) (rotations : Work (Vector (Mat r) r))
    (hR : ∑ i : Fin r, matDenote rotations.value[i.val] = allOnes)
    (hT : mass (matDenote initial.value) < r)
    (hr : r ≤ k) (hv : v.length < 2 * k) :
    (finishW a k v initial rotations hR hT).cost ≤
      initial.cost + rotations.cost + descentPolynomial r + 4 * (r + 1) ^ 3 +
        31 * (k + 1) ^ 2 + 1 := by
  let descent := (matrixEngine initial.value rotations.value hR hT).descend initial.value
  let indices := mapW (fun i : Fin r => pure i.val) descent.value
  have hlenlt : descent.value.length < k :=
    (matrix_descent_spec initial.value rotations.value hR hT initial.value).1.trans_lt
      (hT.trans_le hr)
  have hlen : descent.value.length ≤ k := hlenlt.le
  have hd := matrix_descent_polynomial initial.value rotations.value hR hT initial.value hT.le
  have hi : indices.cost ≤ k := by
    have hh := mapW_cost_le (fun i : Fin r => pure i.val) descent.value 0 (by simp)
    simp only [zero_add, mul_one] at hh
    change (mapW (fun i : Fin r => pure i.val) descent.value).cost ≤ k
    omega
  have him : indices.value.length ≤ k := by simpa [indices] using hlen
  have hir : ∀ i ∈ indices.value, i ≤ r := by
    intro i hi
    simp only [indices, mapW_value, pure_value, List.mem_map] at hi
    obtain ⟨j, _, rfl⟩ := hi
    exact j.isLt.le
  have ho := CostOutput.paddedW_polynomial a k (k - 1) r v indices.value
    (by omega) hr hv.le him hir
  have hk : 1 ≤ k := by omega
  have hf := finRangeW_cost r
  have hpred : (paddingLengthW k).cost ≤ k + 2 := by
    have := CostModel.size_le_self k
    simp only [paddingLengthW]
    omega
  change initial.cost + rotations.cost + (finRangeW r).cost + descent.cost + indices.cost +
    (paddingLengthW k).cost + (CostOutput.paddedW a (k - 1) v indices.value).cost + 1 ≤ _
  nlinarith

/-- Execute the coefficient scan and conditional expectation search, then the
measured construction and killing descent. The refinement hypotheses only
identify the supplied stored compression data; they choose no witnesses. -/
def solveW [Nonempty (Fin d)] (B : LetterMatrices d N) (x y : Vec N)
    (r k : ℕ) (a : Fin d) (compress : List (Fin d) → Work (Mat r))
    (rotations : Work (Vector (Mat r) r))
    (hmass : ∀ v, mass (matDenote (compress v).value) =
      scalar (run (lettersDenote B) (vecDenote x) v) (vecDenote y))
    (hR : ∑ i : Fin r, matDenote rotations.value[i.val] = allOnes) :
    Work (Option (List (Fin d))) :=
  let bound := natMul 2 k
  let searched := searchW B x y r bound.value
  match hs : searched.value with
  | none => ⟨none, bound.cost + searched.cost + rotations.cost + 1⟩
  | some v =>
      have hT : mass (matDenote (compress v).value) < r := by
        rw [hmass]
        have h := searchW_correct B x y r (2 * k)
        change (searchW B x y r (2 * k)).value = some v at hs
        rw [hs] at h
        exact h.2
      let finished := finishW a k v (compress v) rotations hR hT
      ⟨some finished.value, bound.cost + searched.cost + finished.cost + 1⟩

/-- The full semantic certificate supplied to the code-specific padding and
completeness theorems. Both branches refer to the result actually returned. -/
theorem solveW_spec [Nonempty (Fin d)] (B : LetterMatrices d N) (x y : Vec N)
    (r k : ℕ) (a : Fin d) (compress : List (Fin d) → Work (Mat r))
    (rotations : Work (Vector (Mat r) r))
    (hmass : ∀ v, mass (matDenote (compress v).value) =
      scalar (run (lettersDenote B) (vecDenote x) v) (vecDenote y))
    (hR : ∑ i : Fin r, matDenote rotations.value[i.val] = allOnes) :
    match (solveW B x y r k a compress rotations hmass hR).value with
    | none => ∀ n < 2 * k, r * d ^ n ≤
        scalar (vecDenote x) (future (lettersDenote B) (vecDenote y) n)
    | some w => ∃ v : List (Fin d), ∃ is : List (Fin r),
        v.length < 2 * k ∧ mass (matDenote (compress v).value) < r ∧
        is.length < r ∧
        rotatedProduct (matDenote (compress v).value)
          (fun i : Fin r => matDenote rotations.value[i.val])
          (matDenote (compress v).value) is = 0 ∧
        w = CodeAutomaton.paddedWord a (k - 1) v is := by
  generalize hout : (solveW B x y r k a compress rotations hmass hR).value = out
  unfold solveW at hout
  dsimp only at hout
  simp only [natMul_value] at hout
  split at hout
  · rename_i hs
    dsimp only at hout
    subst out
    have h := searchW_correct B x y r (2 * k)
    rwa [hs] at h
  · rename_i v hs
    dsimp only at hout
    subst out
    have h := searchW_correct B x y r (2 * k)
    rw [hs] at h
    have hT : mass (matDenote (compress v).value) < r := by rw [hmass]; exact h.2
    obtain ⟨is, hi, hz, hw⟩ := finishW_spec a k v (compress v) rotations hR hT
    exact ⟨v, is, h.1, hT, hi, hz, hw⟩

theorem solveW_cost [Nonempty (Fin d)] (B : LetterMatrices d N) (x y : Vec N)
    (r k : ℕ) (a : Fin d) (compress : List (Fin d) → Work (Mat r))
    (rotations : Work (Vector (Mat r) r))
    (hmass : ∀ v, mass (matDenote (compress v).value) =
      scalar (run (lettersDenote B) (vecDenote x) v) (vecDenote y))
    (hR : ∑ i : Fin r, matDenote rotations.value[i.val] = allOnes)
    (S T R : ℕ) (hr : r ≤ k)
    (hS : (searchW B x y r (2 * k)).cost ≤ S)
    (hT : ∀ v, v.length < 2 * k → (compress v).cost ≤ T)
    (hrot : rotations.cost ≤ R) :
    (solveW B x y r k a compress rotations hmass hR).cost ≤
      S + T + R + descentPolynomial r + 4 * (r + 1) ^ 3 + 34 * (k + 1) ^ 2 + 2 := by
  have hb : (natMul 2 k).cost ≤ 3 * (k + 1) ^ 2 := by
    have hh := CostModel.size_le_self k
    have htwo : Nat.size 2 = 2 := by simpa using (@Nat.size_pow 1)
    simp only [natMul, htwo]
    nlinarith
  unfold solveW
  dsimp only
  simp only [natMul_value]
  split
  · dsimp only
    omega
  · rename_i v hs
    have hv := searchW_correct B x y r (2 * k)
    rw [hs] at hv
    have ht : mass (matDenote (compress v).value) < r := by rw [hmass]; exact hv.2
    have hc := finishW_cost a k v (compress v) rotations hR ht hr hv.1
    have hcomp := hT v hv.1
    dsimp only
    omega

end Proof.CostCycleSolver


==> anc/proof/Proof/CostDescent.lean <==
import Proof.CostModel
import Proof.MatrixCore

namespace Proof.CostDescent

open CostModel

set_option linter.unusedSectionVars false

variable {S I : Type*}

/-- A first-success scan. Each evaluated candidate contributes its measured
cost, including the binary cost of the strict comparison. -/
def scan (evaluate : I → Work (S × ℕ)) (limit : ℕ) : List I → Work (Option (I × S × ℕ))
  | [] => ⟨none, 0⟩
  | i :: is =>
      let candidate := evaluate i
      let compared := natLt candidate.value.2 limit
      if compared.value then
        ⟨some (i, candidate.value.1, candidate.value.2),
          candidate.cost + compared.cost + 1⟩
      else
        let tail := scan evaluate limit is
        ⟨tail.value, candidate.cost + compared.cost + 1 + tail.cost⟩

theorem scan_some (evaluate : I → Work (S × ℕ)) (limit : ℕ) (is : List I)
    (q : I × S × ℕ) (h : (scan evaluate limit is).value = some q) :
    q.1 ∈ is ∧ (evaluate q.1).value = q.2 ∧ q.2.2 < limit := by
  induction is with
  | nil => simp [scan] at h
  | cons i is ih =>
      simp only [scan] at h
      split at h
      next hc =>
        cases Option.some.inj h
        exact ⟨List.mem_cons_self, rfl, by simpa only [natLt_value, decide_eq_true_eq] using hc⟩
      next hc =>
        obtain ⟨hm, he, hl⟩ := ih h
        exact ⟨List.mem_cons_of_mem i hm, he, hl⟩

theorem scan_none (evaluate : I → Work (S × ℕ)) (limit : ℕ) (is : List I)
    (h : (scan evaluate limit is).value = none) :
    ∀ i ∈ is, limit ≤ (evaluate i).value.2 := by
  induction is with
  | nil => simp
  | cons i is ih =>
      simp only [scan] at h
      split at h
      next hc => contradiction
      next hc =>
        have hn : ¬ (evaluate i).value.2 < limit := by simpa only [natLt_value, decide_eq_true_eq] using hc
        intro j hj
        rcases List.mem_cons.mp hj with rfl | hj
        · omega
        · exact ih h j hj

theorem scan_cost (evaluate : I → Work (S × ℕ)) (limit : ℕ) (is : List I)
    (B C : ℕ) (hB : ∀ i ∈ is, (evaluate i).cost ≤ B)
    (hC : ∀ i ∈ is, (natLt (evaluate i).value.2 limit).cost ≤ C) :
    (scan evaluate limit is).cost ≤ is.length * (B + C + 1) := by
  induction is with
  | nil => simp [scan]
  | cons i is ih =>
      have hi := hB i List.mem_cons_self
      have hc := hC i List.mem_cons_self
      have ht := ih (fun j hj => hB j (List.mem_cons_of_mem i hj))
        (fun j hj => hC j (List.mem_cons_of_mem i hj))
      simp only [scan, List.length_cons]
      split
      · nlinarith
      · nlinarith

/-- Executable state operations together with their mathematical meanings.
The `rank` and `step` fields are specifications; the algorithm evaluates only
`measure` and `advance`. -/
structure Engine (S I : Type*) where
  rank : S → ℕ
  step : S → I → S
  measure : S → Work ℕ
  advance : S → I → Work S
  measure_correct : ∀ s, (measure s).value = rank s
  advance_correct : ∀ s i, (advance s i).value = step s i
  labels : List I
  drop : ∀ s, 0 < rank s → ∃ i ∈ labels, rank (step s i) < rank s

namespace Engine

def evaluate (E : Engine S I) (s : S) (i : I) : Work (S × ℕ) :=
  let t := E.advance s i
  let m := E.measure t.value
  ⟨(t.value, m.value), t.cost + m.cost⟩

@[simp] theorem evaluate_value (E : Engine S I) (s : S) (i : I) :
    (E.evaluate s i).value = (E.step s i, E.rank (E.step s i)) := by
  simp [evaluate, E.measure_correct, E.advance_correct]

/-- Select a certified strictly decreasing transition by evaluating the finite
scan, rather than selecting a witness through classical choice. -/
def select (E : Engine S I) (s : S) (limit : ℕ) (hl : limit = E.rank s)
    (hp : 0 < limit) :
    Work {q : I × S // q.1 ∈ E.labels ∧ q.2 = E.step s q.1 ∧ E.rank q.2 < E.rank s} :=
  let result := scan (E.evaluate s) limit E.labels
  match hr : result.value with
  | some q =>
      ⟨⟨(q.1, q.2.1), by
          have hq := scan_some (E.evaluate s) limit E.labels q hr
          have hv := congrArg Prod.fst hq.2.1
          have hm := congrArg Prod.snd hq.2.1
          simp only [evaluate_value] at hv hm
          exact ⟨hq.1, hv.symm, by simpa only [hl, ← hv, ← hm] using hq.2.2⟩⟩,
        result.cost⟩
  | none => False.elim (by
      have hnone := scan_none (E.evaluate s) limit E.labels hr
      obtain ⟨i, hi, hd⟩ := E.drop s (by omega)
      have hb := hnone i hi
      simp only [evaluate_value] at hb
      omega)

theorem select_cost (E : Engine S I) (s : S) (limit : ℕ) (hl : limit = E.rank s)
    (hp : 0 < limit) :
    (E.select s limit hl hp).cost = (scan (E.evaluate s) limit E.labels).cost := by
  unfold select
  dsimp only
  split
  · rfl
  · rename_i h
    have hnone := scan_none (E.evaluate s) limit E.labels h
    obtain ⟨i, hi, hd⟩ := E.drop s (by omega)
    have hb := hnone i hi
    simp only [evaluate_value] at hb
    omega

/-- The returned cost is accumulated from the work that the recursion performs:
one measured rank, one zero comparison, a finite candidate scan, and the tail. -/
def descend (E : Engine S I) (s : S) : Work (List I) :=
  let m := E.measure s
  if hz : m.value = 0 then
    ⟨[], m.cost + (natLt 0 m.value).cost + 1⟩
  else
    let choice := E.select s m.value (E.measure_correct s) (Nat.pos_of_ne_zero hz)
    let tail := E.descend choice.value.val.2
    ⟨choice.value.val.1 :: tail.value,
      m.cost + (natLt 0 m.value).cost + 1 + choice.cost + tail.cost + 1⟩
termination_by E.rank s
decreasing_by exact choice.value.property.2.2

def follow (E : Engine S I) (s : S) (is : List I) : S := is.foldl E.step s

theorem descend_spec (E : Engine S I) (s : S) :
    (E.descend s).value.length ≤ E.rank s ∧
      E.rank (E.follow s (E.descend s).value) = 0 := by
  have aux : ∀ n, ∀ s : S, E.rank s = n →
      (E.descend s).value.length ≤ E.rank s ∧
        E.rank (E.follow s (E.descend s).value) = 0 := by
    intro n
    induction n using Nat.strong_induction_on with
    | h n ih =>
        intro s hn
        rw [descend]
        split
        next hz =>
          simp only [List.length_nil, Nat.zero_le, follow, List.foldl_nil, true_and]
          simpa only [E.measure_correct] using hz
        next hz =>
          let choice := E.select s (E.measure s).value (E.measure_correct s)
            (Nat.pos_of_ne_zero hz)
          have hdrop := choice.value.property.2.2
          have hrec := ih (E.rank choice.value.val.2) (by omega) choice.value.val.2 rfl
          change (choice.value.val.1 :: (E.descend choice.value.val.2).value).length ≤
            E.rank s ∧ E.rank (E.follow s
              (choice.value.val.1 :: (E.descend choice.value.val.2).value)) = 0
          constructor
          · simp only [List.length_cons]
            omega
          · simpa only [follow, List.foldl_cons, ← choice.value.property.2.1] using hrec.2
  exact aux (E.rank s) s rfl

/-- A cost theorem for the actual recursive program. Its assumptions concern
the costs of the executable primitive operations, not a separate schedule. -/
theorem descend_cost (E : Engine S I) (K M A C Z : ℕ)
    (hM : ∀ s, E.rank s ≤ K → (E.measure s).cost ≤ M)
    (hA : ∀ s i, E.rank s ≤ K → (E.evaluate s i).cost ≤ A)
    (hC : ∀ s i, E.rank s ≤ K →
      (natLt (E.rank (E.step s i)) (E.rank s)).cost ≤ C)
    (hZ : ∀ s, E.rank s ≤ K → (natLt 0 (E.rank s)).cost ≤ Z)
    (s : S) (hK : E.rank s ≤ K) :
    (E.descend s).cost ≤
      (E.rank s + 1) * (M + Z + 1) +
        E.rank s * (E.labels.length * (A + C + 1) + 1) := by
  have aux : ∀ n, ∀ s : S, E.rank s = n → E.rank s ≤ K →
      (E.descend s).cost ≤
        (E.rank s + 1) * (M + Z + 1) +
          E.rank s * (E.labels.length * (A + C + 1) + 1) := by
    intro n
    induction n using Nat.strong_induction_on with
    | h n ih =>
        intro s hn hsK
        rw [descend]
        split
        next hz =>
          have hs := hM s hsK
          have hz' := hZ s hsK
          have hr : E.rank s = 0 := by simpa only [E.measure_correct] using hz
          simp only [hr, Nat.zero_add, Nat.one_mul, Nat.zero_mul, Nat.add_zero]
          rw [E.measure_correct]
          omega
        next hz =>
          let choice := E.select s (E.measure s).value (E.measure_correct s)
            (Nat.pos_of_ne_zero hz)
          have hdrop := choice.value.property.2.2
          have hrec := ih (E.rank choice.value.val.2) (by omega) choice.value.val.2 rfl (by omega)
          have hscan : choice.cost ≤ E.labels.length * (A + C + 1) := by
            rw [select_cost]
            apply scan_cost
            · intro i _
              exact hA s i hsK
            · intro i _
              simpa only [evaluate_value, E.measure_correct] using hC s i hsK
          have hs := hM s hsK
          have hz' := hZ s hsK
          change (E.measure s).cost + (natLt 0 (E.measure s).value).cost + 1 + choice.cost +
            (E.descend choice.value.val.2).cost + 1 ≤ _
          rw [E.measure_correct]
          nlinarith
  exact aux (E.rank s) s rfl hK

end Engine

end Proof.CostDescent


==> anc/proof/Proof/CostDescentMatrix.lean <==
import Proof.CostDescent
import Proof.CostMatrix
import Proof.CostPrefix

namespace Proof.CostModel

open scoped BigOperators

def sumWith (n : ℕ) (f : Fin n → Work ℕ) : Work ℕ :=
  let entries := tabulate n f
  let total := sumW entries.value.toList
  ⟨total.value, entries.cost + total.cost⟩

@[simp] theorem sumWith_value (n : ℕ) (f : Fin n → Work ℕ) :
    (sumWith n f).value = ∑ i, (f i).value := by
  simp [sumWith, tabulate, Vector.toList_map, Vector.toList_ofFn,
    List.map_map, List.map_ofFn, List.sum_ofFn]

def sumBudget (n V F : ℕ) := n * (F + 1) + 1 + n * (2 + 2 * Nat.size (n * V))

theorem sumWith_cost_le (n V F : ℕ) (f : Fin n → Work ℕ)
    (hv : ∀ i, (f i).value ≤ V) (hf : ∀ i, (f i).cost ≤ F) :
    (sumWith n f).cost ≤ sumBudget n V F := by
  have ht := tabulate_cost_le n f F hf
  have he : ∀ a ∈ (tabulate n f).value.toList, a ≤ V := by
    intro a ha
    have hl : (tabulate n f).value.toList = List.ofFn (fun i => (f i).value) := by
      simp [tabulate, Vector.toList_map, Vector.toList_ofFn, List.map_ofFn]
      rfl
    rw [hl, List.mem_ofFn] at ha
    obtain ⟨i, rfl⟩ := ha
    exact hv i
  have hs := sumW_cost_le (tabulate n f).value.toList V n he (by simp)
  simp only [Vector.length_toList] at hs
  change (tabulate n f).cost + (sumW (tabulate n f).value.toList).cost ≤ _
  unfold sumBudget
  omega

def massW (M : Mat n) : Work ℕ := sumWith n (fun i => sumWith n (getMatW M i))

@[simp] theorem massW_value (M : Mat n) : (massW M).value = mass (matDenote M) := by
  simp [massW, mass]

def massBudget (n V : ℕ) :=
  sumBudget n (n * V) (sumBudget n V (2 + 2 * Nat.size n + Nat.size V))

theorem massW_cost_le (M : Mat n) (V : ℕ) (hv : ∀ i j, matDenote M i j ≤ V) :
    (massW M).cost ≤ massBudget n V := by
  apply sumWith_cost_le
  · intro i
    rw [sumWith_value]
    calc
      (∑ j, (getMatW M i j).value) ≤ ∑ _j : Fin n, V :=
        Finset.sum_le_sum (fun j _ => hv i j)
      _ = n * V := by simp
  · intro i
    exact sumWith_cost_le n V _ _ (hv i) (fun j => getMatW_cost_le M i j V (hv i j))

end Proof.CostModel

namespace Proof.CostDescent

open CostModel
open scoped BigOperators

def advanceMatrix (T : Mat n) (rotations : Vector (Mat n) n)
    (A : Mat n) (i : Fin n) : Work (Mat n) :=
  let intermediate := matMulW A rotations[i.val]
  let final := matMulW intermediate.value T
  ⟨final.value, intermediate.cost + final.cost + 1 + Nat.size n⟩

@[simp] theorem advanceMatrix_value (T : Mat n) (rotations : Vector (Mat n) n)
    (A : Mat n) (i : Fin n) :
    matDenote (advanceMatrix T rotations A i).value =
      matDenote A * matDenote rotations[i.val] * matDenote T := by
  simp only [advanceMatrix, matMulW_value]

/-- Stored-matrix instance of the measured descent. Both matrix products are
materialized before their result is used; the rotation table is stored. -/
def matrixEngine (T : Mat n) (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes)
    (hT : mass (matDenote T) < n) : Engine (Mat n) (Fin n) where
  rank A := mass (matDenote A)
  step A i := (advanceMatrix T rotations A i).value
  measure := massW
  advance := advanceMatrix T rotations
  measure_correct := massW_value
  advance_correct _ _ := rfl
  labels := (CostPrefix.finRangeW n).value
  drop A hA := by
    obtain ⟨i, hi⟩ := exists_mass_drop (matDenote A) (matDenote T)
      (fun i : Fin n => matDenote rotations[i.val]) hR (by simpa using hT) hA
    exact ⟨i, by simp, by simpa only [advanceMatrix_value] using hi⟩

theorem matrix_follow (T : Mat n) (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes)
    (hT : mass (matDenote T) < n) (A : Mat n) (is : List (Fin n)) :
    matDenote ((matrixEngine T rotations hR hT).follow A is) =
      rotatedProduct (matDenote T) (fun i : Fin n => matDenote rotations[i.val])
        (matDenote A) is := by
  induction is generalizing A with
  | nil => rfl
  | cons i is ih =>
      change matDenote ((matrixEngine T rotations hR hT).follow
        (advanceMatrix T rotations A i).value is) = _
      rw [ih, advanceMatrix_value]
      rfl

theorem matrix_descent_spec (T : Mat n) (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes)
    (hT : mass (matDenote T) < n) (A : Mat n) :
    ((matrixEngine T rotations hR hT).descend A).value.length ≤ mass (matDenote A) ∧
      rotatedProduct (matDenote T) (fun i : Fin n => matDenote rotations[i.val])
        (matDenote A) ((matrixEngine T rotations hR hT).descend A).value = 0 := by
  have hs := (matrixEngine T rotations hR hT).descend_spec A
  refine ⟨hs.1, ?_⟩
  apply (mass_eq_zero_iff _).mp
  rw [← matrix_follow T rotations hR hT A]
  exact hs.2

theorem matrix_entry_le_mass (M : Matrix (Fin n) (Fin n) ℕ) (i j : Fin n) :
    M i j ≤ mass M := by
  exact (Finset.single_le_sum (fun k _ => Nat.zero_le (M i k)) (Finset.mem_univ j)).trans
    (Finset.single_le_sum (fun k _ => Nat.zero_le (∑ j, M k j)) (Finset.mem_univ i))

theorem matrix_mul_entries_le (A B : Matrix (Fin n) (Fin n) ℕ) (U V : ℕ)
    (hA : ∀ i j, A i j ≤ U) (hB : ∀ i j, B i j ≤ V) (i j : Fin n) :
    (A * B) i j ≤ n * (U * V) := by
  rw [Matrix.mul_apply]
  calc
    (∑ k, A i k * B k j) ≤ ∑ _k : Fin n, U * V :=
      Finset.sum_le_sum (fun k _ => Nat.mul_le_mul (hA i k) (hB k j))
    _ = n * (U * V) := by simp

theorem rotation_entries_le_one (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes) (i j k : Fin n) :
    matDenote rotations[i.val] j k ≤ 1 := by
  have hs := congrArg (fun M : Matrix (Fin n) (Fin n) ℕ => M j k) hR
  simp only [Matrix.sum_apply, allOnes] at hs
  have hb := Finset.single_le_sum (fun t _ => Nat.zero_le (matDenote rotations[t.val] j k))
    (Finset.mem_univ i)
  simpa only [hs] using hb

def descentEntryBound (n : ℕ) := 1 + n + n ^ 2 + n ^ 4

theorem candidate_entries_bound (T : Mat n) (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes)
    (hT : mass (matDenote T) < n) (A : Mat n) (hA : mass (matDenote A) ≤ n)
    (i j k : Fin n) :
    matDenote (advanceMatrix T rotations A i).value j k ≤ descentEntryBound n := by
  have ha : ∀ s t, matDenote A s t ≤ n := fun s t => (matrix_entry_le_mass _ s t).trans hA
  have ht : ∀ s t, matDenote T s t ≤ n :=
    fun s t => (matrix_entry_le_mass _ s t).trans hT.le
  have hr := rotation_entries_le_one rotations hR i
  have hab : ∀ s t, (matDenote A * matDenote rotations[i.val]) s t ≤ n ^ 2 := by
    intro s t
    simpa [pow_two] using matrix_mul_entries_le _ _ n 1 ha hr s t
  rw [advanceMatrix_value]
  have hc := matrix_mul_entries_le _ _ (n ^ 2) n hab ht j k
  have he : n * (n ^ 2 * n) = n ^ 4 := by ring
  rw [he] at hc
  unfold descentEntryBound
  omega

theorem mass_le_of_entries (M : Matrix (Fin n) (Fin n) ℕ) (V : ℕ)
    (hM : ∀ i j, M i j ≤ V) : mass M ≤ n * n * V := by
  unfold mass
  calc
    (∑ i, ∑ j, M i j) ≤ ∑ _i : Fin n, ∑ _j : Fin n, V :=
      Finset.sum_le_sum (fun i _ => Finset.sum_le_sum (fun j _ => hM i j))
    _ = n * n * V := by simp [mul_assoc]

theorem advanceMatrix_cost (T : Mat n) (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes)
    (hT : mass (matDenote T) < n) (A : Mat n) (hA : mass (matDenote A) ≤ n)
    (i : Fin n) :
    (advanceMatrix T rotations A i).cost ≤
      2 * matrixMulBudget n (descentEntryBound n) + 1 + Nat.size n := by
  have hn : n ≤ descentEntryBound n := by unfold descentEntryBound; omega
  have h1 : 1 ≤ descentEntryBound n := by unfold descentEntryBound; omega
  have hn2 : n ^ 2 ≤ descentEntryBound n := by unfold descentEntryBound; omega
  have ha : ∀ s t, matDenote A s t ≤ n := fun s t => (matrix_entry_le_mass _ s t).trans hA
  have ht : ∀ s t, matDenote T s t ≤ n :=
    fun s t => (matrix_entry_le_mass _ s t).trans hT.le
  have hr := rotation_entries_le_one rotations hR i
  have hc₁ := matMulW_cost_le A rotations[i.val] (descentEntryBound n)
    (fun s t => (ha s t).trans hn) (fun s t => (hr s t).trans h1)
  have hab : ∀ s t, matDenote (matMulW A rotations[i.val]).value s t ≤ descentEntryBound n := by
    intro s t
    rw [matMulW_value]
    have hb := matrix_mul_entries_le _ _ n 1 ha hr s t
    have he : n * (n * 1) = n ^ 2 := by ring
    exact (he ▸ hb).trans hn2
  have hc₂ := matMulW_cost_le (matMulW A rotations[i.val]).value T (descentEntryBound n)
    hab (fun s t => (ht s t).trans hn)
  change (matMulW A rotations[i.val]).cost + (matMulW (matMulW A rotations[i.val]).value T).cost +
    1 + Nat.size n ≤ _
  omega

def descentBudget (n : ℕ) : ℕ :=
  let V := descentEntryBound n
  let M := massBudget n V
  let A := 2 * matrixMulBudget n V + 1 + Nat.size n + M
  let C := 1 + Nat.size (n * n * V) + Nat.size n
  let Z := 1 + Nat.size n
  (n + 1) * (M + Z + 1) + n * (n * (A + C + 1) + 1)

/-- Binary work of the stored-matrix descent is bounded uniformly in its
dimension, provided the initial mass is at most that dimension. -/
theorem matrix_descent_cost (T : Mat n) (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes)
    (hT : mass (matDenote T) < n) (A : Mat n) (hA : mass (matDenote A) ≤ n) :
    ((matrixEngine T rotations hR hT).descend A).cost ≤ descentBudget n := by
  let E := matrixEngine T rotations hR hT
  let V := descentEntryBound n
  let M := massBudget n V
  let B := 2 * matrixMulBudget n V + 1 + Nat.size n + M
  let C := 1 + Nat.size (n * n * V) + Nat.size n
  let Z := 1 + Nat.size n
  have hM : ∀ S, E.rank S ≤ n → (E.measure S).cost ≤ M := by
    intro S hs
    apply massW_cost_le
    intro i j
    exact ((matrix_entry_le_mass _ i j).trans hs).trans (by unfold V descentEntryBound; omega)
  have hB : ∀ S i, E.rank S ≤ n → (E.evaluate S i).cost ≤ B := by
    intro S i hs
    have hc₁ := advanceMatrix_cost T rotations hR hT S hs i
    have hc₂ := massW_cost_le (advanceMatrix T rotations S i).value V
      (candidate_entries_bound T rotations hR hT S hs i)
    change (advanceMatrix T rotations S i).cost +
      (massW (advanceMatrix T rotations S i).value).cost ≤ _
    exact Nat.add_le_add hc₁ hc₂
  have hC : ∀ S i, E.rank S ≤ n → (natLt (E.rank (E.step S i)) (E.rank S)).cost ≤ C := by
    intro S i hs
    have hcandidate := mass_le_of_entries _ V (candidate_entries_bound T rotations hR hT S hs i)
    exact Nat.add_le_add (Nat.add_le_add_left (Nat.size_le_size hcandidate) 1)
      (Nat.size_le_size hs)
  have hZ : ∀ S, E.rank S ≤ n → (natLt 0 (E.rank S)).cost ≤ Z := by
    intro S hs
    simpa [natLt, Z] using Nat.add_le_add_left (Nat.size_le_size hs) 1
  have hc := E.descend_cost n M B C Z hM hB hC hZ A hA
  calc
    (E.descend A).cost ≤ (E.rank A + 1) * (M + Z + 1) +
      E.rank A * (E.labels.length * (B + C + 1) + 1) := hc
    _ ≤ (n + 1) * (M + Z + 1) + n * (n * (B + C + 1) + 1) := by
      have hl : E.labels.length = n := by simp [E, matrixEngine]
      rw [hl]
      gcongr <;> exact hA
    _ = descentBudget n := rfl

theorem size_le_self (n : ℕ) : Nat.size n ≤ n := Nat.size_le.mpr Nat.lt_two_pow_self

def massPolynomial (n V : ℕ) : ℕ :=
  n * (n * ((2 + 2 * n + V) + 1) + 1 + n * (2 + 2 * (n * V)) + 1) +
    1 + n * (2 + 2 * (n * (n * V)))

def mulPolynomial (n V : ℕ) : ℕ :=
  n * (n * (n * ((2 + 2 * n + V) + (2 + 2 * n + V) + (1 + V) ^ 2 + 1) +
    1 + n * (2 + 2 * (n * V ^ 2)) + 1) + 1)

theorem massBudget_le_polynomial (n V : ℕ) : massBudget n V ≤ massPolynomial n V := by
  unfold massBudget sumBudget massPolynomial
  gcongr <;> exact size_le_self _

theorem matrixMulBudget_le_polynomial (n V : ℕ) : matrixMulBudget n V ≤ mulPolynomial n V := by
  have hr : matrixReadBudget n V ≤ 2 + 2 * n + V := by
    have hn := size_le_self n
    have hv := size_le_self V
    unfold matrixReadBudget
    omega
  have hp : (1 + Nat.size V) ^ 2 ≤ (1 + V) ^ 2 :=
    Nat.pow_le_pow_left (Nat.add_le_add_left (size_le_self V) 1) 2
  have hfirst : n * (matrixReadBudget n V + matrixReadBudget n V + (1 + Nat.size V) ^ 2 + 1) ≤
      n * ((2 + 2 * n + V) + (2 + 2 * n + V) + (1 + V) ^ 2 + 1) :=
    Nat.mul_le_mul_left n (by omega)
  have hlast : n * (2 + 2 * Nat.size (n * V ^ 2)) ≤ n * (2 + 2 * (n * V ^ 2)) :=
    Nat.mul_le_mul_left n (by have := size_le_self (n * V ^ 2); omega)
  have hd : dotBudget n V (matrixReadBudget n V) (matrixReadBudget n V) ≤
      n * ((2 + 2 * n + V) + (2 + 2 * n + V) + (1 + V) ^ 2 + 1) +
        1 + n * (2 + 2 * (n * V ^ 2)) := by
    unfold dotBudget
    omega
  exact Nat.mul_le_mul_left n (Nat.add_le_add_right
    (Nat.mul_le_mul_left n (Nat.add_le_add_right hd 1)) 1)

/-- An explicit polynomial; its expansion has degree fourteen in `n`. -/
def descentPolynomial (n : ℕ) : ℕ :=
  let V := descentEntryBound n
  let M := massPolynomial n V
  let A := 2 * mulPolynomial n V + 1 + n + M
  let C := 1 + n * n * V + n
  let Z := 1 + n
  (n + 1) * (M + Z + 1) + n * (n * (A + C + 1) + 1)

theorem descentBudget_le_polynomial (n : ℕ) : descentBudget n ≤ descentPolynomial n := by
  unfold descentBudget descentPolynomial
  dsimp only
  gcongr
  all_goals first | exact massBudget_le_polynomial _ _ |
    exact matrixMulBudget_le_polynomial _ _ | exact size_le_self _

theorem matrix_descent_polynomial (T : Mat n) (rotations : Vector (Mat n) n)
    (hR : ∑ i : Fin n, matDenote rotations[i.val] = allOnes)
    (hT : mass (matDenote T) < n) (A : Mat n) (hA : mass (matDenote A) ≤ n) :
    ((matrixEngine T rotations hR hT).descend A).cost ≤ descentPolynomial n :=
  (matrix_descent_cost T rotations hR hT A hA).trans (descentBudget_le_polynomial n)

theorem descentPolynomial_le_monomial (n : ℕ) :
    descentPolynomial n ≤ 270 * (n + 1) ^ 14 := by
  let Q := (n + 1) ^ 14
  have hp (j : ℕ) (hj : j ≤ 14) : n ^ j ≤ Q :=
    (Nat.pow_le_pow_left (Nat.le_succ n) j).trans
      (Nat.pow_le_pow_right (Nat.succ_pos n) hj)
  calc
    descentPolynomial n =
      3 * n ^ 0 + 9 * n ^ 1 + 15 * n ^ 2 + 21 * n ^ 3 + 23 * n ^ 4 +
      43 * n ^ 5 + 35 * n ^ 6 + 31 * n ^ 7 + 22 * n ^ 8 + 26 * n ^ 9 +
      16 * n ^ 10 + 12 * n ^ 11 + 8 * n ^ 12 + 2 * n ^ 13 + 4 * n ^ 14 := by
        unfold descentPolynomial descentEntryBound massPolynomial mulPolynomial
        ring
    _ ≤ 3 * Q + 9 * Q + 15 * Q + 21 * Q + 23 * Q + 43 * Q + 35 * Q +
      31 * Q + 22 * Q + 26 * Q + 16 * Q + 12 * Q + 8 * Q + 2 * Q + 4 * Q := by
        gcongr <;> apply hp <;> omega
    _ = 270 * (n + 1) ^ 14 := by dsimp [Q]; ring

end Proof.CostDescent


==> anc/proof/Proof/CostExamples.lean <==
import Proof.CostFinal
import Proof.ExecutableExamples

/-! Compiled evaluations of the final measured solver. Universal correctness
and resource bounds are theorems in `CostFinal`, independently of these tests. -/
namespace Proof.CostExamples

open CostModel Target

def full : List (List (Fin 2)) := [[0], [1]]
def cyclic : List (List (Fin 2)) := [[0]]
def noPure : List (List (Fin 2)) := [[1]]

theorem full_lengths : ∀ c ∈ full, c.length = 1 := by
  intro c hc
  simp only [full, List.mem_cons, List.not_mem_nil, or_false] at hc
  rcases hc with rfl | rfl <;> rfl

theorem cyclic_lengths : ∀ c ∈ cyclic, c.length = 1 := by
  intro c hc
  have : c = [0] := by simpa [cyclic] using hc
  subst c
  rfl

theorem noPure_lengths : ∀ c ∈ noPure, c.length = 1 := by
  intro c hc
  have : c = [1] := by simpa [noPure] using hc
  subst c
  rfl

def runSingletons (cs : List (List (Fin 2))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hwords : ∀ c ∈ cs, c.length = 1) : Work (Option (List (Fin 2))) :=
  CostFinal.solveW cs hcs hne
    (fun c hc => by rw [hwords c hc]; decide)
    (ExecutableExamples.length_one_isCode cs.toFinset
      (fun c hc => hwords c (List.mem_toFinset.mp hc)))

def completeRun := runSingletons full (by decide) (by decide) full_lengths
def cycleRun := runSingletons cyclic (by decide) (by decide) cyclic_lengths
def missingPureRun := runSingletons noPure (by decide) (by decide) noPure_lengths

/-- info: (none, 432) -/
#guard_msgs in
#eval (completeRun.value, completeRun.cost)
/-- info: (some [1], 581) -/
#guard_msgs in
#eval (cycleRun.value, cycleRun.cost)
/-- info: (some [0], 28) -/
#guard_msgs in
#eval (missingPureRun.value, missingPureRun.cost)

end Proof.CostExamples


==> anc/proof/Proof/CostFinal.lean <==
import Proof.ConcreteCycle
import Proof.CostTotalBounds
import Proof.FlowerAutomaton

namespace Proof.CostFinal
open CostModel CodeAutomaton
variable {d : ℕ}

def cycleW (cs : List (List (Fin d))) (hcs : cs.Nodup)
    (hcode : Target.IsCode cs.toFinset) (a : Fin d) (k : ℕ) :
    (r : ℕ) → 0 < r → List.replicate r a ∈ cs.toFinset →
      Work (Option (List (Fin d)))
  | 0, hr, _ => False.elim (Nat.not_lt_zero 0 hr)
  | r+1, _, hpow => ConcreteCycle.solveW cs hcs hcode a k r hpow

theorem cycleW_correct (cs : List (List (Fin d))) (hcs : cs.Nodup)
    (hcode : Target.IsCode cs.toFinset) (a : Fin d) (k : ℕ) (hk : 1 ≤ k)
    (hpos : ∀ c ∈ cs, 0 < c.length) (hbound : ∀ c ∈ cs, c.length ≤ k)
    (r : ℕ) (hr : 0 < r) (hpow : List.replicate r a ∈ cs.toFinset) :
    CostInitial.ResultSpec cs k (cycleW cs hcs hcode a k r hr hpow).value := by
  cases r with
  | zero => omega
  | succ r => exact ConcreteCycle.solveW_correct cs hcs hcode a k r hpow hk hpos hbound

/-- The complete measured program. Its sole data input is the explicit code
list over Fin d. The maximum length is computed; all remaining parameters
are validity proofs erased from execution. -/
def solveW (cs : List (List (Fin d))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset) :
    Work (Option (List (Fin d))) :=
  let maximum := CostInitial.maxLengthW cs
  let a : Fin d := ⟨0, CostInitial.alphabet_positive cs hne hpos⟩
  let result := CostInitial.solveW a cs maximum.value hpos
    (cycleW cs hcs hcode a maximum.value)
  ⟨result.value, maximum.cost + result.cost + 1⟩

theorem solveW_correct (cs : List (List (Fin d))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset) :
    CostInitial.ResultSpec cs (maxLength cs.toFinset) (solveW cs hcs hne hpos hcode).value := by
  let maximum := CostInitial.maxLengthW cs
  let a : Fin d := ⟨0, CostInitial.alphabet_positive cs hne hpos⟩
  have hk : 1 ≤ maximum.value := CostInitial.maxLengthW_positive cs hne hpos
  have hbound : ∀ c ∈ cs, c.length ≤ maximum.value := by
    intro c hc
    rw [CostInitial.maxLengthW_value]
    exact Finset.le_sup (List.mem_toFinset.mpr hc)
  have hresult := CostInitial.solveW_correct a cs maximum.value hk hpos hbound
    (cycleW cs hcs hcode a maximum.value)
    (fun r hr hp => cycleW_correct cs hcs hcode a maximum.value hk hpos hbound r hr hp)
  simpa only [solveW, maximum, CostInitial.maxLengthW_value, maxLength] using hresult

/-- The returned word kills the literal flower automaton as well. The proof
uses the independently checked flower-to-suffix path correspondence. -/
theorem solveW_flower_correct (cs : List (List (Fin d))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset) :
    match (solveW cs hcs hne hpos hcode).value with
    | none => ∀ w, Target.Completable cs.toFinset w
    | some w => w.length ≤ 4*(maxLength cs.toFinset)^2-3*(maxLength cs.toFinset) ∧
        FlowerAutomaton.transition cs.toFinset w = 0 ∧ ¬ Target.Completable cs.toFinset w := by
  have h := solveW_correct cs hcs hne hpos hcode
  cases ho : (solveW cs hcs hne hpos hcode).value with
  | none => simpa [ho, CostInitial.ResultSpec] using h
  | some w =>
    have hw : w.length ≤ 4*(maxLength cs.toFinset)^2-3*(maxLength cs.toFinset) ∧
        ¬ Target.Completable cs.toFinset w := by simpa [ho, CostInitial.ResultSpec] using h
    refine ⟨hw.1, ?_, hw.2⟩
    exact (FlowerAutomaton.transition_zero_iff cs.toFinset
      (fun c hc => List.length_pos_iff.mp (hpos c (List.mem_toFinset.mp hc))) w).mpr hw.2


theorem solveW_cost (cs : List (List (Fin d))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset) :
    (solveW cs hcs hne hpos hcode).cost ≤
      CostTotalBounds.totalPolynomial (totalLength cs.toFinset) d := by
  let L := totalLength cs.toFinset
  let maximum := CostInitial.maxLengthW cs
  let a : Fin d := ⟨0, CostInitial.alphabet_positive cs hne hpos⟩
  have hkL : maximum.value ≤ L := by
    rw [CostInitial.maxLengthW_value]
    exact maxLength_le_totalLength cs.toFinset
  have hq : cs.length ≤ L := by
    have h := code_card_le_totalLength cs.toFinset (by simpa using hpos)
    simpa [List.toFinset_card_of_nodup hcs] using h
  have hbound : ∀ c ∈ cs, c.length ≤ maximum.value := by
    intro c hc
    rw [CostInitial.maxLengthW_value]
    exact Finset.le_sup (List.mem_toFinset.mpr hc)
  have hcycle : ∀ r hr hp, (cycleW cs hcs hcode a maximum.value r hr hp).cost ≤
      CostTotalBounds.preparationPolynomial L d + CostTotalBounds.cycleKernelPolynomial L d := by
    intro r hr hp
    cases r with
    | zero => omega
    | succ r =>
      exact ConcreteCycle.solveW_cost cs hcs hne hpos hcode a maximum.value r hp hbound hkL
  have hresult := CostInitial.solveW_polynomial a cs maximum.value L hkL hq hpos hbound
    (cycleW cs hcs hcode a maximum.value) _ hcycle
  have hmaximum := CostInitial.maxLengthW_polynomial cs maximum.value L hkL hq hbound
  change maximum.cost ≤ L*(L*(3+L)+2*L+4)+1 at hmaximum
  change maximum.cost +
    (CostInitial.solveW a cs maximum.value hpos (cycleW cs hcs hcode a maximum.value)).cost+1 ≤ _
  change _ ≤ CostTotalBounds.totalPolynomial L d
  unfold CostTotalBounds.totalPolynomial
  omega

/-- One theorem ties correctness and the polynomial work bound to the same
fully instantiated executable function on the original code input. -/
theorem verified_decision_and_search (cs : List (List (Fin d))) (hcs : cs.Nodup)
    (hne : cs ≠ []) (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset) :
    CostInitial.ResultSpec cs (maxLength cs.toFinset) (solveW cs hcs hne hpos hcode).value ∧
    (solveW cs hcs hne hpos hcode).cost ≤
      CostTotalBounds.totalPolynomial (totalLength cs.toFinset) d :=
  ⟨solveW_correct cs hcs hne hpos hcode, solveW_cost cs hcs hne hpos hcode⟩


/-- A fixed-degree polynomial in the explicit input parameters, bounding the
work of the same executable solver whose output is certified above. -/
theorem solveW_polynomial (cs : List (List (Fin d))) (hcs : cs.Nodup) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset) :
    (solveW cs hcs hne hpos hcode).cost ≤ 4174*(totalLength cs.toFinset+d+1)^14 :=
  (solveW_cost cs hcs hne hpos hcode).trans
    (CostTotalBounds.totalPolynomial_le_monomial (totalLength cs.toFinset) d)

/-- Final decision-and-search theorem, with no supplied matrix, compression,
resource-bound, or deficiency oracle. -/
theorem fully_verified_construction (cs : List (List (Fin d))) (hcs : cs.Nodup)
    (hne : cs ≠ []) (hpos : ∀ c ∈ cs, 0 < c.length) (hcode : Target.IsCode cs.toFinset) :
    (match (solveW cs hcs hne hpos hcode).value with
      | none => ∀ w, Target.Completable cs.toFinset w
      | some w => w.length ≤ 4*(maxLength cs.toFinset)^2-3*(maxLength cs.toFinset) ∧
          FlowerAutomaton.transition cs.toFinset w = 0 ∧ ¬ Target.Completable cs.toFinset w) ∧
    (solveW cs hcs hne hpos hcode).cost ≤ 4174*(totalLength cs.toFinset+d+1)^14 :=
  ⟨solveW_flower_correct cs hcs hne hpos hcode, solveW_polynomial cs hcs hne hpos hcode⟩

end Proof.CostFinal


==> anc/proof/Proof/CostInitial.lean <==
import Proof.CostOutput

namespace Proof.CostInitial

open CostModel Target

set_option linter.unusedSectionVars false

variable {d : ℕ}

/-- Symbols are binary indices in the explicitly supplied alphabet. -/
def symbolEqW (a b : Fin d) : Work Bool :=
  ⟨decide (a = b), 1 + Nat.size a.val + Nat.size b.val⟩

theorem symbolEqW_cost (a b : Fin d) :
    (symbolEqW a b).cost ≤ 1 + 2 * Nat.size d := by
  have ha := Nat.size_le_size a.isLt.le
  have hb := Nat.size_le_size b.isLt.le
  simp only [symbolEqW]
  omega

/-- Test a codeword for being a power of the chosen letter, with early exit. -/
def pureW (a : Fin d) : List (Fin d) → Work Bool
  | [] => ⟨true, 1⟩
  | b :: bs =>
      let checked := symbolEqW a b
      if checked.value then
        let tail := pureW a bs
        ⟨tail.value, checked.cost + tail.cost + 1⟩
      else ⟨false, checked.cost + 1⟩

theorem pureW_value (a : Fin d) (c : List (Fin d)) :
    (pureW a c).value = true ↔ c = List.replicate c.length a := by
  induction c with
  | nil => simp [pureW]
  | cons b bs ih =>
      by_cases hab : a = b
      · subst b
        simpa [pureW, symbolEqW, List.replicate_succ] using ih
      · simp [pureW, symbolEqW, hab, List.replicate_succ, Ne.symm hab]

theorem pureW_cost (a : Fin d) (c : List (Fin d)) :
    (pureW a c).cost ≤ c.length * (2 + 2 * Nat.size d) + 1 := by
  induction c with
  | nil => simp [pureW]
  | cons b bs ih =>
      have hc := symbolEqW_cost a b
      simp only [pureW, List.length_cons]
      split <;> dsimp only <;> nlinarith

/-- Explicitly count the length; natural-number additions are charged. -/
def lengthW : List (Fin d) → Work ℕ
  | [] => ⟨0, 1⟩
  | _ :: bs =>
      let tail := lengthW bs
      let next := natAdd tail.value 1
      ⟨next.value, tail.cost + next.cost + 1⟩

@[simp] theorem lengthW_value (c : List (Fin d)) : (lengthW c).value = c.length := by
  induction c with
  | nil => rfl
  | cons b bs ih => simp [lengthW, ih]

theorem lengthW_cost (c : List (Fin d)) (k : ℕ) (hc : c.length ≤ k) :
    (lengthW c).cost ≤ c.length * (3 + Nat.size k) + 1 := by
  induction c with
  | nil => simp [lengthW]
  | cons b bs ih =>
      have ht : bs.length ≤ k := by simpa only [List.length_cons] using (Nat.le_trans
        (Nat.le_succ bs.length) hc)
      have hh := ih ht
      have hs := Nat.size_le_size ht
      simp only [lengthW, lengthW_value, natAdd, List.length_cons, Nat.size_one]
      nlinarith

/-- Scan the actual input list. No finite-set enumeration or sort is hidden
in the object program. -/
def scanPureW (a : Fin d) : List (List (Fin d)) → Work (Option ℕ)
  | [] => ⟨none, 1⟩
  | c :: cs =>
      let checked := pureW a c
      if checked.value then
        let length := lengthW c
        ⟨some length.value, checked.cost + length.cost + 1⟩
      else
        let tail := scanPureW a cs
        ⟨tail.value, checked.cost + tail.cost + 1⟩

theorem scanPureW_some (a : Fin d) (cs : List (List (Fin d))) (r : ℕ)
    (h : (scanPureW a cs).value = some r) : List.replicate r a ∈ cs := by
  induction cs with
  | nil => simp [scanPureW] at h
  | cons c cs ih =>
      simp only [scanPureW] at h
      split at h
      next hc =>
        have hr : c.length = r := by simpa using h
        have hp := (pureW_value a c).mp hc
        rw [hr] at hp
        exact List.mem_cons.mpr (Or.inl hp.symm)
      next hc => exact List.mem_cons_of_mem c (ih h)

theorem scanPureW_none (a : Fin d) (cs : List (List (Fin d)))
    (h : (scanPureW a cs).value = none) :
    ∀ r, List.replicate r a ∉ cs := by
  induction cs with
  | nil => simp
  | cons c cs ih =>
      simp only [scanPureW] at h
      split at h
      next hc => contradiction
      next hc =>
        intro r hr
        rcases List.mem_cons.mp hr with he | hm
        · have hp : c = List.replicate c.length a := by
            subst c
            simp
          exact hc ((pureW_value a c).mpr hp)
        · exact ih h r hm

def scanBudget (d k q : ℕ) : ℕ :=
  q * (k * (2 + 2*Nat.size d) + 1 + (k * (3 + Nat.size k) + 1) + 1) + 1

theorem scanPureW_cost (a : Fin d) (cs : List (List (Fin d))) (k : ℕ)
    (hbound : ∀ c ∈ cs, c.length ≤ k) :
    (scanPureW a cs).cost ≤ scanBudget d k cs.length := by
  induction cs with
  | nil => simp [scanPureW, scanBudget]
  | cons c cs ih =>
      have hl := hbound c List.mem_cons_self
      have hp := pureW_cost a c
      have hn := lengthW_cost c k hl
      have ht := ih (fun b hb => hbound b (List.mem_cons_of_mem c hb))
      have hp' : (pureW a c).cost ≤ k * (2 + 2 * Nat.size d) + 1 :=
        hp.trans (Nat.add_le_add_right (Nat.mul_le_mul_right _ hl) 1)
      unfold scanBudget at ht ⊢
      simp only [scanPureW, List.length_cons]
      split <;> dsimp only <;> nlinarith

def natSubW (a b : ℕ) : Work ℕ := ⟨a-b, 1 + Nat.size a + Nat.size b⟩

/-- Construct the fallback and charge the computation of its length as well
as writing every output symbol. -/
def fallbackW (a : Fin d) (k : ℕ) : Work (List (Fin d)) :=
  let twice := natMul 2 k
  let count := natSubW twice.value 1
  let word := CostOutput.replicateW a count.value
  ⟨word.value, twice.cost + count.cost + word.cost⟩

@[simp] theorem fallbackW_value (a : Fin d) (k : ℕ) :
    (fallbackW a k).value = List.replicate (2*k-1) a := by
  simp [fallbackW, natSubW]

def fallbackBudget (k : ℕ) : ℕ :=
  (1 + Nat.size 2)*(1 + Nat.size k) +
    (1 + Nat.size (2*k) + Nat.size 1) + (2*k-1+1)

@[simp] theorem fallbackW_cost (a : Fin d) (k : ℕ) :
    (fallbackW a k).cost = fallbackBudget k := by
  simp [fallbackW, fallbackBudget, natSubW, natMul]

/-- The decision-and-search specification over the supplied ambient alphabet. -/
def ResultSpec (cs : List (List (Fin d))) (k : ℕ) : Option (List (Fin d)) → Prop
  | none => ∀ w, Completable cs.toFinset w
  | some w => w.length ≤ 4*k^2-3*k ∧ ¬ Completable cs.toFinset w

/-- Full initial split, calling the charged cycle solver only when the
explicit list scan has produced a positive pure codeword. -/
def solveW (a : Fin d) (cs : List (List (Fin d))) (k : ℕ)
    (hpos : ∀ c ∈ cs, 0 < c.length)
    (cycle : (r : ℕ) → 0 < r → List.replicate r a ∈ cs.toFinset →
      Work (Option (List (Fin d)))) : Work (Option (List (Fin d))) :=
  let scanned := scanPureW a cs
  match hs : scanned.value with
  | none =>
      let fallback := fallbackW a k
      ⟨some fallback.value, scanned.cost + fallback.cost + 1⟩
  | some r =>
      have hr : 0 < r := by
        have hp := hpos _ (scanPureW_some a cs r hs)
        simpa using hp
      have hm : List.replicate r a ∈ cs.toFinset :=
        List.mem_toFinset.mpr (scanPureW_some a cs r hs)
      let result := cycle r hr hm
      ⟨result.value, scanned.cost + result.cost + 1⟩

theorem solveW_correct (a : Fin d) (cs : List (List (Fin d))) (k : ℕ) (hk : 1 ≤ k)
    (hpos : ∀ c ∈ cs, 0 < c.length) (hbound : ∀ c ∈ cs, c.length ≤ k)
    (cycle : (r : ℕ) → 0 < r → List.replicate r a ∈ cs.toFinset →
      Work (Option (List (Fin d))))
    (hcycle : ∀ r hr hm, ResultSpec cs k (cycle r hr hm).value) :
    ResultSpec cs k (solveW a cs k hpos cycle).value := by
  unfold solveW
  dsimp only
  split
  · rename_i hs
    dsimp only [ResultSpec]
    rw [fallbackW_value]
    constructor
    · simp only [List.length_replicate]
      have hh := universal_length_bound k 1 hk hk
      have hb : 2*k-1+2*(k-1) ≤ 4*k^2-3*k := by simpa using hh
      omega
    · apply CodeAutomaton.missing_pure_power cs.toFinset a k hk
      · intro c hc
        exact List.length_pos_iff.mp (hpos c (List.mem_toFinset.mp hc))
      · intro c hc
        exact hbound c (List.mem_toFinset.mp hc)
      · intro r _ hr
        exact scanPureW_none a cs hs r (List.mem_toFinset.mp hr)
  · exact hcycle _ _ _

theorem solveW_cost (a : Fin d) (cs : List (List (Fin d))) (k : ℕ)
    (hpos : ∀ c ∈ cs, 0 < c.length) (hbound : ∀ c ∈ cs, c.length ≤ k)
    (cycle : (r : ℕ) → 0 < r → List.replicate r a ∈ cs.toFinset →
      Work (Option (List (Fin d)))) (B : ℕ)
    (hcycle : ∀ r hr hm, (cycle r hr hm).cost ≤ B) :
    (solveW a cs k hpos cycle).cost ≤
      scanBudget d k cs.length + fallbackBudget k + B + 1 := by
  have hscan := scanPureW_cost a cs k hbound
  unfold solveW
  dsimp only
  split
  · dsimp only
    rw [fallbackW_cost]
    omega
  · rename_i r hs
    dsimp only
    have hm : List.replicate r a ∈ cs.toFinset :=
      List.mem_toFinset.mpr (scanPureW_some a cs r hs)
    have hr : 0 < r := by simpa using hpos _ (scanPureW_some a cs r hs)
    have hc := hcycle r hr hm
    omega

theorem pure_scan_unique (a : Fin d) (cs : List (List (Fin d)))
    (hcode : IsCode cs.toFinset) (r : ℕ)
    (hr : (scanPureW a cs).value = some r) (s : ℕ)
    (hs : List.replicate s a ∈ cs) : r = s :=
  CodeAutomaton.pure_codeword_unique cs.toFinset hcode a r s
    (List.mem_toFinset.mpr (scanPureW_some a cs r hr)) (List.mem_toFinset.mpr hs)

theorem scanBudget_polynomial (d k q L : ℕ) (hk : k ≤ L) (hq : q ≤ L) :
    scanBudget d k q ≤ L * (L * (2+2*d) + L * (3+L) + 3) + 1 := by
  have hdsize : Nat.size d ≤ d := Nat.size_le.mpr d.lt_two_pow_self
  have hksize : Nat.size k ≤ L :=
    (Nat.size_le.mpr k.lt_two_pow_self).trans hk
  unfold scanBudget
  calc
    q * (k * (2+2*Nat.size d) + 1 + (k * (3+Nat.size k) + 1) + 1) + 1 ≤
        L * (L * (2+2*d) + 1 + (L * (3+L) + 1) + 1) + 1 := by gcongr
    _ = _ := by ring

theorem fallbackBudget_polynomial (k : ℕ) : fallbackBudget k ≤ 7*k+6 := by
  have hk : Nat.size k ≤ k := Nat.size_le.mpr k.lt_two_pow_self
  have htwice : Nat.size (2*k) ≤ 2*k := Nat.size_le.mpr (2*k).lt_two_pow_self
  have htwo : Nat.size 2 = 2 := by simpa using (@Nat.size_pow 1)
  simp only [fallbackBudget, htwo, Nat.size_one]
  omega

def initialPolynomial (L d : ℕ) : ℕ :=
  L * (L * (2+2*d) + L * (3+L) + 3) + 7*L+8

theorem solveW_polynomial (a : Fin d) (cs : List (List (Fin d))) (k L : ℕ)
    (hk : k ≤ L) (hq : cs.length ≤ L)
    (hpos : ∀ c ∈ cs, 0 < c.length) (hbound : ∀ c ∈ cs, c.length ≤ k)
    (cycle : (r : ℕ) → 0 < r → List.replicate r a ∈ cs.toFinset →
      Work (Option (List (Fin d)))) (B : ℕ)
    (hcycle : ∀ r hr hm, (cycle r hr hm).cost ≤ B) :
    (solveW a cs k hpos cycle).cost ≤ initialPolynomial L d + B := by
  have hrun := solveW_cost a cs k hpos hbound cycle B hcycle
  have hscan := scanBudget_polynomial d k cs.length L hk hq
  have hfallback := fallbackBudget_polynomial k
  unfold initialPolynomial
  omega

def maxW (a b : ℕ) : Work ℕ :=
  let compared := natLt a b
  ⟨if compared.value then b else a, compared.cost + 1⟩

@[simp] theorem maxW_value (a b : ℕ) : (maxW a b).value = max a b := by
  by_cases h : a < b
  · simp [maxW, natLt, h, max_eq_right h.le]
  · simp [maxW, natLt, h, max_eq_left (Nat.le_of_not_gt h)]

/-- Compute the maximum codeword length directly from the input list. -/
def maxLengthW : List (List (Fin d)) → Work ℕ
  | [] => ⟨0, 1⟩
  | c :: cs =>
      let length := lengthW c
      let tail := maxLengthW cs
      let largest := maxW length.value tail.value
      ⟨largest.value, length.cost + tail.cost + largest.cost + 1⟩

@[simp] theorem maxLengthW_value (cs : List (List (Fin d))) :
    (maxLengthW cs).value = cs.toFinset.sup List.length := by
  induction cs with
  | nil => simp [maxLengthW]
  | cons c cs ih => simp [maxLengthW, ih, Finset.sup_insert]

theorem maxLengthW_value_le (cs : List (List (Fin d))) (k : ℕ)
    (hbound : ∀ c ∈ cs, c.length ≤ k) : (maxLengthW cs).value ≤ k := by
  rw [maxLengthW_value]
  exact Finset.sup_le (fun c hc => hbound c (List.mem_toFinset.mp hc))

theorem maxLengthW_cost (cs : List (List (Fin d))) (k : ℕ)
    (hbound : ∀ c ∈ cs, c.length ≤ k) :
    (maxLengthW cs).cost ≤
      cs.length * (k * (3+Nat.size k) + 2*Nat.size k + 4) + 1 := by
  induction cs with
  | nil => simp [maxLengthW]
  | cons c cs ih =>
      have hc := hbound c List.mem_cons_self
      have hcs : ∀ b ∈ cs, b.length ≤ k :=
        fun b hb => hbound b (List.mem_cons_of_mem c hb)
      have ht := ih hcs
      have htv := maxLengthW_value_le cs k hcs
      have hl := lengthW_cost c k hc
      have hl' : (lengthW c).cost ≤ k*(3+Nat.size k)+1 :=
        hl.trans (Nat.add_le_add_right (Nat.mul_le_mul_right _ hc) 1)
      have hs₁ := Nat.size_le_size hc
      have hs₂ := Nat.size_le_size htv
      simp only [maxLengthW, maxW, natLt, lengthW_value, List.length_cons]
      nlinarith

theorem maxLengthW_polynomial (cs : List (List (Fin d))) (k L : ℕ)
    (hk : k ≤ L) (hq : cs.length ≤ L) (hbound : ∀ c ∈ cs, c.length ≤ k) :
    (maxLengthW cs).cost ≤ L * (L*(3+L)+2*L+4)+1 := by
  have hs : Nat.size k ≤ L := (Nat.size_le.mpr k.lt_two_pow_self).trans hk
  exact (maxLengthW_cost cs k hbound).trans (by gcongr)

theorem maxLengthW_positive (cs : List (List (Fin d))) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) : 0 < (maxLengthW cs).value := by
  obtain ⟨c, tail, rfl⟩ := List.exists_cons_of_ne_nil hne
  have hp := hpos c List.mem_cons_self
  rw [maxLengthW_value]
  exact hp.trans_le (Finset.le_sup (List.mem_toFinset.mpr List.mem_cons_self))

/-- A nonempty input containing only positive-length words necessarily has a
nonempty ambient finite alphabet. The chosen letter can therefore be zero. -/
theorem alphabet_positive (cs : List (List (Fin d))) (hne : cs ≠ [])
    (hpos : ∀ c ∈ cs, 0 < c.length) : 0 < d := by
  obtain ⟨c, tail, rfl⟩ := List.exists_cons_of_ne_nil hne
  have hc : c ≠ [] := List.length_pos_iff.mp (hpos c List.mem_cons_self)
  obtain ⟨a, rest, rfl⟩ := List.exists_cons_of_ne_nil hc
  exact (Nat.zero_le a.val).trans_lt a.isLt

end Proof.CostInitial


==> anc/proof/Proof/CostMatrix.lean <==
import Proof.CostModel
import Mathlib.Data.Matrix.Mul
import Mathlib.Algebra.BigOperators.Fin

/-! Strict, stored vector/matrix kernels for the binary arithmetic register
model. Array reads charge the address and returned integer sizes. `tabulate`
evaluates each charged callback exactly once and stores its result. A structural
unit denotes a bounded block of pointer/allocation operations per cell, rather
than one compiler instruction: tabulation includes its result projection, and
the node unit of `sumW` includes the corresponding `Vector.toList` cell when
the fold is fed a stored vector. These conversions therefore require no
uncharged traversal of variable length. Cost metadata is instrumentation, not
part of the object program. These are bounds in this stated arithmetic-register
model, not claims about Lean compiler or Turing-machine instruction counts. -/
namespace Proof.CostModel
open scoped BigOperators

abbrev Vec (n : ℕ) := Vector ℕ n
abbrev Mat (n : ℕ) := Vector (Vec n) n
def vecDenote (v : Vec n) (i : Fin n) : ℕ := v[i.val]
def matDenote (M : Mat n) : Matrix (Fin n) (Fin n) ℕ :=
  fun i j => M[i.val][j.val]

def tabulate (n : ℕ) (f : Fin n → Work α) : Work (Vector α n) :=
  let cells := Vector.ofFn f
  ⟨cells.map Work.value, n + (cells.toList.map Work.cost).sum⟩

@[simp] theorem tabulate_value (n : ℕ) (f : Fin n → Work α) (i : Fin n) :
    (tabulate n f).value[i.val] = (f i).value := by
  simp [tabulate]

theorem tabulate_cost (n : ℕ) (f : Fin n → Work α) :
    (tabulate n f).cost = n + ∑ i, (f i).cost := by
  simp [tabulate, Vector.toList_ofFn, List.map_ofFn, List.sum_ofFn]

theorem tabulate_cost_le (n : ℕ) (f : Fin n → Work α) (K : ℕ)
    (h : ∀ i, (f i).cost ≤ K) : (tabulate n f).cost ≤ n * (K+1) := by
  rw [tabulate_cost]
  have hs : (∑ i, (f i).cost) ≤ n*K := by
    calc
      (∑ i, (f i).cost) ≤ ∑ _i : Fin n, K := Finset.sum_le_sum (fun i _ => h i)
      _ = n*K := by simp
  nlinarith

def getVecW (v : Vec n) (i : Fin n) : Work ℕ :=
  let a := v[i.val]
  ⟨a, 1 + Nat.size n + Nat.size a⟩

def getMatW (M : Mat n) (i j : Fin n) : Work ℕ :=
  let a := M[i.val][j.val]
  ⟨a, 2 + 2*Nat.size n + Nat.size a⟩

@[simp] theorem getVecW_value (v : Vec n) (i : Fin n) :
    (getVecW v i).value = vecDenote v i := rfl
@[simp] theorem getMatW_value (M : Mat n) (i j : Fin n) :
    (getMatW M i j).value = matDenote M i j := rfl

theorem getVecW_cost_le (v : Vec n) (i : Fin n) (V : ℕ)
    (h : vecDenote v i ≤ V) :
    (getVecW v i).cost ≤ 1 + Nat.size n + Nat.size V := by
  exact Nat.add_le_add_left (Nat.size_le_size h) _

theorem getMatW_cost_le (M : Mat n) (i j : Fin n) (V : ℕ)
    (h : matDenote M i j ≤ V) :
    (getMatW M i j).cost ≤ 2 + 2*Nat.size n + Nat.size V := by
  exact Nat.add_le_add_left (Nat.size_le_size h) _

def sumW : List ℕ → Work ℕ
  | [] => ⟨0, 1⟩
  | a::as =>
    let rest := sumW as
    let answer := natAdd a rest.value
    ⟨answer.value, 1 + rest.cost + answer.cost⟩

@[simp] theorem sumW_value (as : List ℕ) : (sumW as).value = as.sum := by
  induction as with
  | nil => rfl
  | cons a as ih => simp [sumW, ih]

theorem sumW_cost_le (as : List ℕ) (V N : ℕ)
    (h : ∀ a ∈ as, a ≤ V) (hlen : as.length ≤ N) :
    (sumW as).cost ≤ 1 + as.length * (2 + 2*Nat.size (N*V)) := by
  induction as with
  | nil => simp [sumW]
  | cons a as ih =>
    have ha : a ≤ V := h a (by simp)
    have ht : ∀ b ∈ as, b ≤ V := fun b hb => h b (by simp [hb])
    have hs := ih ht (by simp only [List.length_cons] at hlen; omega)
    have hpos : 1 ≤ N := by simp only [List.length_cons] at hlen; omega
    have ha' : a ≤ N*V := ha.trans (by nlinarith)
    have ht' : as.sum ≤ N*V := by
      have hh : as.sum ≤ as.length * V := by
        simpa using List.sum_le_card_nsmul as V ht
      have hlen' : as.length ≤ N := by simp only [List.length_cons] at hlen; omega
      exact hh.trans (Nat.mul_le_mul_right V hlen')
    have hc := natAdd_cost_le a as.sum (N*V) ha' ht'
    simp only [sumW, sumW_value, List.length_cons]
    nlinarith

def dotWith (n : ℕ) (f g : Fin n → Work ℕ) : Work ℕ :=
  let terms := tabulate n (fun i => bind (f i) (fun a => bind (g i) (fun b => natMul a b)))
  let answer := sumW terms.value.toList
  ⟨answer.value, terms.cost + answer.cost⟩

@[simp] theorem dotWith_value (n : ℕ) (f g : Fin n → Work ℕ) :
    (dotWith n f g).value = ∑ i, (f i).value * (g i).value := by
  simp [dotWith, tabulate, Vector.toList_map, Vector.toList_ofFn,
    List.map_map, List.map_ofFn, List.sum_ofFn]

def dotBudget (n V F G : ℕ) : ℕ :=
  n*(F+G+(1+Nat.size V)^2+1) + 1 + n*(2+2*Nat.size (n*V^2))

theorem dotWith_cost_le (n V F G : ℕ) (f g : Fin n → Work ℕ)
    (hf : ∀ i, (f i).value ≤ V) (hg : ∀ i, (g i).value ≤ V)
    (hfc : ∀ i, (f i).cost ≤ F) (hgc : ∀ i, (g i).cost ≤ G) :
    (dotWith n f g).cost ≤ dotBudget n V F G := by
  let terms := tabulate n (fun i => bind (f i) (fun a => bind (g i) (fun b => natMul a b)))
  have ht : terms.cost ≤ n*(F+G+(1+Nat.size V)^2+1) := by
    apply tabulate_cost_le
    intro i
    have hm := natMul_cost_le _ _ V (hf i) (hg i)
    simp only [bind_cost, bind_value]
    have := hfc i
    have := hgc i
    omega
  have hv : ∀ a ∈ terms.value.toList, a ≤ V^2 := by
    intro a ha
    have hlist : terms.value.toList = List.ofFn (fun i => (f i).value*(g i).value) := by
      simp [terms, tabulate, Vector.toList_map, Vector.toList_ofFn, List.map_ofFn]
      rfl
    rw [hlist, List.mem_ofFn] at ha
    obtain ⟨i, rfl⟩ := ha
    simpa [pow_two] using Nat.mul_le_mul (hf i) (hg i)
  have hs := sumW_cost_le terms.value.toList (V^2) n hv (by simp)
  simp only [Vector.length_toList] at hs
  change terms.cost + (sumW terms.value.toList).cost ≤ _
  unfold dotBudget
  omega

def scalarW (u v : Vec n) : Work ℕ := dotWith n (getVecW u) (getVecW v)
def vecMulW (u : Vec n) (M : Mat n) : Work (Vec n) :=
  tabulate n (fun j => dotWith n (getVecW u) (fun i => getMatW M i j))
def mulVecW (M : Mat n) (v : Vec n) : Work (Vec n) :=
  tabulate n (fun i => dotWith n (getMatW M i) (getVecW v))
def matMulW (M P : Mat n) : Work (Mat n) :=
  tabulate n (fun i => tabulate n (fun j =>
    dotWith n (getMatW M i) (fun k => getMatW P k j)))

@[simp] theorem scalarW_value (u v : Vec n) :
    (scalarW u v).value = dotProduct (vecDenote u) (vecDenote v) := by
  simp [scalarW, dotProduct]

@[simp] theorem vecMulW_value (u : Vec n) (M : Mat n) :
    vecDenote (vecMulW u M).value = Matrix.vecMul (vecDenote u) (matDenote M) := by
  funext j
  simp [vecMulW, vecDenote, Matrix.vecMul, dotProduct]

@[simp] theorem mulVecW_value (M : Mat n) (v : Vec n) :
    vecDenote (mulVecW M v).value = Matrix.mulVec (matDenote M) (vecDenote v) := by
  funext i
  simp [mulVecW, vecDenote, Matrix.mulVec, dotProduct]

@[simp] theorem matMulW_value (M P : Mat n) :
    matDenote (matMulW M P).value = matDenote M * matDenote P := by
  funext i j
  simp [matMulW, matDenote, Matrix.mul_apply, getMatW]

def vectorReadBudget (n V : ℕ) : ℕ := 1 + Nat.size n + Nat.size V
def matrixReadBudget (n V : ℕ) : ℕ := 2 + 2*Nat.size n + Nat.size V
def scalarBudget (n V : ℕ) : ℕ :=
  dotBudget n V (vectorReadBudget n V) (vectorReadBudget n V)
def vectorMulBudget (n V : ℕ) : ℕ :=
  n * (dotBudget n V (vectorReadBudget n V) (matrixReadBudget n V) + 1)
def matrixMulBudget (n V : ℕ) : ℕ :=
  n * (n * (dotBudget n V (matrixReadBudget n V) (matrixReadBudget n V) + 1) + 1)

theorem scalarW_cost_le (u v : Vec n) (V : ℕ)
    (hu : ∀ i, vecDenote u i ≤ V) (hv : ∀ i, vecDenote v i ≤ V) :
    (scalarW u v).cost ≤ scalarBudget n V := by
  apply dotWith_cost_le n V
  · exact hu
  · exact hv
  · intro i; exact getVecW_cost_le u i V (hu i)
  · intro i; exact getVecW_cost_le v i V (hv i)

theorem vecMulW_cost_le (u : Vec n) (M : Mat n) (V : ℕ)
    (hu : ∀ i, vecDenote u i ≤ V) (hM : ∀ i j, matDenote M i j ≤ V) :
    (vecMulW u M).cost ≤ vectorMulBudget n V := by
  apply tabulate_cost_le
  intro j
  apply dotWith_cost_le n V
  · exact hu
  · intro i; exact hM i j
  · intro i; exact getVecW_cost_le u i V (hu i)
  · intro i; exact getMatW_cost_le M i j V (hM i j)

theorem mulVecW_cost_le (M : Mat n) (v : Vec n) (V : ℕ)
    (hM : ∀ i j, matDenote M i j ≤ V) (hv : ∀ i, vecDenote v i ≤ V) :
    (mulVecW M v).cost ≤ vectorMulBudget n V := by
  apply tabulate_cost_le
  intro i
  have hh := dotWith_cost_le n V (matrixReadBudget n V) (vectorReadBudget n V)
    (getMatW M i) (getVecW v) (hM i) hv
    (fun j => getMatW_cost_le M i j V (hM i j))
    (fun j => getVecW_cost_le v j V (hv j))
  simpa [dotBudget, Nat.add_comm, Nat.add_left_comm, Nat.add_assoc] using hh

theorem matMulW_cost_le (M P : Mat n) (V : ℕ)
    (hM : ∀ i j, matDenote M i j ≤ V) (hP : ∀ i j, matDenote P i j ≤ V) :
    (matMulW M P).cost ≤ matrixMulBudget n V := by
  apply tabulate_cost_le
  intro i
  apply tabulate_cost_le
  intro j
  apply dotWith_cost_le n V
  · intro l; exact hM i l
  · intro l; exact hP l j
  · intro l; exact getMatW_cost_le M i l V (hM i l)
  · intro l; exact getMatW_cost_le P l j V (hP l j)

theorem matMulW_entry_bound (M P : Mat n) (V : ℕ)
    (hM : ∀ i j, matDenote M i j ≤ V) (hP : ∀ i j, matDenote P i j ≤ V)
    (i j : Fin n) : matDenote (matMulW M P).value i j ≤ n*V^2 := by
  rw [matMulW_value, Matrix.mul_apply]
  calc
    (∑ l, matDenote M i l * matDenote P l j) ≤ ∑ _l : Fin n, V^2 := by
      apply Finset.sum_le_sum
      intro l _
      simpa [pow_two] using Nat.mul_le_mul (hM i l) (hP l j)
    _ = n*V^2 := by simp

theorem dotWith_value_bound (n V : ℕ) (f g : Fin n → Work ℕ)
    (hf : ∀ i, (f i).value ≤ V) (hg : ∀ i, (g i).value ≤ V) :
    (dotWith n f g).value ≤ n*V^2 := by
  rw [dotWith_value]
  calc
    (∑ i, (f i).value * (g i).value) ≤ ∑ _i : Fin n, V^2 := by
      apply Finset.sum_le_sum
      intro i _
      simpa [pow_two] using Nat.mul_le_mul (hf i) (hg i)
    _ = n*V^2 := by simp

theorem vecMulW_entry_bound (u : Vec n) (M : Mat n) (V : ℕ)
    (hu : ∀ i, vecDenote u i ≤ V) (hM : ∀ i j, matDenote M i j ≤ V)
    (j : Fin n) : vecDenote (vecMulW u M).value j ≤ n*V^2 := by
  simp only [vecMulW, vecDenote, tabulate_value]
  exact dotWith_value_bound n V _ _ hu (fun i => hM i j)

theorem mulVecW_entry_bound (M : Mat n) (v : Vec n) (V : ℕ)
    (hM : ∀ i j, matDenote M i j ≤ V) (hv : ∀ i, vecDenote v i ≤ V)
    (i : Fin n) : vecDenote (mulVecW M v).value i ≤ n*V^2 := by
  simp only [mulVecW, vecDenote, tabulate_value]
  exact dotWith_value_bound n V _ _ (hM i) hv

/-- A polynomial in dimension, operand bit length, and callback costs. -/
def dotPolynomial (n b F G : ℕ) : ℕ :=
  n*(F+G+(1+b)^2+1) + 1 + n*(4+2*n+4*b)
def scalarPolynomial (n b : ℕ) : ℕ :=
  dotPolynomial n b (1+n+b) (1+n+b)
def vectorMulPolynomial (n b : ℕ) : ℕ :=
  n*(dotPolynomial n b (1+n+b) (2+2*n+b)+1)
def matrixMulPolynomial (n b : ℕ) : ℕ :=
  n*(n*(dotPolynomial n b (2+2*n+b) (2+2*n+b)+1)+1)

theorem dotBudget_polynomial (n V b F G : ℕ) (hb : Nat.size V ≤ b) :
    dotBudget n V F G ≤ dotPolynomial n b F G := by
  have hn := size_le_self n
  have hp := size_mul_pow_le n V 2
  have hs : Nat.size (n*V^2) ≤ n+2*b+1 := by omega
  unfold dotBudget dotPolynomial
  have hpow : (1+Nat.size V)^2 ≤ (1+b)^2 :=
    Nat.pow_le_pow_left (Nat.add_le_add_left hb 1) 2
  have hleft := Nat.mul_le_mul_left n (Nat.add_le_add_right
    (Nat.add_le_add_left hpow (F+G)) 1)
  have hright := Nat.mul_le_mul_left n (show 2+2*Nat.size (n*V^2) ≤ 4+2*n+4*b by omega)
  omega

theorem scalarBudget_polynomial (n V b : ℕ) (hb : Nat.size V ≤ b) :
    scalarBudget n V ≤ scalarPolynomial n b := by
  have hh := dotBudget_polynomial n V b (vectorReadBudget n V) (vectorReadBudget n V) hb
  have hr : vectorReadBudget n V ≤ 1+n+b := by
    unfold vectorReadBudget
    have := size_le_self n
    omega
  calc
    scalarBudget n V ≤ dotPolynomial n b (vectorReadBudget n V) (vectorReadBudget n V) := hh
    _ ≤ scalarPolynomial n b := by
      unfold dotPolynomial scalarPolynomial
      exact Nat.add_le_add_right (Nat.add_le_add_right (Nat.mul_le_mul_left n (by omega)) 1) _

theorem vectorMulBudget_polynomial (n V b : ℕ) (hb : Nat.size V ≤ b) :
    vectorMulBudget n V ≤ vectorMulPolynomial n b := by
  have hh := dotBudget_polynomial n V b (vectorReadBudget n V) (matrixReadBudget n V) hb
  have hv : vectorReadBudget n V ≤ 1+n+b := by
    unfold vectorReadBudget; have := size_le_self n; omega
  have hm : matrixReadBudget n V ≤ 2+2*n+b := by
    unfold matrixReadBudget; have := size_le_self n; omega
  apply Nat.mul_le_mul_left
  apply Nat.add_le_add_right
  apply hh.trans
  unfold dotPolynomial
  exact Nat.add_le_add_right (Nat.add_le_add_right (Nat.mul_le_mul_left n (by omega)) 1) _

theorem matrixMulBudget_polynomial (n V b : ℕ) (hb : Nat.size V ≤ b) :
    matrixMulBudget n V ≤ matrixMulPolynomial n b := by
  have hh := dotBudget_polynomial n V b (matrixReadBudget n V) (matrixReadBudget n V) hb
  have hm : matrixReadBudget n V ≤ 2+2*n+b := by
    unfold matrixReadBudget; have := size_le_self n; omega
  apply Nat.mul_le_mul_left
  apply Nat.add_le_add_right
  apply Nat.mul_le_mul_left
  apply Nat.add_le_add_right
  apply hh.trans
  unfold dotPolynomial
  exact Nat.add_le_add_right (Nat.add_le_add_right (Nat.mul_le_mul_left n (by omega)) 1) _

end Proof.CostModel


==> anc/proof/Proof/CostModel.lean <==
import Mathlib.Data.Nat.Size
import Mathlib.Data.List.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

/-! An explicit binary-arithmetic register model. A `Work` computation records
the value and its charged work. Metadata used to count work is not itself part
of the object program. Every arithmetic primitive below charges its actual
operand sizes. Stored-array access is provided by `CostMatrix`. -/
namespace Proof.CostModel

structure Work (α : Type*) where
  value : α
  cost : ℕ
  deriving Repr

def pure (a : α) : Work α := ⟨a, 0⟩
def tick (n : ℕ) : Work Unit := ⟨(), n⟩
def bind (a : Work α) (f : α → Work β) : Work β :=
  let b := f a.value
  ⟨b.value, a.cost + b.cost⟩

@[simp] theorem pure_value (a : α) : (pure a).value = a := rfl
@[simp] theorem pure_cost (a : α) : (pure a).cost = 0 := rfl
@[simp] theorem bind_value (a : Work α) (f : α → Work β) :
    (bind a f).value = (f a.value).value := rfl
@[simp] theorem bind_cost (a : Work α) (f : α → Work β) :
    (bind a f).cost = a.cost + (f a.value).cost := rfl

def natAdd (a b : ℕ) : Work ℕ := ⟨a+b, 1 + Nat.size a + Nat.size b⟩
def natMul (a b : ℕ) : Work ℕ := ⟨a*b, (1 + Nat.size a)*(1 + Nat.size b)⟩
def natLt (a b : ℕ) : Work Bool := ⟨decide (a < b), 1 + Nat.size a + Nat.size b⟩

@[simp] theorem natAdd_value (a b : ℕ) : (natAdd a b).value = a+b := rfl
@[simp] theorem natMul_value (a b : ℕ) : (natMul a b).value = a*b := rfl
@[simp] theorem natLt_value (a b : ℕ) : (natLt a b).value = decide (a<b) := rfl

theorem natAdd_cost_le (a b V : ℕ) (ha : a ≤ V) (hb : b ≤ V) :
    (natAdd a b).cost ≤ 1 + 2 * Nat.size V := by
  have := Nat.size_le_size ha
  have := Nat.size_le_size hb
  simp only [natAdd]
  omega

theorem natMul_cost_le (a b V : ℕ) (ha : a ≤ V) (hb : b ≤ V) :
    (natMul a b).cost ≤ (1 + Nat.size V)^2 := by
  simp only [natMul]
  calc
    (1 + Nat.size a)*(1 + Nat.size b) ≤ (1 + Nat.size V)*(1 + Nat.size V) :=
      Nat.mul_le_mul (Nat.add_le_add_left (Nat.size_le_size ha) 1)
        (Nat.add_le_add_left (Nat.size_le_size hb) 1)
    _ = _ := by ring

def mapW (f : α → Work β) : List α → Work (List β)
  | [] => ⟨[], 1⟩
  | a::as =>
    let b := f a
    let bs := mapW f as
    ⟨b.value::bs.value, 1 + b.cost + bs.cost⟩

@[simp] theorem mapW_value (f : α → Work β) (as : List α) :
    (mapW f as).value = as.map (fun a => (f a).value) := by
  induction as with
  | nil => rfl
  | cons a as ih => simp [mapW, ih]

theorem mapW_cost (f : α → Work β) (as : List α) :
    (mapW f as).cost = as.length + 1 + (as.map (fun a => (f a).cost)).sum := by
  induction as with
  | nil => simp [mapW]
  | cons a as ih => simp [mapW, ih]; omega

theorem mapW_cost_le (f : α → Work β) (as : List α) (K : ℕ)
    (h : ∀ a ∈ as, (f a).cost ≤ K) :
    (mapW f as).cost ≤ as.length * (K+1) + 1 := by
  induction as with
  | nil => simp [mapW]
  | cons a as ih =>
    have ha := h a (by simp)
    have hs := ih (fun b hb => h b (by simp [hb]))
    simp only [mapW, List.length_cons]
    nlinarith

theorem size_le_self (n : ℕ) : Nat.size n ≤ n :=
  Nat.size_le.mpr Nat.lt_two_pow_self

theorem size_mul_pow_le (n V t : ℕ) :
    Nat.size (n*V^t) ≤ Nat.size n + t*Nat.size V + 1 := by
  have hn : n ≤ 2^Nat.size n := (Nat.lt_size_self n).le
  have hv : V ≤ 2^Nat.size V := (Nat.lt_size_self V).le
  have hh : n*V^t ≤ 2^(Nat.size n+t*Nat.size V) := by
    calc
      n*V^t ≤ 2^Nat.size n*(2^Nat.size V)^t :=
        Nat.mul_le_mul hn (Nat.pow_le_pow_left hv t)
      _ = _ := by rw [← pow_mul, ← pow_add]; congr 1; ring
  exact (Nat.size_le_size hh).trans (by rw [Nat.size_pow])

end Proof.CostModel


==> anc/proof/Proof/CostOutput.lean <==
import Proof.CostModel
import Proof.QuadraticBound

namespace Proof.CostOutput
open CostModel
variable {α : Type*}

def replicateW (a : α) : ℕ → Work (List α)
  | 0 => ⟨[], 1⟩
  | n+1 =>
    let tail := replicateW a n
    ⟨a :: tail.value, tail.cost + 1⟩

@[simp] theorem replicateW_value (a : α) (n : ℕ) :
    (replicateW a n).value = List.replicate n a := by
  induction n with
  | zero => rfl
  | succ n ih => simp [replicateW, ih, List.replicate_succ]

@[simp] theorem replicateW_cost (a : α) (n : ℕ) :
    (replicateW a n).cost = n+1 := by
  induction n with
  | zero => rfl
  | succ n ih => simp [replicateW, ih]

def appendW : List α → List α → Work (List α)
  | [], ys => ⟨ys, 1⟩
  | x::xs, ys =>
    let tail := appendW xs ys
    ⟨x::tail.value, tail.cost+1⟩

@[simp] theorem appendW_value (xs ys : List α) :
    (appendW xs ys).value = xs ++ ys := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [appendW, ih]

@[simp] theorem appendW_cost (xs ys : List α) :
    (appendW xs ys).cost = xs.length+1 := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [appendW, ih]

/-- Construct the internal blocks, charging each copied list cell. -/
def blocksW (a : α) (p : ℕ) (v : List α) : List ℕ → Work (List α)
  | [] => ⟨[], 1⟩
  | i::is =>
    let count := natAdd p i
    let padding := replicateW a count.value
    let block := appendW padding.value v
    let tail := blocksW a p v is
    let result := appendW block.value tail.value
    ⟨result.value, count.cost + padding.cost + block.cost + tail.cost + result.cost⟩

@[simp] theorem blocksW_value (a : α) (p : ℕ) (v : List α) (is : List ℕ) :
    (blocksW a p v is).value = (is.map (fun i => List.replicate (p+i) a ++ v)).flatten := by
  induction is with
  | nil => rfl
  | cons i is ih => simp [blocksW, ih]

theorem blocksW_cost (a : α) (p r : ℕ) (v : List α) (is : List ℕ)
    (hi : ∀ i ∈ is, i ≤ r) :
    (blocksW a p v is).cost ≤ is.length*(4*(p+r)+v.length+4)+1 := by
  induction is with
  | nil => simp [blocksW]
  | cons i is ih =>
    have hhead := hi i (by simp)
    have htail := ih (fun j hj => hi j (by simp [hj]))
    have hps : Nat.size p ≤ p := Nat.size_le.mpr p.lt_two_pow_self
    have his : Nat.size i ≤ i := Nat.size_le.mpr i.lt_two_pow_self
    simp only [blocksW, natAdd, replicateW_cost, appendW_cost, replicateW_value,
      appendW_value, List.length_append, List.length_replicate, List.length_cons]
    nlinarith

theorem blocksW_length (a : α) (p r : ℕ) (v : List α) (is : List ℕ)
    (hi : ∀ i ∈ is, i ≤ r) :
    (blocksW a p v is).value.length ≤ is.length*(p+r+v.length) := by
  induction is with
  | nil => simp [blocksW]
  | cons i is ih =>
    have hhead := hi i (by simp)
    have htail := ih (fun j hj => hi j (by simp [hj]))
    simp only [blocksW, natAdd_value, appendW_value, replicateW_value, List.length_append,
      List.length_replicate, List.length_cons]
    nlinarith

/-- The word produced by the mathematical padding theorem, with explicit
charged construction rather than an uncharged call to `paddedWord`. -/
def paddedW (a : α) (p : ℕ) (v : List α) (is : List ℕ) : Work (List α) :=
  let left := replicateW a p
  let front := appendW left.value v
  let middle := blocksW a p v is
  let joined := appendW front.value middle.value
  let right := replicateW a p
  let result := appendW joined.value right.value
  ⟨result.value, left.cost+front.cost+middle.cost+joined.cost+right.cost+result.cost⟩

theorem paddedW_value {r : ℕ} (a : α) (p : ℕ) (v : List α) (is : List (Fin r)) :
    (paddedW a p v (is.map Fin.val)).value = CodeAutomaton.paddedWord a p v is := by
  simp [paddedW, CodeAutomaton.paddedWord, List.map_map, Function.comp_def]

theorem paddedW_cost (a : α) (p r : ℕ) (v : List α) (is : List ℕ)
    (hi : ∀ i ∈ is, i ≤ r) :
    (paddedW a p v is).cost ≤
      5*p + 2*v.length + is.length*(5*(p+r)+2*v.length+4)+6 := by
  have hc := blocksW_cost a p r v is hi
  have hl := blocksW_length a p r v is hi
  simp only [paddedW, replicateW_cost, appendW_cost, replicateW_value,
    appendW_value, List.length_append, List.length_replicate]
  nlinarith

theorem paddedW_polynomial (a : α) (k p r : ℕ) (v : List α) (is : List ℕ)
    (hp : p ≤ k) (hr : r ≤ k) (hv : v.length ≤ 2*k)
    (hlen : is.length ≤ k) (hi : ∀ i ∈ is, i ≤ r) :
    (paddedW a p v is).cost ≤ 30*(k+1)^2 := by
  have hc := paddedW_cost a p r v is hi
  calc
    (paddedW a p v is).cost ≤
        5*p + 2*v.length + is.length*(5*(p+r)+2*v.length+4)+6 := hc
    _ ≤ 5*k + 2*(2*k) + k*(5*(k+k)+2*(2*k)+4)+6 := by gcongr
    _ ≤ 30*(k+1)^2 := by nlinarith

end Proof.CostOutput


==> anc/proof/Proof/CostPrefix.lean <==
import Proof.CostModel
import Proof.ConstructiveExtraction

namespace Proof.CostPrefix

set_option linter.unusedSectionVars false

open CostModel PrefixExtraction

/-- First-success search. Every evaluated predicate contributes its actual
charged execution cost, and every inspected list node contributes one step. -/
def findW {α : Type*} (test : α → Work Bool) : List α → Work (Option α)
  | [] => ⟨none, 0⟩
  | a :: as =>
    let checked := test a
    if checked.value then ⟨some a, checked.cost + 1⟩
    else
      let rest := findW test as
      ⟨rest.value, checked.cost + 1 + rest.cost⟩

theorem findW_some {α : Type*} (test : α → Work Bool) (as : List α) (a : α)
    (h : (findW test as).value = some a) :
    a ∈ as ∧ (test a).value = true := by
  induction as with
  | nil => simp [findW] at h
  | cons b bs ih =>
    cases hb : (test b).value with
    | false =>
      have hr : (findW test bs).value = some a := by simpa [findW, hb] using h
      obtain ⟨hm, ht⟩ := ih hr
      exact ⟨List.mem_cons_of_mem b hm, ht⟩
    | true =>
      have he : b = a := by simpa [findW, hb] using h
      subst b
      exact ⟨List.mem_cons_self, hb⟩

theorem findW_none {α : Type*} (test : α → Work Bool) (as : List α) :
    (findW test as).value = none ↔ ∀ a ∈ as, (test a).value = false := by
  induction as with
  | nil => simp [findW]
  | cons a as ih =>
    cases ha : (test a).value <;> simp [findW, ha, ih]

theorem findW_cost {α : Type*} (test : α → Work Bool) (as : List α) (budget : ℕ)
    (h : ∀ a ∈ as, (test a).cost ≤ budget) :
    (findW test as).cost ≤ as.length * (budget + 1) := by
  induction as with
  | nil => simp [findW]
  | cons a as ih =>
    have ha := h a List.mem_cons_self
    have hr := ih (fun b hb => h b (List.mem_cons_of_mem a hb))
    cases ht : (test a).value <;> simp only [findW, ht, Bool.false_eq_true,
      ↓reduceIte, List.length_cons]
    · calc
        (test a).cost + 1 + (findW test as).cost ≤
            budget + 1 + as.length * (budget + 1) := by omega
        _ = (as.length + 1) * (budget + 1) := by ring
    · calc
        (test a).cost + 1 ≤ budget + 1 := by omega
        _ ≤ (as.length + 1) * (budget + 1) := by nlinarith

/-- An instrumented finite-index enumerator. The successor pass explicitly
maps the previously stored list and charges each index increment. -/
def finRangeW : (n : ℕ) → Work (List (Fin n))
  | 0 => ⟨[], 1⟩
  | n+1 =>
    let previous := finRangeW n
    let shifted := mapW (fun i : Fin n => ⟨i.succ, 1+Nat.size i.val⟩) previous.value
    ⟨0 :: shifted.value, previous.cost + shifted.cost + 1⟩

@[simp] theorem finRangeW_value (n : ℕ) : (finRangeW n).value = List.finRange n := by
  induction n with
  | zero => rfl
  | succ n ih => simp [finRangeW, ih, List.finRange_succ]

theorem finRangeW_cost (n : ℕ) : (finRangeW n).cost ≤ 4*(n+1)^3 := by
  induction n with
  | zero => simp [finRangeW]
  | succ n ih =>
    have hm := mapW_cost_le (fun i : Fin n => (⟨i.succ, 1+Nat.size i.val⟩ : Work (Fin (n+1))))
      (finRangeW n).value (1+n) (by
        intro i hi
        have hs := CostModel.size_le_self i.val
        have hn := i.isLt
        simp only
        omega)
    simp only [finRangeW_value, List.length_finRange] at hm
    simp only [finRangeW, finRangeW_value]
    nlinarith

def rangeBudget (n : ℕ) : ℕ := 8*(n+1)^3

/-- Natural-number indices, including the work needed to build the list. -/
def rangeW (n : ℕ) : Work (List ℕ) :=
  let indices := finRangeW n
  let values := mapW (fun i => pure i.val) indices.value
  ⟨values.value, indices.cost + values.cost⟩

@[simp] theorem rangeW_value (n : ℕ) : (rangeW n).value = List.range n := by
  simp [rangeW, List.map_coe_finRange]

theorem rangeW_cost (n : ℕ) : (rangeW n).cost ≤ rangeBudget n := by
  have hf := finRangeW_cost n
  have hm := mapW_cost_le (fun i : Fin n => pure i.val) (finRangeW n).value 0
    (by intro i hi; rfl)
  simp only [finRangeW_value, List.length_finRange] at hm
  have hp : n+1 ≤ (n+1)^3 := by
    simpa only [pow_one] using
      (Nat.pow_le_pow_right (by omega : 0 < n+1) (by omega : 1 ≤ 3))
  simp only [rangeW, finRangeW_value, rangeBudget]
  omega

/-- The coefficient scan is a first-success search over the bounded list of
lengths. `test n` is the charged comparison of the computed coefficient and
the computed threshold. -/
def coefficientScan (test : ℕ → Work Bool) (bound : ℕ) : Work (Option ℕ) :=
  let indices := rangeW bound
  let selection := findW test indices.value
  ⟨selection.value, indices.cost + selection.cost⟩

theorem coefficientScan_some (test : ℕ → Work Bool) (bound n : ℕ)
    (h : (coefficientScan test bound).value = some n) :
    n < bound ∧ (test n).value = true := by
  have hh : (findW test (List.range bound)).value = some n := by
    simpa only [coefficientScan, rangeW_value] using h
  obtain ⟨hm, ht⟩ := findW_some test (List.range bound) n hh
  exact ⟨List.mem_range.mp hm, ht⟩

theorem coefficientScan_none (test : ℕ → Work Bool) (bound : ℕ) :
    (coefficientScan test bound).value = none ↔
      ∀ n < bound, (test n).value = false := by
  simpa only [coefficientScan, rangeW_value, List.mem_range] using
    findW_none test (List.range bound)

theorem coefficientScan_cost (test : ℕ → Work Bool) (bound budget : ℕ)
    (h : ∀ n < bound, (test n).cost ≤ budget) :
    (coefficientScan test bound).cost ≤ rangeBudget bound + bound * (budget + 1) := by
  have hr := rangeW_cost bound
  have hs := findW_cost test (List.range bound) budget
    (fun n hn => h n (List.mem_range.mp hn))
  simpa only [coefficientScan, rangeW_value, List.length_range] using Nat.add_le_add hr hs

section Extraction

variable {α ι S : Type*} [Fintype α] [LinearOrder α] [Fintype ι] [DecidableEq ι]

/-- An executable extractor parameterized by charged scalar and row-update
kernels. Failure is explicit; the strict-aggregate theorem below proves that
failure is unreachable for the intended input. No mathematical existence
oracle is executed by this program. -/
def extractW (alphabet : List α)
    (test : ℕ → S → α → Work Bool)
    (update : S → α → Work S) :
    ℕ → S → Work (Option (List α))
  | 0, _ => ⟨some [], 0⟩
  | n+1, u =>
    let selection := findW (test n u) alphabet
    match selection.value with
    | none => ⟨none, selection.cost + 1⟩
    | some a =>
      let next := update u a
      let tail := extractW alphabet test update n next.value
      ⟨tail.value.map (a :: ·), selection.cost + next.cost + tail.cost + 1⟩

theorem extractW_correct [Nonempty α]
    (alphabet : List α) (hall : ∀ a, a ∈ alphabet)
    (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r : ℕ) (denote : S → ι → ℕ)
    (test : ℕ → S → α → Work Bool)
    (htest : ∀ n u a, (test n u a).value = true ↔
      scalar (step B (denote u) a) (future B y n) < r * Fintype.card α ^ n)
    (update : S → α → Work S)
    (hupdate : ∀ u a, denote (update u a).value = step B (denote u) a)
    (n : ℕ) (u : S)
    (h : scalar (denote u) (future B y n) < r * Fintype.card α ^ n) :
    ∃ w, (extractW alphabet test update n u).value = some w ∧
      w.length = n ∧ scalar (run B (denote u) w) y < r := by
  induction n generalizing u with
  | zero =>
    refine ⟨[], rfl, rfl, ?_⟩
    simpa [future, run] using h
  | succ n ih =>
    have hex := exists_good_letter B (denote u) y r n h
    cases hs : (findW (test n u) alphabet).value with
    | none =>
      have hn := (findW_none (test n u) alphabet).mp hs
      obtain ⟨a, ha⟩ := hex
      have ht := (htest n u a).mpr ha
      rw [hn a (hall a)] at ht
      contradiction
    | some a =>
      have hg := (htest n u a).mp (findW_some (test n u) alphabet a hs).2
      have hnext : scalar (denote (update u a).value) (future B y n) <
          r * Fintype.card α ^ n := by simpa [hupdate] using hg
      obtain ⟨w, hw, hl, hd⟩ := ih (update u a).value hnext
      refine ⟨a :: w, ?_, by simp [hl], ?_⟩
      · simp [extractW, hs, hw]
      · simpa [run, hupdate] using hd

/-- The same refinement theorem with only in-range lookup specifications.
Consequently a finite stored suffix table suffices: no fallback computation
for out-of-range indices is hidden in the implementation. -/
theorem extractW_correct_bounded [Nonempty α]
    (alphabet : List α) (hall : ∀ a, a ∈ alphabet)
    (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r limit : ℕ) (denote : S → ι → ℕ)
    (test : ℕ → S → α → Work Bool)
    (htest : ∀ n < limit, ∀ u a, (test n u a).value = true ↔
      scalar (step B (denote u) a) (future B y n) < r * Fintype.card α ^ n)
    (update : S → α → Work S)
    (hupdate : ∀ u a, denote (update u a).value = step B (denote u) a)
    (n : ℕ) (hn : n ≤ limit) (u : S)
    (h : scalar (denote u) (future B y n) < r * Fintype.card α ^ n) :
    ∃ w, (extractW alphabet test update n u).value = some w ∧
      w.length = n ∧ scalar (run B (denote u) w) y < r := by
  induction n generalizing u with
  | zero =>
    refine ⟨[], rfl, rfl, ?_⟩
    simpa [future, run] using h
  | succ n ih =>
    have hex := exists_good_letter B (denote u) y r n h
    cases hs : (findW (test n u) alphabet).value with
    | none =>
      have hn' := (findW_none (test n u) alphabet).mp hs
      obtain ⟨a, ha⟩ := hex
      have ht := (htest n (by omega) u a).mpr ha
      rw [hn' a (hall a)] at ht
      contradiction
    | some a =>
      have hg := (htest n (by omega) u a).mp
        (findW_some (test n u) alphabet a hs).2
      have hnext : scalar (denote (update u a).value) (future B y n) <
          r * Fintype.card α ^ n := by simpa [hupdate] using hg
      obtain ⟨w, hw, hl, hd⟩ := ih (by omega) (update u a).value hnext
      refine ⟨a :: w, ?_, by simp [hl], ?_⟩
      · simp [extractW, hs, hw]
      · simpa [run, hupdate] using hd

/-- Cost of the actual recursive execution. The indexed invariant permits the
caller to express exactly the reachable rows (rather than assuming bounded
cost for arbitrary, unbounded natural-number inputs). -/
theorem extractW_cost
    (alphabet : List α)
    (test : ℕ → S → α → Work Bool)
    (update : S → α → Work S)
    (Inv : ℕ → S → Prop) (testBudget updateBudget : ℕ)
    (hclosed : ∀ n u a, Inv (n+1) u → a ∈ alphabet →
      Inv n (update u a).value)
    (htest : ∀ n u a, Inv (n+1) u → a ∈ alphabet →
      (test n u a).cost ≤ testBudget)
    (hupdate : ∀ n u a, Inv (n+1) u → a ∈ alphabet →
      (update u a).cost ≤ updateBudget)
    (n : ℕ) (u : S) (hu : Inv n u) :
    (extractW alphabet test update n u).cost ≤
      n * (alphabet.length * (testBudget+1) + updateBudget + 1) := by
  induction n generalizing u with
  | zero => simp [extractW]
  | succ n ih =>
    have hs := findW_cost (test n u) alphabet testBudget
      (fun a ha => htest n u a hu ha)
    cases he : (findW (test n u) alphabet).value with
    | none =>
      simp only [extractW, he]
      nlinarith
    | some a =>
      have ha := (findW_some (test n u) alphabet a he).1
      have hn := ih (update u a).value (hclosed n u a hu ha)
      have hc := hupdate n u a hu ha
      simp only [extractW, he]
      nlinarith

end Extraction

end Proof.CostPrefix


==> anc/proof/Proof/CostPrefixBounds.lean <==
import Proof.CostPrefixMatrix

namespace Proof.CostPrefix
open CostModel PrefixExtraction
open scoped BigOperators
set_option linter.unusedSectionVars false

def aggregateBudget (d N V : ℕ) : ℕ :=
  N * (N * (d*(4 + Nat.size d + 2*Nat.size N + Nat.size V) +
    1 + d*(2 + 2*Nat.size (d*V)) + 1) + 1)

theorem sumLettersW_cost (B : LetterMatrices d N) (V : ℕ)
    (hB : ∀ a i j, lettersDenote B a i j ≤ V) :
    (sumLettersW B).cost ≤ aggregateBudget d N V := by
  unfold sumLettersW aggregateBudget
  apply tabulate_cost_le
  intro i
  apply tabulate_cost_le
  intro j
  let entries := tabulate d
    (fun a => bind (getLetterW B a) (fun M => getMatW M i j))
  have hc : entries.cost ≤ d*(4 + Nat.size d + 2*Nat.size N + Nat.size V) := by
    apply (tabulate_cost_le d _ (3 + Nat.size d + 2*Nat.size N + Nat.size V) _).trans
    · exact le_of_eq (by ring)
    · intro a
      have hm := getMatW_cost_le B[a.val] i j V (hB a i j)
      simp only [bind_cost, getLetterW]
      omega
  have hv : ∀ a ∈ entries.value.toList, a ≤ V := by
    intro a ha
    have hlist : entries.value.toList =
        List.ofFn (fun b => lettersDenote B b i j) := by
      simp [entries, tabulate, Vector.toList_map, Vector.toList_ofFn, List.map_ofFn,
        getLetterW, getMatW, lettersDenote, matDenote]
      rfl
    rw [hlist, List.mem_ofFn] at ha
    obtain ⟨b, rfl⟩ := ha
    exact hB b i j
  have hs := sumW_cost_le entries.value.toList V d hv (by simp)
  simp only [Vector.length_toList] at hs
  change entries.cost + (sumW entries.value.toList).cost ≤ _
  omega

def updateBudget (d N V : ℕ) : ℕ := 1 + Nat.size d + vectorMulBudget N V

theorem updateW_cost (B : LetterMatrices d N) (u : Vec N) (a : Fin d) (V : ℕ)
    (hu : ∀ i, vecDenote u i ≤ V) (hB : ∀ i j, lettersDenote B a i j ≤ V) :
    (updateW B u a).cost ≤ updateBudget d N V := by
  have hv := vecMulW_cost_le u B[a.val] V hu hB
  simp only [updateW, bind_cost, getLetterW, updateBudget]
  omega

def advanceBudget (N V : ℕ) : ℕ := vectorMulBudget N V + (1+Nat.size V)^2 + 1

theorem advanceW_cost (A : Mat N) (d : ℕ) (entry : Vec N × ℕ) (V : ℕ)
    (hA : ∀ i j, matDenote A i j ≤ V)
    (hv : ∀ i, vecDenote entry.1 i ≤ V) (ht : entry.2 ≤ V) (hd : d ≤ V) :
    (advanceW A d entry).cost ≤ advanceBudget N V := by
  have hc := mulVecW_cost_le A entry.1 V hA hv
  have hm := natMul_cost_le entry.2 d V ht hd
  simp only [advanceW, advanceBudget]
  omega

def lookupBudget (bound : ℕ) : ℕ := (bound+1)*(1+Nat.size bound)
def comparisonBits (N V : ℕ) : ℕ := Nat.size (N*V^2) + Nat.size V
def coefficientBudget (N V bound : ℕ) : ℕ :=
  lookupBudget bound + scalarBudget N V + 1 + 2*comparisonBits N V

theorem storedCoefficient_cost (B : LetterMatrices d N) (y u : Vec N)
    (r bound V n : ℕ) (hn : n ≤ bound)
    (hu : ∀ i, vecDenote u i ≤ V)
    (hz : ∀ i, future (lettersDenote B) (vecDenote y) n i ≤ V)
    (ht : r*d^n ≤ V) :
    let stored := tableW (advanceW (sumLettersW B).value d) bound (y,r)
    (coefficientTest (lookupW (y,r) stored.value) scalarW u n).cost ≤
      coefficientBudget N V bound := by
  dsimp only
  let stored := tableW (advanceW (sumLettersW B).value d) bound (y,r)
  let lookup := lookupW (y,r) stored.value
  have he := storedTable_entry B y r bound n hn
  change vecDenote (lookup n).value.1 = _ ∧ (lookup n).value.2 = _ at he
  have hv : ∀ i, vecDenote (lookup n).value.1 i ≤ V := by
    intro i
    rw [he.1]
    exact hz i
  apply coefficientTest_cost lookup scalarW u n (lookupBudget bound) (scalarBudget N V)
    (comparisonBits N V)
  · exact (lookupW_cost (y,r) stored.value n).trans (by
      unfold lookupBudget
      exact Nat.mul_le_mul (by omega) (Nat.add_le_add_left (Nat.size_le_size hn) 1))
  · exact scalarW_cost_le u (lookup n).value.1 V hu hv
  · have hb := dotWith_value_bound N V (getVecW u) (getVecW (lookup n).value.1) hu hv
    exact (Nat.size_le_size hb).trans (by unfold comparisonBits; omega)
  · rw [he.2]
    exact (Nat.size_le_size ht).trans (by unfold comparisonBits; omega)

theorem storedTable_cost (B : LetterMatrices d N) (y : Vec N) (r bound V : ℕ)
    (hA : ∀ i j, (∑ a, lettersDenote B a) i j ≤ V)
    (hz : ∀ j ≤ bound, ∀ i, future (lettersDenote B) (vecDenote y) j i ≤ V)
    (ht : ∀ j ≤ bound, r*d^j ≤ V) (hd : d ≤ V) :
    (tableW (advanceW (sumLettersW B).value d) bound (y,r)).cost ≤
      bound*(advanceBudget N V+1)+1 := by
  let Inv := fun n (e : Vec N × ℕ) => ∃ j, j+n=bound ∧
    vecDenote e.1 = future (lettersDenote B) (vecDenote y) j ∧ e.2 = r*d^j
  apply tableW_cost (advanceW (sumLettersW B).value d) Inv (advanceBudget N V)
  · intro n e he
    obtain ⟨j, hj, hv, hth⟩ := he
    refine ⟨j+1, by omega, ?_, ?_⟩
    · simp only [advanceW, mulVecW_value, sumLettersW_value, hv, future]
    · simp [advanceW, hth, pow_succ, Nat.mul_assoc]
  · intro n e he
    obtain ⟨j, hj, hv, hth⟩ := he
    apply advanceW_cost _ d e V
    · simpa only [sumLettersW_value] using hA
    · intro i
      rw [hv]
      exact hz j (by omega) i
    · rw [hth]
      exact ht j (by omega)
    · exact hd
  · exact ⟨0, by omega, rfl, by simp⟩

theorem run_append_one {α ι : Type*} [Fintype ι]
    (B : α → Matrix ι ι ℕ) (x : ι → ℕ) (p : List α) (a : α) :
    run B x (p ++ [a]) = step B (run B x p) a := by
  induction p generalizing x with
  | nil => rfl
  | cons b p ih => exact ih (step B x b)

def extractionBudget (d N V bound : ℕ) : ℕ :=
  d*(updateBudget d N V + coefficientBudget N V bound + 1) + updateBudget d N V + 1

theorem storedExtraction_cost (B : LetterMatrices d N) (x y : Vec N)
    (r bound V n : ℕ) (hn : n ≤ bound)
    (hB : ∀ a i j, lettersDenote B a i j ≤ V)
    (hu : ∀ p : List (Fin d), p.length ≤ bound → ∀ i,
      run (lettersDenote B) (vecDenote x) p i ≤ V)
    (hz : ∀ j ≤ bound, ∀ i, future (lettersDenote B) (vecDenote y) j i ≤ V)
    (ht : ∀ j ≤ bound, r*d^j ≤ V) :
    let stored := tableW (advanceW (sumLettersW B).value d) bound (y,r)
    let lookup := lookupW (y,r) stored.value
    (extractW (List.finRange d) (letterTest lookup scalarW (updateW B))
      (updateW B) n x).cost ≤ n*extractionBudget d N V bound := by
  dsimp only
  let stored := tableW (advanceW (sumLettersW B).value d) bound (y,r)
  let lookup := lookupW (y,r) stored.value
  let Inv := fun n (u : Vec N) => ∃ p : List (Fin d), p.length+n ≤ bound ∧
    vecDenote u = run (lettersDenote B) (vecDenote x) p
  have hclosed : ∀ j u a, Inv (j+1) u → a ∈ List.finRange d →
      Inv j (updateW B u a).value := by
    intro j u a he ha
    obtain ⟨p, hp, hv⟩ := he
    refine ⟨p++[a], by simp only [List.length_append, List.length_singleton]; omega, ?_⟩
    rw [updateW_value, run_append_one, hv]
  have htest : ∀ j u a, Inv (j+1) u → a ∈ List.finRange d →
      (letterTest lookup scalarW (updateW B) j u a).cost ≤
        updateBudget d N V + coefficientBudget N V bound := by
    intro j u a he ha
    obtain ⟨p, hp, hv⟩ := he
    apply letterTest_cost
    · apply updateW_cost B u a V
      · intro i
        rw [hv]
        exact hu p (by omega) i
      · exact hB a
    · apply storedCoefficient_cost B y (updateW B u a).value r bound V j (by omega)
      · intro i
        rw [updateW_value, hv, ← run_append_one]
        exact hu (p++[a]) (by simp only [List.length_append, List.length_singleton]; omega) i
      · exact hz j (by omega)
      · exact ht j (by omega)
  have hup : ∀ j u a, Inv (j+1) u → a ∈ List.finRange d →
      (updateW B u a).cost ≤ updateBudget d N V := by
    intro j u a he ha
    obtain ⟨p, hp, hv⟩ := he
    apply updateW_cost B u a V
    · intro i
      rw [hv]
      exact hu p (by omega) i
    · exact hB a
  have hh := extractW_cost (List.finRange d) (letterTest lookup scalarW (updateW B))
    (updateW B) Inv (updateBudget d N V + coefficientBudget N V bound)
    (updateBudget d N V) hclosed htest hup n x (by
      exact ⟨[], by simpa using hn, rfl⟩)
  simpa only [List.length_finRange] using hh

def searchBudget (d N V bound : ℕ) : ℕ :=
  aggregateBudget d N V + bound*(advanceBudget N V+1)+1 +
    rangeBudget bound + bound*(coefficientBudget N V bound+1) +
    rangeBudget d + bound*extractionBudget d N V bound + 1

/-- An execution bound for the complete measured deficient-word program. Every
term bounds a loop that actually runs in `searchW`. The hypotheses only bound
mathematical intermediate values, and are discharged for code automata by the
unambiguity and finite-length bounds. -/
theorem searchW_cost (B : LetterMatrices d N) (x y : Vec N) (r bound V : ℕ)
    (hB : ∀ a i j, lettersDenote B a i j ≤ V)
    (hA : ∀ i j, (∑ a, lettersDenote B a) i j ≤ V)
    (hu : ∀ p : List (Fin d), p.length ≤ bound → ∀ i,
      run (lettersDenote B) (vecDenote x) p i ≤ V)
    (hz : ∀ j ≤ bound, ∀ i, future (lettersDenote B) (vecDenote y) j i ≤ V)
    (ht : ∀ j ≤ bound, r*d^j ≤ V) (hd : d ≤ V) :
    (searchW B x y r bound).cost ≤ searchBudget d N V bound := by
  let aggregate := sumLettersW B
  let stored := tableW (advanceW aggregate.value d) bound (y,r)
  let lookup := lookupW (y,r) stored.value
  let test := coefficientTest lookup scalarW x
  have hag : aggregate.cost ≤ aggregateBudget d N V := sumLettersW_cost B V hB
  have hst : stored.cost ≤ bound*(advanceBudget N V+1)+1 :=
    storedTable_cost B y r bound V hA hz ht hd
  have hsc : (coefficientScan test bound).cost ≤
      rangeBudget bound + bound*(coefficientBudget N V bound+1) := by
    apply coefficientScan_cost
    intro n hn
    apply storedCoefficient_cost B y x r bound V n (by omega)
    · exact hu [] (by simp)
    · exact hz n (by omega)
    · exact ht n (by omega)
  cases hs : (coefficientScan test bound).value with
  | none =>
    simp only [test, lookup, stored, aggregate] at hs
    simp only [searchW, hs]
    change aggregate.cost + stored.cost + (coefficientScan test bound).cost + 1 ≤ _
    unfold searchBudget
    omega
  | some n =>
    have hn := (coefficientScan_some test bound n hs).1
    have he := storedExtraction_cost B x y r bound V n (by omega) hB hu hz ht
    change (extractW (List.finRange d) (letterTest lookup scalarW (updateW B))
      (updateW B) n x).cost ≤ n*extractionBudget d N V bound at he
    have hnb : n*extractionBudget d N V bound ≤ bound*extractionBudget d N V bound :=
      Nat.mul_le_mul_right _ (by omega)
    have halpha : (finRangeW d).cost ≤ rangeBudget d :=
      (finRangeW_cost d).trans (by unfold rangeBudget; omega)
    simp only [test, lookup, stored, aggregate] at hs
    simp only [searchW, hs, finRangeW_value]
    change aggregate.cost + stored.cost + (coefficientScan test bound).cost +
      (finRangeW d).cost +
      (extractW (List.finRange d) (letterTest lookup scalarW (updateW B))
        (updateW B) n x).cost + 1 ≤ _
    unfold searchBudget
    omega

end Proof.CostPrefix


==> anc/proof/Proof/CostPrefixMatrix.lean <==
import Proof.CostPrefixTable
import Proof.CostMatrix

namespace Proof.CostPrefix

open CostModel PrefixExtraction
open scoped BigOperators
set_option linter.unusedSectionVars false

/-- The letter matrices themselves are held in one explicit array. -/
abbrev LetterMatrices (d N : ℕ) := Vector (Mat N) d

def lettersDenote (B : LetterMatrices d N) (a : Fin d) :
    Matrix (Fin N) (Fin N) ℕ := matDenote B[a.val]

/-- The outer array read returns a reference to an already stored matrix. -/
def getLetterW (B : LetterMatrices d N) (a : Fin d) : Work (Mat N) :=
  ⟨B[a.val], 1 + Nat.size d⟩

def updateW (B : LetterMatrices d N) (u : Vec N) (a : Fin d) : Work (Vec N) :=
  bind (getLetterW B a) (vecMulW u)

@[simp] theorem updateW_value (B : LetterMatrices d N) (u : Vec N) (a : Fin d) :
    vecDenote (updateW B u a).value = step (lettersDenote B) (vecDenote u) a := by
  simp [updateW, getLetterW, step, lettersDenote]

/-- Materialize the sum of the letter matrices. Every matrix entry is read
through a charged access, then all additions are performed by `sumW`. -/
def sumLettersW (B : LetterMatrices d N) : Work (Mat N) :=
  tabulate N (fun i => tabulate N (fun j =>
    let entries := tabulate d (fun a => bind (getLetterW B a) (fun M => getMatW M i j))
    let total := sumW entries.value.toList
    ⟨total.value, entries.cost + total.cost⟩))

@[simp] theorem sumLettersW_value (B : LetterMatrices d N) :
    matDenote (sumLettersW B).value = ∑ a, lettersDenote B a := by
  funext i j
  simp [sumLettersW, matDenote, tabulate, Vector.toList_map, Vector.toList_ofFn,
    List.map_ofFn, List.sum_ofFn, getLetterW, getMatW, lettersDenote,
    Matrix.sum_apply]

/-- One forward step updates the suffix vector and its threshold. -/
def advanceW (A : Mat N) (d : ℕ) (entry : Vec N × ℕ) : Work (Vec N × ℕ) :=
  let column := mulVecW A entry.1
  let threshold := natMul entry.2 d
  ⟨(column.value, threshold.value), column.cost + threshold.cost + 1⟩

def entryDenote (entry : Vec N × ℕ) : (Fin N → ℕ) × ℕ :=
  (vecDenote entry.1, entry.2)

theorem advanceW_value (A : Mat N) (d : ℕ) (entry : Vec N × ℕ) :
    entryDenote (advanceW A d entry).value =
      (Matrix.mulVec (matDenote A) (entryDenote entry).1,
        (entryDenote entry).2*d) := by
  simp [entryDenote, advanceW]

theorem future_pair_iterate (B : Fin d → Matrix (Fin N) (Fin N) ℕ)
    (y : Fin N → ℕ) (r j : ℕ) :
    ((fun entry : (Fin N → ℕ) × ℕ =>
      (Matrix.mulVec (∑ a, B a) entry.1, entry.2*d))^[j]) (y,r) =
      (future B y j, r*d^j) := by
  induction j with
  | zero => simp [future]
  | succ j ih =>
    rw [Function.iterate_succ_apply', ih]
    simp [future, pow_succ, Nat.mul_assoc]

theorem storedTable_entry (B : LetterMatrices d N) (y : Vec N)
    (r limit j : ℕ) (hj : j ≤ limit) :
    let stored := tableW (advanceW (sumLettersW B).value d) limit (y,r)
    let entry := (lookupW (y,r) stored.value j).value
    vecDenote entry.1 = future (lettersDenote B) (vecDenote y) j ∧
      entry.2 = r*d^j := by
  dsimp only
  rw [lookupW_value _ _ j (by rw [tableW_length]; omega)]
  have hh := tableW_get (advanceW (sumLettersW B).value d) entryDenote
    (fun entry : (Fin N → ℕ) × ℕ =>
      (Matrix.mulVec (∑ a, lettersDenote B a) entry.1, entry.2*d))
    (by intro s; simpa only [sumLettersW_value] using
      (advanceW_value (sumLettersW B).value d s)) limit (y,r) j (by rw [tableW_length]; omega)
  rw [future_pair_iterate] at hh
  exact Prod.mk.inj hh

/-- All phases are executed and charged: aggregate matrix construction, one
forward suffix/threshold pass, coefficient scan, and prefix extraction. The
only supplied data are stored letter matrices and boundary vectors. -/
def searchW (B : LetterMatrices d N) (x y : Vec N) (r bound : ℕ) :
    Work (Option (List (Fin d))) :=
  let aggregate := sumLettersW B
  let stored := tableW (advanceW aggregate.value d) bound (y,r)
  let lookup := lookupW (y,r) stored.value
  let scan := coefficientScan (coefficientTest lookup scalarW x) bound
  match scan.value with
  | none => ⟨none, aggregate.cost + stored.cost + scan.cost + 1⟩
  | some n =>
    let alphabet := finRangeW d
    let extracted := extractW alphabet.value (letterTest lookup scalarW (updateW B))
      (updateW B) n x
    ⟨extracted.value, aggregate.cost + stored.cost + scan.cost + alphabet.cost + extracted.cost + 1⟩

/-- Functional refinement of the fully charged, stored-array program.
`none` certifies that every tested coefficient meets its threshold; `some w`
contains a deficient word below the requested length bound. -/
theorem searchW_correct [Nonempty (Fin d)] (B : LetterMatrices d N)
    (x y : Vec N) (r bound : ℕ) :
    match (searchW B x y r bound).value with
    | none => ∀ n < bound,
        r*d^n ≤ scalar (vecDenote x) (future (lettersDenote B) (vecDenote y) n)
    | some w => w.length < bound ∧
        scalar (run (lettersDenote B) (vecDenote x) w) (vecDenote y) < r := by
  let aggregate := sumLettersW B
  let stored := tableW (advanceW aggregate.value d) bound (y,r)
  let lookup := lookupW (y,r) stored.value
  let test := coefficientTest lookup scalarW x
  have hl : ∀ n < bound, vecDenote (lookup n).value.1 =
      future (lettersDenote B) (vecDenote y) n ∧ (lookup n).value.2 = r*d^n := by
    intro n hn
    exact storedTable_entry B y r bound n (by omega)
  have hd : ∀ u z : Vec N, (scalarW u z).value = scalar (vecDenote u) (vecDenote z) :=
    fun u z => by simp [scalar, dotProduct]
  have ht : ∀ n < bound, (test n).value = true ↔
      scalar (vecDenote x) (future (lettersDenote B) (vecDenote y) n) < r*d^n := by
    intro n hn
    simpa only [Fintype.card_fin] using coefficientTest_value (lettersDenote B)
      (vecDenote y) r bound vecDenote lookup (by simpa only [Fintype.card_fin] using hl)
      scalarW hd x n hn
  cases hs : (coefficientScan test bound).value with
  | none =>
    simp only [test, lookup, stored, aggregate] at hs
    simp only [searchW, hs]
    intro n hn
    have hf := (coefficientScan_none test bound).mp hs n hn
    have hh : ¬ scalar (vecDenote x) (future (lettersDenote B) (vecDenote y) n) < r*d^n := by
      intro hh
      have := (ht n hn).mpr hh
      rw [hf] at this
      contradiction
    omega
  | some n =>
    obtain ⟨hn, hgood⟩ := coefficientScan_some test bound n hs
    have hp := (ht n hn).mp hgood
    have hletters := letterTest_value (lettersDenote B) (vecDenote y) r bound
      vecDenote lookup (by simpa only [Fintype.card_fin] using hl) scalarW hd
      (updateW B) (updateW_value B)
    obtain ⟨w, hw, hlen, hdef⟩ := extractW_correct_bounded (List.finRange d)
      (by intro a; simp) (lettersDenote B) (vecDenote y) r bound vecDenote
      (letterTest lookup scalarW (updateW B)) (by
        intro j hj u a
        exact hletters u j hj a) (updateW B) (updateW_value B) n (by omega) x
      (by simpa only [Fintype.card_fin] using hp)
    simp only [test, lookup, stored, aggregate] at hs hw
    simp only [searchW, hs, finRangeW_value, hw]
    exact ⟨by omega, hdef⟩

end Proof.CostPrefix


==> anc/proof/Proof/CostPrefixPolynomial.lean <==
import Proof.CostPrefixBounds
import Proof.AlgorithmBounds

namespace Proof.CostPrefix
open CostModel PrefixExtraction
open scoped BigOperators

def aggregatePolynomial (d N b : ℕ) : ℕ :=
  N * (N * (d*(4+d+2*N+b) + 1 + d*(4+2*d+2*b) + 1) + 1)
def updatePolynomial (d N b : ℕ) : ℕ := 1+d+vectorMulPolynomial N b
def advancePolynomial (N b : ℕ) : ℕ := vectorMulPolynomial N b+(1+b)^2+1
def coefficientPolynomial (N b bound : ℕ) : ℕ :=
  (bound+1)^2 + scalarPolynomial N b + 1 + 2*(N+3*b+1)
def extractionPolynomial (d N b bound : ℕ) : ℕ :=
  d*(updatePolynomial d N b + coefficientPolynomial N b bound + 1) +
    updatePolynomial d N b + 1
def searchPolynomial (d N b bound : ℕ) : ℕ :=
  aggregatePolynomial d N b + bound*(advancePolynomial N b+1)+1 +
    rangeBudget bound + bound*(coefficientPolynomial N b bound+1) +
    rangeBudget d + bound*extractionPolynomial d N b bound+1

theorem aggregateBudget_polynomial (d N V b : ℕ) (hb : Nat.size V ≤ b) :
    aggregateBudget d N V ≤ aggregatePolynomial d N b := by
  have hd := size_le_self d
  have hN := size_le_self N
  have hp := size_mul_pow_le d V 1
  simp only [pow_one, Nat.one_mul] at hp
  have hp' : 2+2*Nat.size (d*V) ≤ 4+2*d+2*b := by omega
  unfold aggregateBudget aggregatePolynomial
  gcongr

theorem updateBudget_polynomial (d N V b : ℕ) (hb : Nat.size V ≤ b) :
    updateBudget d N V ≤ updatePolynomial d N b := by
  have hm := vectorMulBudget_polynomial N V b hb
  have hd := size_le_self d
  unfold updateBudget updatePolynomial
  omega

theorem advanceBudget_polynomial (N V b : ℕ) (hb : Nat.size V ≤ b) :
    advanceBudget N V ≤ advancePolynomial N b := by
  have hm := vectorMulBudget_polynomial N V b hb
  have hp := Nat.pow_le_pow_left (Nat.add_le_add_left hb 1) 2
  unfold advanceBudget advancePolynomial
  omega

theorem coefficientBudget_polynomial (N V b bound : ℕ) (hb : Nat.size V ≤ b) :
    coefficientBudget N V bound ≤ coefficientPolynomial N b bound := by
  have hm := scalarBudget_polynomial N V b hb
  have hs := size_mul_pow_le N V 2
  have hN := size_le_self N
  have hbnd := size_le_self bound
  have hl : lookupBudget bound ≤ (bound+1)^2 := by
    unfold lookupBudget
    calc
      (bound+1)*(1+Nat.size bound) ≤ (bound+1)*(bound+1) := Nat.mul_le_mul_left (bound+1) (by omega)
      _ = _ := by ring
  have hc : comparisonBits N V ≤ N+3*b+1 := by unfold comparisonBits; omega
  unfold coefficientBudget coefficientPolynomial
  omega

theorem extractionBudget_polynomial (d N V b bound : ℕ) (hb : Nat.size V ≤ b) :
    extractionBudget d N V bound ≤ extractionPolynomial d N b bound := by
  have hu := updateBudget_polynomial d N V b hb
  have hc := coefficientBudget_polynomial N V b bound hb
  unfold extractionBudget extractionPolynomial
  gcongr

theorem searchBudget_polynomial (d N V b bound : ℕ) (hb : Nat.size V ≤ b) :
    searchBudget d N V bound ≤ searchPolynomial d N b bound := by
  have ha := aggregateBudget_polynomial d N V b hb
  have hf := advanceBudget_polynomial N V b hb
  have hc := coefficientBudget_polynomial N V b bound hb
  have he := extractionBudget_polynomial d N V b bound hb
  unfold searchBudget searchPolynomial
  gcongr

/-- One common value cap; the cap itself can grow exponentially, while its
binary representation has the polynomial bound proved below. -/
def valueCap (d N r bound : ℕ) : ℕ :=
  (d*N+d+1)^bound * (N*r+d+r+1)

def valueBits (d N r bound : ℕ) : ℕ :=
  bound*(d*N+d+1) + (N*r+d+r+1) + 1

theorem valueCap_bits (d N r bound : ℕ) :
    Nat.size (valueCap d N r bound) ≤ valueBits d N r bound := by
  have hh := AlgorithmBounds.power_value_bit_bound
    (valueCap d N r bound) (d*N+d+1) (N*r+d+r+1) bound (by rfl)
  have hb := size_le_self (d*N+d+1)
  have hf := size_le_self (N*r+d+r+1)
  unfold valueBits
  exact hh.trans (by gcongr)

theorem power_le_valueCap (d N r bound c v j : ℕ)
    (hc : c ≤ d*N+d+1) (hv : v ≤ N*r+d+r+1) (hj : j ≤ bound) :
    c^j*v ≤ valueCap d N r bound := by
  have hp := (Nat.pow_le_pow_left hc j).trans
    (Nat.pow_le_pow_right (by omega : 0 < d*N+d+1) hj)
  exact Nat.mul_le_mul hp hv

theorem base_le_valueCap (d N r bound v : ℕ) (hv : v ≤ N*r+d+r+1) :
    v ≤ valueCap d N r bound := by
  simpa using power_le_valueCap d N r bound 1 v 0 (by omega) hv (by omega)

/-- The measured stored-array search has a polynomial bit-work bound under
the exact unambiguity condition used by the code application. All storage,
matrix operations, threshold arithmetic, coefficient tests, table lookups,
and prefix tests in `searchW` are included. -/
theorem searchW_polynomial (B : LetterMatrices d N) (x y : Vec N) (r bound : ℕ)
    (hbinary : ∀ w i j, wordMatrix (lettersDenote B) w i j ≤ 1)
    (hx : ∀ i, vecDenote x i ≤ r) (hy : ∀ i, vecDenote y i ≤ r) :
    (searchW B x y r bound).cost ≤
      searchPolynomial d N (valueBits d N r bound) bound := by
  let V := valueCap d N r bound
  have hletter : ∀ a i j, lettersDenote B a i j ≤ 1 := by
    intro a i j
    simpa [wordMatrix] using hbinary [a] i j
  apply (searchW_cost B x y r bound V ?_ ?_ ?_ ?_ ?_ ?_).trans
    (searchBudget_polynomial d N V (valueBits d N r bound) bound (valueCap_bits d N r bound))
  · intro a i j
    exact (hletter a i j).trans (base_le_valueCap d N r bound 1 (by omega))
  · intro i j
    calc
      (∑ a, lettersDenote B a) i j = ∑ a, lettersDenote B a i j := Matrix.sum_apply i j Finset.univ (lettersDenote B)
      _ ≤ ∑ _a : Fin d, 1 := Finset.sum_le_sum (fun a _ => hletter a i j)
      _ = d := by simp
      _ ≤ V := base_le_valueCap d N r bound d (by omega)
  · intro p hp i
    have hh := AlgorithmBounds.row_bound (lettersDenote B) (vecDenote x) r hx hbinary p i
    simp only [Fintype.card_fin] at hh
    exact hh.trans (base_le_valueCap d N r bound (N*r) (by omega))
  · intro j hj i
    have hh := AlgorithmBounds.future_entry_bound (lettersDenote B) (vecDenote y) r
      hletter hy j i
    simp only [Fintype.card_fin] at hh
    exact hh.trans (power_le_valueCap d N r bound (d*N) r j (by omega) (by omega) hj)
  · intro j hj
    simpa only [Nat.mul_comm r] using
      power_le_valueCap d N r bound d r j (by omega) (by omega) hj
  · exact base_le_valueCap d N r bound d (by omega)

end Proof.CostPrefix


==> anc/proof/Proof/CostPrefixTable.lean <==
import Proof.CostPrefix

namespace Proof.CostPrefix

open CostModel PrefixExtraction
set_option linter.unusedSectionVars false

/-- A forward pass which materializes each successive state exactly once.
The result includes the initial state and is ordered by increasing time. -/
def tableW {S : Type*} (advance : S → Work S) : ℕ → S → Work (List S)
  | 0, s => ⟨[s], 1⟩
  | n+1, s =>
    let next := advance s
    let rest := tableW advance n next.value
    ⟨s :: rest.value, next.cost + rest.cost + 1⟩

theorem tableW_length {S : Type*} (advance : S → Work S) (n : ℕ) (s : S) :
    (tableW advance n s).value.length = n+1 := by
  induction n generalizing s with
  | zero => rfl
  | succ n ih => simp [tableW, ih]

/-- Correctness of the stored forward pass, expressed through a denotation
function so the implementation can use concrete arrays. -/
theorem tableW_get {S T : Type*} (advance : S → Work S) (denote : S → T)
    (f : T → T) (hstep : ∀ s, denote (advance s).value = f (denote s))
    (n : ℕ) (s : S) (j : ℕ) (hj : j < (tableW advance n s).value.length) :
    denote ((tableW advance n s).value[j]) = (f^[j]) (denote s) := by
  induction n generalizing s j with
  | zero =>
    have : j = 0 := by simpa [tableW] using hj
    subst j
    rfl
  | succ n ih =>
    cases j with
    | zero => rfl
    | succ j =>
      simp only [tableW, List.getElem_cons_succ]
      rw [ih (advance s).value j (by simpa [tableW] using hj), hstep]
      exact (Function.iterate_succ_apply f j (denote s)).symm

theorem tableW_cost {S : Type*} (advance : S → Work S)
    (Inv : ℕ → S → Prop) (budget : ℕ)
    (hstep : ∀ n s, Inv (n+1) s → Inv n (advance s).value)
    (hcost : ∀ n s, Inv (n+1) s → (advance s).cost ≤ budget)
    (n : ℕ) (s : S) (hs : Inv n s) :
    (tableW advance n s).cost ≤ n * (budget+1) + 1 := by
  induction n generalizing s with
  | zero => simp [tableW]
  | succ n ih =>
    have ht := ih (advance s).value (hstep n s hs)
    have hc := hcost n s hs
    simp only [tableW]
    nlinarith

/-- Traversal-based lookup with charged index handling. An out-of-range index
returns the explicit fallback, and never triggers a mathematical oracle. -/
def lookupW {S : Type*} (fallback : S) : List S → ℕ → Work S
  | [], _ => ⟨fallback, 1⟩
  | s :: _, 0 => ⟨s, 1⟩
  | _ :: ss, n+1 =>
    let rest := lookupW fallback ss n
    ⟨rest.value, rest.cost + 1 + Nat.size (n+1)⟩

theorem lookupW_value {S : Type*} (fallback : S) (ss : List S) (n : ℕ)
    (hn : n < ss.length) : (lookupW fallback ss n).value = ss[n] := by
  induction ss generalizing n with
  | nil => simp at hn
  | cons s ss ih =>
    cases n with
    | zero => rfl
    | succ n => exact ih n (by simpa using hn)

theorem lookupW_cost {S : Type*} (fallback : S) (ss : List S) (n : ℕ) :
    (lookupW fallback ss n).cost ≤ (n+1) * (1 + Nat.size n) := by
  induction ss generalizing n with
  | nil => simp [lookupW]; nlinarith
  | cons s ss ih =>
    cases n with
    | zero => simp [lookupW]
    | succ n =>
      have hh := ih n
      have hm : Nat.size n ≤ Nat.size (n+1) := Nat.size_le_size (by omega)
      simp only [lookupW]
      nlinarith

/-- A scalar coefficient comparison on a stored suffix/threshold pair. The
lookup, dot product and comparison all contribute their measured costs. -/
def coefficientTest {S : Type*}
    (lookup : ℕ → Work (S × ℕ)) (dot : S → S → Work ℕ)
    (x : S) (n : ℕ) : Work Bool :=
  let entry := lookup n
  let score := dot x entry.value.1
  let compared := natLt score.value entry.value.2
  ⟨compared.value, entry.cost + score.cost + compared.cost⟩

/-- Each candidate computes its row update and uses the previously computed
suffix vector. Choosing a candidate therefore never recomputes a matrix power. -/
def letterTest {α S : Type*}
    (lookup : ℕ → Work (S × ℕ)) (dot : S → S → Work ℕ)
    (update : S → α → Work S) (n : ℕ) (u : S) (a : α) : Work Bool :=
  let next := update u a
  let checked := coefficientTest lookup dot next.value n
  ⟨checked.value, next.cost + checked.cost⟩

theorem coefficientTest_cost {S : Type*}
    (lookup : ℕ → Work (S × ℕ)) (dot : S → S → Work ℕ)
    (x : S) (n lookupBudget dotBudget bits : ℕ)
    (hl : (lookup n).cost ≤ lookupBudget)
    (hd : (dot x (lookup n).value.1).cost ≤ dotBudget)
    (hb : Nat.size (dot x (lookup n).value.1).value ≤ bits)
    (ht : Nat.size (lookup n).value.2 ≤ bits) :
    (coefficientTest lookup dot x n).cost ≤ lookupBudget + dotBudget + 1 + 2*bits := by
  simp only [coefficientTest, natLt]
  omega

theorem letterTest_cost {α S : Type*}
    (lookup : ℕ → Work (S × ℕ)) (dot : S → S → Work ℕ)
    (update : S → α → Work S) (n : ℕ) (u : S) (a : α)
    (updateBudget testBudget : ℕ)
    (hu : (update u a).cost ≤ updateBudget)
    (ht : (coefficientTest lookup dot (update u a).value n).cost ≤ testBudget) :
    (letterTest lookup dot update n u a).cost ≤ updateBudget + testBudget := by
  simp only [letterTest]
  omega

section Refinement
variable {α ι S : Type*} [Fintype α] [LinearOrder α] [Fintype ι] [DecidableEq ι]

theorem coefficientTest_value (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r limit : ℕ)
    (denote : S → ι → ℕ) (lookup : ℕ → Work (S × ℕ))
    (hlookup : ∀ n < limit, denote (lookup n).value.1 = future B y n ∧
      (lookup n).value.2 = r * Fintype.card α ^ n)
    (dot : S → S → Work ℕ)
    (hdot : ∀ u z, (dot u z).value = scalar (denote u) (denote z))
    (x : S) (n : ℕ) (hn : n < limit) :
    (coefficientTest lookup dot x n).value = true ↔
      scalar (denote x) (future B y n) < r * Fintype.card α ^ n := by
  simp [coefficientTest, hdot, (hlookup n hn).1, (hlookup n hn).2]

theorem letterTest_value (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (r limit : ℕ)
    (denote : S → ι → ℕ) (lookup : ℕ → Work (S × ℕ))
    (hlookup : ∀ n < limit, denote (lookup n).value.1 = future B y n ∧
      (lookup n).value.2 = r * Fintype.card α ^ n)
    (dot : S → S → Work ℕ)
    (hdot : ∀ u z, (dot u z).value = scalar (denote u) (denote z))
    (update : S → α → Work S)
    (hupdate : ∀ u a, denote (update u a).value = step B (denote u) a)
    (u : S) (n : ℕ) (hn : n < limit) (a : α) :
    (letterTest lookup dot update n u a).value = true ↔
      scalar (step B (denote u) a) (future B y n) < r * Fintype.card α ^ n := by
  change (coefficientTest lookup dot (update u a).value n).value = true ↔ _
  rw [coefficientTest_value B y r limit denote lookup hlookup dot hdot _ n hn,
    hupdate]

end Refinement
end Proof.CostPrefix


==> anc/proof/Proof/CostPreprocess.lean <==
import Proof.CostModel
import Proof.CostMatrix
import Proof.CostOutput
import Proof.InputBounds

/-! Costed construction of an individual concrete suffix-automaton transition.
Symbols are represented by `Fin d`; list equality is evaluated symbol by
symbol, and the root transition inspects the explicitly supplied code list.
-/

namespace Proof.CostPreprocess

open CostModel
open scoped BigOperators

def symbolEq {d : ℕ} (a b : Fin d) : Work Bool :=
  ⟨decide (a = b), 1 + Nat.size a.val + Nat.size b.val⟩

@[simp] theorem symbolEq_value {d : ℕ} (a b : Fin d) :
    (symbolEq a b).value = decide (a = b) := rfl

theorem symbolEq_cost {d : ℕ} (a b : Fin d) :
    (symbolEq a b).cost ≤ 1 + 2 * Nat.size d := by
  have ha := Nat.size_le_size a.isLt.le
  have hb := Nat.size_le_size b.isLt.le
  simp only [symbolEq]
  omega

def wordEq {d : ℕ} : List (Fin d) → List (Fin d) → Work Bool
  | [], [] => ⟨true, 1⟩
  | [], _::_ => ⟨false, 1⟩
  | _::_, [] => ⟨false, 1⟩
  | a::as, b::bs =>
    let head := symbolEq a b
    if head.value then
      let tail := wordEq as bs
      ⟨tail.value, 1 + head.cost + tail.cost⟩
    else ⟨false, 1 + head.cost⟩

@[simp] theorem wordEq_value {d : ℕ} (u v : List (Fin d)) :
    (wordEq u v).value = decide (u = v) := by
  induction u generalizing v with
  | nil => cases v <;> rfl
  | cons a as ih =>
    cases v with
    | nil => rfl
    | cons b bs =>
      by_cases h : a=b
      · subst b; simp [wordEq, symbolEq, ih]
      · simp [wordEq, symbolEq, h]

theorem wordEq_cost {d : ℕ} (u v : List (Fin d)) :
    (wordEq u v).cost ≤ 1 + u.length * (2 + 2 * Nat.size d) := by
  induction u generalizing v with
  | nil => cases v <;> simp [wordEq]
  | cons a as ih =>
    cases v with
    | nil => simp [wordEq]
    | cons b bs =>
      have hh := symbolEq_cost a b
      have ht := ih bs
      simp only [wordEq, List.length_cons]
      split <;> nlinarith

/-- Contribution of one codeword to a one-letter transition from the root. -/
def codeMatch {d : ℕ} (a : Fin d) (t : List (Fin d)) : List (Fin d) → Work ℕ
  | [] => ⟨0, 1⟩
  | b::bs =>
    let head := symbolEq b a
    if head.value then
      let tail := wordEq bs t
      ⟨if tail.value then 1 else 0, 1 + head.cost + tail.cost⟩
    else ⟨0, 1 + head.cost⟩

@[simp] theorem codeMatch_value {d : ℕ} (a : Fin d)
    (t c : List (Fin d)) :
    (codeMatch a t c).value = if c.head? = some a then
      if c.tail = t then 1 else 0 else 0 := by
  cases c with
  | nil => rfl
  | cons b bs =>
    by_cases h : b=a
    · subst b; simp [codeMatch, symbolEq, wordEq_value]
    · simp [codeMatch, symbolEq, h]

theorem codeMatch_value_le_one {d : ℕ} (a : Fin d) (t c : List (Fin d)) :
    (codeMatch a t c).value ≤ 1 := by
  rw [codeMatch_value]
  split_ifs <;> omega

theorem codeMatch_cost {d : ℕ} (a : Fin d) (t c : List (Fin d)) :
    (codeMatch a t c).cost ≤ 2 + c.length * (2 + 2*Nat.size d) := by
  cases c with
  | nil => simp [codeMatch]
  | cons b bs =>
    have hh := symbolEq_cost b a
    have ht := wordEq_cost bs t
    simp only [codeMatch, List.length_cons]
    split <;> nlinarith

def rootEntry {d : ℕ} (a : Fin d) (t : List (Fin d)) :
    List (List (Fin d)) → Work ℕ
  | [] => ⟨0, 1⟩
  | c::cs =>
    let head := codeMatch a t c
    let tail := rootEntry a t cs
    let result := natAdd head.value tail.value
    ⟨result.value, 1 + head.cost + tail.cost + result.cost⟩

@[simp] theorem rootEntry_value {d : ℕ} (a : Fin d)
    (t : List (Fin d)) (cs : List (List (Fin d))) :
    (rootEntry a t cs).value =
      (cs.map (fun c => if c.head? = some a then
        if c.tail = t then 1 else 0 else 0)).sum := by
  induction cs with
  | nil => rfl
  | cons c cs ih => simp [rootEntry, ih]

theorem rootEntry_value_le_length {d : ℕ} (a : Fin d)
    (t : List (Fin d)) (cs : List (List (Fin d))) :
    (rootEntry a t cs).value ≤ cs.length := by
  induction cs with
  | nil => simp [rootEntry]
  | cons c cs ih =>
    have hh := codeMatch_value_le_one a t c
    simp only [rootEntry, natAdd_value, List.length_cons]
    omega

theorem rootEntry_cost {d : ℕ} (a : Fin d) (t : List (Fin d))
    (cs : List (List (Fin d))) (k m : ℕ) (hm : cs.length ≤ m)
    (hk : ∀ c ∈ cs, c.length ≤ k) :
    (rootEntry a t cs).cost ≤
      1 + cs.length * (4 + k*(2+2*Nat.size d) + 2*Nat.size (m+1)) := by
  induction cs with
  | nil => simp [rootEntry]
  | cons c cs ih =>
    have hcm : cs.length ≤ m := by simp only [List.length_cons] at hm; omega
    have hc := hk c (by simp)
    have hhead := (codeMatch_cost a t c).trans
      (Nat.add_le_add_left (Nat.mul_le_mul_right _ hc) 2)
    have htail := ih (by omega) (fun x hx => hk x (by simp [hx]))
    have hadd := natAdd_cost_le (codeMatch a t c).value (rootEntry a t cs).value (m+1)
      ((codeMatch_value_le_one a t c).trans (by omega))
      ((rootEntry_value_le_length a t cs).trans (by omega))
    simp only [rootEntry, List.length_cons]
    nlinarith

private theorem sum_nodup {β : Type*} [DecidableEq β] (cs : List β)
    (hcs : cs.Nodup) (f : β → ℕ) : (cs.map f).sum = ∑ c ∈ cs.toFinset, f c := by
  induction cs with
  | nil => simp
  | cons c cs ih =>
    have hnodup := List.nodup_cons.mp hcs
    simp [hnodup.1, ih hnodup.2]

theorem rootEntry_refines {d : ℕ} (a : Fin d) (t : List (Fin d))
    (cs : List (List (Fin d))) (hcs : cs.Nodup) :
    (rootEntry a t cs).value = CodeAutomaton.ways cs.toFinset [a] [] t := by
  rw [rootEntry_value, sum_nodup cs hcs]
  simp [CodeAutomaton.ways]

def letterEntry {d : ℕ} (cs : List (List (Fin d))) (a : Fin d)
    (s t : List (Fin d)) : Work ℕ :=
  match s with
  | [] => rootEntry a t cs
  | b::bs =>
    let head := symbolEq a b
    if head.value then
      let tail := wordEq bs t
      ⟨if tail.value then 1 else 0, 1 + head.cost + tail.cost⟩
    else ⟨0, 1 + head.cost⟩

theorem letterEntry_refines {d : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (a : Fin d) (s t : List (Fin d)) :
    (letterEntry cs a s t).value = CodeAutomaton.ways cs.toFinset [a] s t := by
  cases s with
  | nil => exact rootEntry_refines a t cs hcs
  | cons b bs =>
    by_cases h : a = b
    · subst b; simp [letterEntry, symbolEq, CodeAutomaton.ways]
    · simp [letterEntry, symbolEq, CodeAutomaton.ways, h]

theorem letterEntry_cost {d : ℕ} (cs : List (List (Fin d))) (a : Fin d)
    (s t : List (Fin d)) (k : ℕ)
    (hk : ∀ c ∈ cs, c.length ≤ k) (hs : s.length ≤ k) :
    (letterEntry cs a s t).cost ≤
      1 + (cs.length+1) * (4+k*(2+2*Nat.size d)+2*Nat.size (cs.length+1)) := by
  cases s with
  | nil =>
    have hh := rootEntry_cost a t cs k cs.length (by rfl) hk
    unfold letterEntry
    nlinarith
  | cons b bs =>
    have hh := symbolEq_cost a b
    have ht := wordEq_cost bs t
    have hlen : bs.length ≤ k := by simp only [List.length_cons] at hs; omega
    have hmul : (bs.length+1)*(2+2*Nat.size d) ≤ k*(2+2*Nat.size d) :=
      Nat.mul_le_mul_right _ hs
    have hd : 2+2*Nat.size d ≤ k*(2+2*Nat.size d) := by
      have hkpos : 1 ≤ k := by simp only [List.length_cons] at hs; omega
      simpa using Nat.mul_le_mul_right (2+2*Nat.size d) hkpos
    simp only [letterEntry]
    split <;> nlinarith

theorem letterEntry_state_cost {d : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (hne : cs ≠ []) (hpos : ∀ c ∈ cs, 0 < c.length)
    (a : Fin d) (s t : CodeAutomaton.State cs.toFinset) :
    (letterEntry cs a s.val t.val).cost ≤
      1 + (CodeAutomaton.totalLength cs.toFinset+1) *
        (4+CodeAutomaton.totalLength cs.toFinset*(2+2*Nat.size d)+
          2*Nat.size (CodeAutomaton.totalLength cs.toFinset+1)) := by
  let C := cs.toFinset
  let L := CodeAutomaton.totalLength C
  have hC : C.Nonempty := by simpa [C] using hne
  have hpositive : ∀ c ∈ C, 0 < c.length := by simpa [C] using hpos
  have hL : 0 < L := CodeAutomaton.totalLength_pos C hC hpositive
  have hcard : cs.length ≤ L := by
    have := CodeAutomaton.code_card_le_totalLength C hpositive
    simpa [C, List.toFinset_card_of_nodup hcs] using this
  have hwords : ∀ c ∈ cs, c.length ≤ L := by
    intro c hc
    exact CodeAutomaton.word_length_le_totalLength C c (by simpa [C] using hc)
  have hs := (CodeAutomaton.state_length_lt C L hL
    (CodeAutomaton.word_length_le_totalLength C) s.val s.property).le
  apply (letterEntry_cost cs a s.val t.val L hwords hs).trans
  change 1 + (cs.length+1) * (4+L*(2+2*Nat.size d)+2*Nat.size (cs.length+1)) ≤
    1 + (L+1)*(4+L*(2+2*Nat.size d)+2*Nat.size (L+1))
  gcongr
  exact Nat.size_le_size (by omega)

/-- A matrix is tabulated into strict vectors, with charged reads of the two
state-name references. State names themselves remain shared lists. -/
def letterMatrixW {d n : ℕ} (cs : List (List (Fin d)))
    (ss : Vector (CodeAutomaton.State cs.toFinset) n) (a : Fin d) : Work (Mat n) :=
  tabulate n (fun i => tabulate n (fun j =>
    bind (tick (2+2*Nat.size n)) (fun _ =>
      letterEntry cs a ss[i.val].val ss[j.val].val)))

theorem letterMatrixW_refines {d n : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (ss : Vector (CodeAutomaton.State cs.toFinset) n)
    (a : Fin d) (i j : Fin n) :
    matDenote (letterMatrixW cs ss a).value i j =
      CodeAutomaton.letterTransition cs.toFinset a ss[i.val] ss[j.val] := by
  simp only [matDenote, letterMatrixW, tabulate_value, bind_value]
  exact letterEntry_refines cs hcs a _ _

def letterEntryBudget (d L : ℕ) :=
  1+(L+1)*(4+L*(2+2*Nat.size d)+2*Nat.size (L+1))

def letterMatrixBudget (d L n : ℕ) :=
  n*(n*(letterEntryBudget d L + 3+2*Nat.size n)+1)

theorem letterMatrixW_cost {d n : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (hne : cs ≠ []) (hpos : ∀ c ∈ cs, 0 < c.length)
    (ss : Vector (CodeAutomaton.State cs.toFinset) n) (a : Fin d) :
    (letterMatrixW cs ss a).cost ≤
      letterMatrixBudget d (CodeAutomaton.totalLength cs.toFinset) n := by
  unfold letterMatrixW letterMatrixBudget
  apply tabulate_cost_le
  intro i
  apply (tabulate_cost_le n _
    (letterEntryBudget d (CodeAutomaton.totalLength cs.toFinset)+2+2*Nat.size n) ?_).trans
  · exact le_of_eq (by ring)
  intro j
  have h := letterEntry_state_cost cs hcs hne hpos a ss[i.val] ss[j.val]
  simp only [bind_cost, tick, letterEntryBudget] at *
  omega

def letterMatricesW {d n : ℕ} (cs : List (List (Fin d)))
    (ss : Vector (CodeAutomaton.State cs.toFinset) n) : Work (Vector (Mat n) d) :=
  tabulate d (letterMatrixW cs ss)

theorem letterMatricesW_cost {d n : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (hne : cs ≠ []) (hpos : ∀ c ∈ cs, 0 < c.length)
    (ss : Vector (CodeAutomaton.State cs.toFinset) n) :
    (letterMatricesW cs ss).cost ≤
      d*(letterMatrixBudget d (CodeAutomaton.totalLength cs.toFinset) n+1) := by
  exact tabulate_cost_le _ _ _ (letterMatrixW_cost cs hcs hne hpos ss)

/-- Enumerate suffix references. No symbol lists are copied. -/
def tailsW {d : ℕ} : List (Fin d) → Work (List (List (Fin d)))
  | [] => ⟨[[]], 1⟩
  | a::as =>
    let rest := tailsW as
    ⟨(a::as)::rest.value, 1+rest.cost⟩

@[simp] theorem tailsW_value {d : ℕ} (s : List (Fin d)) :
    (tailsW s).value = s.tails := by
  induction s with
  | nil => rfl
  | cons a as ih => simp [tailsW, ih]

@[simp] theorem tailsW_cost {d : ℕ} (s : List (Fin d)) :
    (tailsW s).cost = s.length+1 := by
  induction s with
  | nil => rfl
  | cons a as ih => simp [tailsW, ih]; omega

def appendW {β : Type*} : List β → List β → Work (List β)
  | [], ys => ⟨ys, 1⟩
  | x::xs, ys =>
    let rest := appendW xs ys
    ⟨x::rest.value, 1+rest.cost⟩

@[simp] theorem appendW_value {β : Type*} (xs ys : List β) :
    (appendW xs ys).value = xs++ys := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [appendW, ih]

@[simp] theorem appendW_cost {β : Type*} (xs ys : List β) :
    (appendW xs ys).cost = xs.length+1 := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [appendW, ih]; omega

def suffixesW {d : ℕ} : List (List (Fin d)) → Work (List (List (Fin d)))
  | [] => ⟨[], 1⟩
  | c::cs =>
    let head := tailsW c.tail
    let tail := suffixesW cs
    let answer := appendW head.value tail.value
    ⟨answer.value, 1+head.cost+tail.cost+answer.cost⟩

@[simp] theorem suffixesW_value {d : ℕ} (cs : List (List (Fin d))) :
    (suffixesW cs).value = cs.flatMap (fun c => c.tail.tails) := by
  induction cs with
  | nil => rfl
  | cons c cs ih => simp [suffixesW, ih]

theorem suffixesW_cost {d : ℕ} (cs : List (List (Fin d))) :
    (suffixesW cs).cost = 1+2*(cs.map (fun c => c.tail.length+1)).sum+2*cs.length := by
  induction cs with
  | nil => rfl
  | cons c cs ih => simp [suffixesW, ih]; ring

def wordMemW {d : ℕ} (s : List (Fin d)) : List (List (Fin d)) → Work Bool
  | [] => ⟨false, 1⟩
  | t::ts =>
    let head := wordEq s t
    if head.value then ⟨true, 1+head.cost⟩
    else
      let tail := wordMemW s ts
      ⟨tail.value, 1+head.cost+tail.cost⟩

@[simp] theorem wordMemW_value {d : ℕ} (s : List (Fin d))
    (ss : List (List (Fin d))) : (wordMemW s ss).value = decide (s ∈ ss) := by
  induction ss with
  | nil => rfl
  | cons t ts ih =>
    by_cases h : s=t
    · subst t; simp [wordMemW, wordEq_value]
    · simp [wordMemW, wordEq_value, ih, h]

theorem wordMemW_cost {d : ℕ} (s : List (Fin d)) (ss : List (List (Fin d))) :
    (wordMemW s ss).cost ≤ 1+ss.length*(2+s.length*(2+2*Nat.size d)) := by
  induction ss with
  | nil => simp [wordMemW]
  | cons t ts ih =>
    have hh := wordEq_cost s t
    simp only [wordMemW, List.length_cons]
    split <;> nlinarith

def dedupW {d : ℕ} : List (List (Fin d)) → Work (List (List (Fin d)))
  | [] => ⟨[], 1⟩
  | s::ss =>
    let tail := dedupW ss
    let found := wordMemW s tail.value
    ⟨if found.value then tail.value else s::tail.value, 1+tail.cost+found.cost⟩

@[simp] theorem dedupW_value {d : ℕ} (ss : List (List (Fin d))) :
    (dedupW ss).value = ss.dedup := by
  induction ss with
  | nil => rfl
  | cons s ss ih =>
    by_cases h : s∈ss
    · simp [dedupW, ih, h, List.dedup_cons_of_mem h]
    · simp [dedupW, ih, h, List.dedup_cons_of_not_mem h]

theorem dedupW_cost {d : ℕ} (ss : List (List (Fin d))) (k : ℕ)
    (hk : ∀ s ∈ ss, s.length ≤ k) :
    (dedupW ss).cost ≤ 1+ss.length*(2+ss.length*(2+k*(2+2*Nat.size d))) := by
  induction ss with
  | nil => simp [dedupW]
  | cons s ss ih =>
    have hs := hk s (by simp)
    have ht := ih (fun t ht => hk t (by simp [ht]))
    have hm := wordMemW_cost s (dedupW ss).value
    have hlen : (dedupW ss).value.length ≤ ss.length := by
      simpa using (List.dedup_sublist ss).length_le
    have hterm : (dedupW ss).value.length * (2+s.length*(2+2*Nat.size d)) ≤
        ss.length*(2+k*(2+2*Nat.size d)) := by gcongr
    simp only [dedupW, List.length_cons]
    nlinarith

def stateNamesW {d : ℕ} (cs : List (List (Fin d))) : Work (List (List (Fin d))) :=
  let suffixes := suffixesW cs
  let names := dedupW ([]::suffixes.value)
  ⟨names.value, 1+suffixes.cost+names.cost⟩

@[simp] theorem stateNamesW_value {d : ℕ} (cs : List (List (Fin d))) :
    (stateNamesW cs).value = ([]::cs.flatMap (fun c => c.tail.tails)).dedup := by
  simp [stateNamesW]

theorem stateNamesW_nodup {d : ℕ} (cs : List (List (Fin d))) :
    (stateNamesW cs).value.Nodup := by
  rw [stateNamesW_value]
  exact List.nodup_dedup _

theorem stateNamesW_finset {d : ℕ} (cs : List (List (Fin d))) :
    (stateNamesW cs).value.toFinset = CodeAutomaton.states cs.toFinset := by
  ext s
  simp [stateNamesW, CodeAutomaton.states]

theorem stateNamesW_length {d : ℕ} (cs : List (List (Fin d))) :
    (stateNamesW cs).value.length = Fintype.card (CodeAutomaton.State cs.toFinset) := by
  rw [← List.toFinset_card_of_nodup (stateNamesW_nodup cs), stateNamesW_finset]
  simp

theorem suffix_count_eq_totalLength {d : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (hpos : ∀ c ∈ cs, 0 < c.length) :
    (cs.map (fun c => c.tail.length+1)).sum = CodeAutomaton.totalLength cs.toFinset := by
  rw [sum_nodup cs hcs]
  apply Finset.sum_congr rfl
  intro c hc
  have hp := hpos c (by simpa using hc)
  simp only [List.length_tail]
  omega

theorem stateNamesW_cost {d : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (hne : cs ≠ []) (hpos : ∀ c ∈ cs, 0 < c.length) :
    (stateNamesW cs).cost ≤
      3+4*CodeAutomaton.totalLength cs.toFinset+
        (CodeAutomaton.totalLength cs.toFinset+1)*
          (2+(CodeAutomaton.totalLength cs.toFinset+1)*
            (2+CodeAutomaton.totalLength cs.toFinset*(2+2*Nat.size d))) := by
  let C := cs.toFinset
  let L := CodeAutomaton.totalLength C
  have hC : C.Nonempty := by simpa [C] using hne
  have hpositive : ∀ c ∈ C, 0 < c.length := by simpa [C] using hpos
  have hcard : cs.length ≤ L := by
    have := CodeAutomaton.code_card_le_totalLength C hpositive
    simpa [C, List.toFinset_card_of_nodup hcs] using this
  have hlen : ([]::(suffixesW cs).value).length = L+1 := by
    simp only [List.length_cons, suffixesW_value, List.length_flatMap]
    have heq : (cs.map (fun c => c.tail.tails.length)).sum = L := by
      simpa using suffix_count_eq_totalLength cs hcs hpos
    omega
  have hnames : ∀ s ∈ ([]::(suffixesW cs).value), s.length ≤ L := by
    intro s hs
    have hm : s ∈ CodeAutomaton.states C := by
      rw [← stateNamesW_finset cs]
      simpa [stateNamesW] using hs
    exact (CodeAutomaton.state_length_lt C L
      (CodeAutomaton.totalLength_pos C hC hpositive)
      (CodeAutomaton.word_length_le_totalLength C) s hm).le
  have hd := dedupW_cost ([]::(suffixesW cs).value) L hnames
  have hs := suffixesW_cost cs
  rw [suffix_count_eq_totalLength cs hcs hpos] at hs
  rw [hlen] at hd
  change 1+(suffixesW cs).cost+(dedupW ([]::(suffixesW cs).value)).cost ≤ _
  change (suffixesW cs).cost = 1+2*L+2*cs.length at hs
  change 1+(suffixesW cs).cost+(dedupW ([]::(suffixesW cs).value)).cost ≤
    3+4*L+(L+1)*(2+(L+1)*(2+L*(2+2*Nat.size d)))
  omega

/-- A concrete numbering extracted from the computed, duplicate-free suffix
list. The inverse is an ordinary list search, not a choice operator. -/
local instance {d : ℕ} : BEq (List (Fin d)) := instBEqOfDecidableEq

def stateEnumeration {d : ℕ} (cs : List (List (Fin d))) :
    Fin (stateNamesW cs).value.length ≃ CodeAutomaton.State cs.toFinset where
  toFun i := ⟨(stateNamesW cs).value[i.val], by
    rw [← stateNamesW_finset cs]
    exact List.mem_toFinset.mpr (List.getElem_mem _)⟩
  invFun s := ⟨(stateNamesW cs).value.idxOf s.val, by
    apply List.idxOf_lt_length
    have hs : s.val ∈ (stateNamesW cs).value.toFinset := by
      simpa only [stateNamesW_finset] using s.property
    exact List.mem_toFinset.mp hs⟩
  left_inv i := by
    apply Fin.ext
    exact List.idxOf_getElem (stateNamesW_nodup cs) i.val i.isLt
  right_inv s := by
    apply Subtype.ext
    exact List.getElem_idxOf _

theorem stateEnumeration_value {d : ℕ} (cs : List (List (Fin d)))
    (i : Fin (stateNamesW cs).value.length) :
    (stateEnumeration cs i).val = (stateNamesW cs).value[i.val] := rfl

def listGetW {β : Type*} : (xs : List β) → Fin xs.length → Work β
  | [], i => nomatch i
  | x::_, ⟨0, _⟩ => ⟨x, 1⟩
  | _::xs, ⟨i+1, hi⟩ =>
    let tail := listGetW xs ⟨i, Nat.lt_of_succ_lt_succ hi⟩
    ⟨tail.value, 1+Nat.size (i+1)+tail.cost⟩

@[simp] theorem listGetW_value {β : Type*} (xs : List β) (i : Fin xs.length) :
    (listGetW xs i).value = xs[i.val] := by
  induction xs with
  | nil => exact Fin.elim0 i
  | cons x xs ih =>
    rcases i with ⟨i, hi⟩
    cases i with
    | zero => rfl
    | succ i => simp [listGetW, ih]

theorem listGetW_cost {β : Type*} (xs : List β) (i : Fin xs.length) :
    (listGetW xs i).cost ≤ (i.val+1)*(1+Nat.size i.val) := by
  induction xs with
  | nil => exact Fin.elim0 i
  | cons x xs ih =>
    rcases i with ⟨i, hi⟩
    cases i with
    | zero => simp [listGetW]
    | succ i =>
      have hh := ih ⟨i, Nat.lt_of_succ_lt_succ hi⟩
      have hs := Nat.size_le_size (Nat.le_succ i)
      simp only [listGetW]
      nlinarith

def listLengthW {β : Type*} : List β → Work ℕ
  | [] => ⟨0, 1⟩
  | _::xs =>
    let tail := listLengthW xs
    let next := natAdd tail.value 1
    ⟨next.value, 1+tail.cost+next.cost⟩

@[simp] theorem listLengthW_value {β : Type*} (xs : List β) :
    (listLengthW xs).value = xs.length := by
  induction xs with
  | nil => rfl
  | cons x xs ih => simp [listLengthW, ih]

theorem listLengthW_cost {β : Type*} (xs : List β) :
    (listLengthW xs).cost ≤ 1+xs.length*(3+Nat.size xs.length) := by
  induction xs with
  | nil => simp [listLengthW]
  | cons x xs ih =>
    have hs := Nat.size_le_size (Nat.le_succ xs.length)
    simp only [listLengthW, natAdd, listLengthW_value, Nat.size_one, List.length_cons]
    nlinarith

structure NumberedStates {d : ℕ} (cs : List (List (Fin d))) where
  names : List (List (Fin d))
  nodup : names.Nodup
  covers : names.toFinset = CodeAutomaton.states cs.toFinset
  table : Vector (CodeAutomaton.State cs.toFinset) names.length
  table_correct : ∀ i : Fin names.length, table[i.val].val = names[i.val]

def NumberedStates.equiv {d : ℕ} {cs : List (List (Fin d))}
    (ns : NumberedStates cs) : Fin ns.names.length ≃ CodeAutomaton.State cs.toFinset where
  toFun i := ns.table[i.val]
  invFun s := ⟨ns.names.idxOf s.val, by
    apply List.idxOf_lt_length
    have hs : s.val ∈ ns.names.toFinset := by simpa only [ns.covers] using s.property
    exact List.mem_toFinset.mp hs⟩
  left_inv i := by
    apply Fin.ext
    change List.idxOf ns.table[i.val].val ns.names = i.val
    rw [ns.table_correct]
    exact List.idxOf_getElem ns.nodup i.val i.isLt
  right_inv s := by
    apply Subtype.ext
    rw [ns.table_correct]
    exact List.getElem_idxOf _

theorem NumberedStates.length_eq {d : ℕ} {cs : List (List (Fin d))}
    (ns : NumberedStates cs) : ns.names.length = Fintype.card (CodeAutomaton.State cs.toFinset) := by
  rw [← List.toFinset_card_of_nodup ns.nodup, ns.covers]
  simp

def stateTableW {d : ℕ} (cs : List (List (Fin d))) (names : List (List (Fin d)))
    (hcovers : names.toFinset = CodeAutomaton.states cs.toFinset) :
    Work (Vector (CodeAutomaton.State cs.toFinset) names.length) :=
  let count := listLengthW names
  let table := tabulate count.value (fun i =>
    let read := listGetW names (Fin.cast (listLengthW_value names) i)
    ⟨⟨read.value, by
      rw [listGetW_value, ← hcovers]
      exact List.mem_toFinset.mpr (List.getElem_mem _)⟩, read.cost⟩)
  ⟨table.value.cast (listLengthW_value names), count.cost+table.cost⟩

@[simp] theorem stateTableW_value {d : ℕ} (cs : List (List (Fin d)))
    (names : List (List (Fin d))) (hcovers : names.toFinset = CodeAutomaton.states cs.toFinset)
    (i : Fin names.length) :
    (stateTableW cs names hcovers).value[i.val].val = names[i.val] := by
  simp [stateTableW, tabulate]

theorem stateTableW_cost {d : ℕ} (cs : List (List (Fin d)))
    (names : List (List (Fin d))) (hcovers : names.toFinset = CodeAutomaton.states cs.toFinset) :
    (stateTableW cs names hcovers).cost ≤
      1+names.length*(3+Nat.size names.length)+
        names.length*(names.length*(1+Nat.size names.length)+1) := by
  have hlen := listLengthW_cost names
  unfold stateTableW
  have ht := tabulate_cost_le (listLengthW names).value
    (fun i =>
      let read := listGetW names (Fin.cast (listLengthW_value names) i)
      (⟨⟨read.value, by
        rw [listGetW_value, ← hcovers]
        exact List.mem_toFinset.mpr (List.getElem_mem _)⟩, read.cost⟩ :
        Work (CodeAutomaton.State cs.toFinset)))
    (names.length*(1+Nat.size names.length)) (by
      intro i
      apply (listGetW_cost names _).trans
      have hi : i.val < names.length := by simpa using i.isLt
      simp only [Fin.coe_cast]
      gcongr
      · omega
      · exact Nat.size_le_size (by omega))
  simp only [listLengthW_value] at ht
  exact Nat.add_le_add hlen ht

def buildStatesW {d : ℕ} (cs : List (List (Fin d))) : Work (NumberedStates cs) :=
  let names := stateNamesW cs
  let hcovers := stateNamesW_finset cs
  let table := stateTableW cs names.value hcovers
  ⟨⟨names.value, stateNamesW_nodup cs, hcovers, table.value,
    stateTableW_value cs names.value hcovers⟩, names.cost+table.cost⟩

def stateNamesBudget (d L : ℕ) :=
  3+4*L+(L+1)*(2+(L+1)*(2+L*(2+2*Nat.size d)))

theorem buildStatesW_cost {d : ℕ} (cs : List (List (Fin d)))
    (hcs : cs.Nodup) (hne : cs ≠ []) (hpos : ∀ c ∈ cs, 0 < c.length) :
    (buildStatesW cs).cost ≤ stateNamesBudget d (CodeAutomaton.totalLength cs.toFinset)+
      1+CodeAutomaton.totalLength cs.toFinset*(3+Nat.size (CodeAutomaton.totalLength cs.toFinset))+
      CodeAutomaton.totalLength cs.toFinset*
        (CodeAutomaton.totalLength cs.toFinset*(1+Nat.size (CodeAutomaton.totalLength cs.toFinset))+1) := by
  have hnames := stateNamesW_cost cs hcs hne hpos
  have htable := stateTableW_cost cs (stateNamesW cs).value (stateNamesW_finset cs)
  have hlen : (stateNamesW cs).value.length ≤ CodeAutomaton.totalLength cs.toFinset := by
    rw [stateNamesW_length]
    apply CodeAutomaton.state_card_le_totalLength
    · simpa using hne
    · simpa using hpos
  have hm : 1+(stateNamesW cs).value.length*(3+Nat.size (stateNamesW cs).value.length)+
      (stateNamesW cs).value.length*
        ((stateNamesW cs).value.length*(1+Nat.size (stateNamesW cs).value.length)+1) ≤
      1+CodeAutomaton.totalLength cs.toFinset*(3+Nat.size (CodeAutomaton.totalLength cs.toFinset))+
      CodeAutomaton.totalLength cs.toFinset*
        (CodeAutomaton.totalLength cs.toFinset*(1+Nat.size (CodeAutomaton.totalLength cs.toFinset))+1) := by
    gcongr <;> exact Nat.size_le_size hlen
  change (stateNamesW cs).cost + (stateTableW cs (stateNamesW cs).value _).cost ≤ _
  unfold stateNamesBudget
  omega

def wordIndexW {d : ℕ} (s : List (Fin d)) : List (List (Fin d)) → Work ℕ
  | [] => ⟨0, 1⟩
  | t::ts =>
    let head := wordEq s t
    if head.value then ⟨0, 1+head.cost⟩
    else
      let tail := wordIndexW s ts
      let index := natAdd tail.value 1
      ⟨index.value, 1+head.cost+tail.cost+index.cost⟩

@[simp] theorem wordIndexW_value {d : ℕ} (s : List (Fin d))
    (ss : List (List (Fin d))) : (wordIndexW s ss).value = ss.idxOf s := by
  induction ss with
  | nil => rfl
  | cons t ts ih =>
    by_cases h : s=t
    · subst t; simp [wordIndexW]
    · simp [wordIndexW, h, ih, List.idxOf_cons, Ne.symm h]

theorem wordIndexW_value_le_length {d : ℕ} (s : List (Fin d))
    (ss : List (List (Fin d))) : (wordIndexW s ss).value ≤ ss.length := by
  simp only [wordIndexW_value]
  exact List.idxOf_le_length

theorem wordIndexW_cost {d : ℕ} (s : List (Fin d)) (ss : List (List (Fin d)))
    (m : ℕ) (hm : ss.length ≤ m) :
    (wordIndexW s ss).cost ≤
      1+ss.length*(3+s.length*(2+2*Nat.size d)+2*Nat.size (m+1)) := by
  induction ss with
  | nil => simp [wordIndexW]
  | cons t ts ih =>
    have hh := wordEq_cost s t
    have ht := ih (by simp only [List.length_cons] at hm; omega)
    have hv := wordIndexW_value_le_length s ts
    have hadd := natAdd_cost_le (wordIndexW s ts).value 1 (m+1) (by
      simp only [List.length_cons] at hm; omega) (by omega)
    simp only [wordIndexW, List.length_cons]
    split <;> nlinarith

def cycleIndicesW {d : ℕ} {cs : List (List (Fin d))} (ns : NumberedStates cs)
    (a : Fin d) (r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset) :
    Work (Vector (Fin ns.names.length) (r+1)) :=
  tabulate (r+1) (fun i =>
    let name := CostOutput.replicateW a i.val
    let index := wordIndexW name.value ns.names
    ⟨⟨index.value, by
      dsimp only [index, name]
      simp only [wordIndexW_value, CostOutput.replicateW_value]
      apply List.idxOf_lt_length
      have hmem := (CodeAutomaton.cycleState cs.toFinset a r hpow i).property
      have h : List.replicate i.val a ∈ ns.names.toFinset := by
        simpa only [ns.covers] using hmem
      exact List.mem_toFinset.mp h⟩, name.cost+index.cost⟩)

theorem cycleIndicesW_refines {d : ℕ} {cs : List (List (Fin d))}
    (ns : NumberedStates cs) (a : Fin d) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ cs.toFinset) (i : Fin (r+1)) :
    ns.equiv (cycleIndicesW ns a r hpow).value[i.val] =
      CodeAutomaton.cycleState cs.toFinset a r hpow i := by
  apply Subtype.ext
  change ns.table[(cycleIndicesW ns a r hpow).value[i.val].val].val =
    List.replicate i.val a
  rw [ns.table_correct]
  simp only [cycleIndicesW, tabulate_value, wordIndexW_value, CostOutput.replicateW_value]
  exact List.getElem_idxOf _

theorem cycleIndicesW_cost {d : ℕ} {cs : List (List (Fin d))}
    (ns : NumberedStates cs) (a : Fin d) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ cs.toFinset) :
    (cycleIndicesW ns a r hpow).cost ≤
      (r+1)*(r+3+ns.names.length*(3+r*(2+2*Nat.size d)+
        2*Nat.size (ns.names.length+1))) := by
  apply (tabulate_cost_le (r+1) _
    (r+2+ns.names.length*(3+r*(2+2*Nat.size d)+2*Nat.size (ns.names.length+1))) ?_).trans
  · exact le_of_eq (by ring)
  intro i
  have hh := wordIndexW_cost (CostOutput.replicateW a i.val).value ns.names ns.names.length (by rfl)
  simp only [CostOutput.replicateW_value, List.length_replicate] at hh
  have hm : ns.names.length*(3+i.val*(2+2*Nat.size d)+2*Nat.size (ns.names.length+1)) ≤
      ns.names.length*(3+r*(2+2*Nat.size d)+2*Nat.size (ns.names.length+1)) := by
    gcongr
    exact Nat.le_of_lt_succ i.isLt
  simp only [CostOutput.replicateW_cost, CostOutput.replicateW_value]
  have hi : i.val ≤ r := Nat.le_of_lt_succ i.isLt
  omega

/-- The same charged cycle lookup at an explicitly stored state count. This
interface prevents a caller from evaluating `names.length` to recover the
matrix dimension after enumeration. -/
def cycleIndicesAtW {d : ℕ} {cs : List (List (Fin d))} (ns : NumberedStates cs)
    (N : ℕ) (hN : N = ns.names.length)
    (a : Fin d) (r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset) :
    Work (Vector (Fin N) (r+1)) :=
  tabulate (r+1) (fun i =>
    let name := CostOutput.replicateW a i.val
    let index := wordIndexW name.value ns.names
    ⟨⟨index.value, by
      dsimp only [index, name]
      rw [hN]
      simp only [wordIndexW_value, CostOutput.replicateW_value]
      apply List.idxOf_lt_length
      have hmem := (CodeAutomaton.cycleState cs.toFinset a r hpow i).property
      have h : List.replicate i.val a ∈ ns.names.toFinset := by
        simpa only [ns.covers] using hmem
      exact List.mem_toFinset.mp h⟩, name.cost+index.cost⟩)

theorem cycleIndicesAtW_value {d : ℕ} {cs : List (List (Fin d))}
    (ns : NumberedStates cs) (N : ℕ) (hN : N = ns.names.length)
    (a : Fin d) (r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset)
    (i : Fin (r+1)) :
    Fin.cast hN (cycleIndicesAtW ns N hN a r hpow).value[i.val] =
      (cycleIndicesW ns a r hpow).value[i.val] := by
  apply Fin.ext
  simp [cycleIndicesAtW, cycleIndicesW]

theorem cycleIndicesAtW_refines {d : ℕ} {cs : List (List (Fin d))}
    (ns : NumberedStates cs) (N : ℕ) (hN : N = ns.names.length)
    (a : Fin d) (r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset)
    (i : Fin (r+1)) :
    ns.equiv (Fin.cast hN (cycleIndicesAtW ns N hN a r hpow).value[i.val]) =
      CodeAutomaton.cycleState cs.toFinset a r hpow i := by
  rw [cycleIndicesAtW_value]
  exact cycleIndicesW_refines ns a r hpow i

theorem cycleIndicesAtW_cost {d : ℕ} {cs : List (List (Fin d))}
    (ns : NumberedStates cs) (N : ℕ) (hN : N = ns.names.length)
    (a : Fin d) (r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset) :
    (cycleIndicesAtW ns N hN a r hpow).cost ≤
      (r+1)*(r+3+N*(3+r*(2+2*Nat.size d)+2*Nat.size (N+1))) := by
  subst N
  exact cycleIndicesW_cost ns a r hpow

end Proof.CostPreprocess


==> anc/proof/Proof/CostTotalBounds.lean <==
import Proof.CostCompression
import Proof.CostPrefixPolynomial
import Proof.CostPreprocess
import Proof.CostInitial
import Proof.CostDescentMatrix

/-! Polynomial majorants for the actual execution budgets. Every expression
called `Polynomial` in this file unfolds to constants, addition, multiplication,
and fixed natural powers of input lengths. No exponential value cap occurs. -/
namespace Proof.CostTotalBounds
open CostModel CostCompression CostCodeData CostPreprocess

def statesPolynomial (L d : ℕ) : ℕ :=
  3+4*L+(L+1)*(2+(L+1)*(2+L*(2+2*d)))+
    1+L*(3+L)+L*(L*(1+L)+1)
def lettersPolynomial (L d : ℕ) : ℕ :=
  d*(L*(L*((1+(L+1)*(4+L*(2+2*d)+2*(L+1)))+3+2*L)+1)+1)
def indicesPolynomial (L d : ℕ) : ℕ :=
  L*(L+3+L*(3+L*(2+2*d)+2*(L+1)))
def powerPolynomial (L d : ℕ) : ℕ :=
  L*(L*(2+2*L)+1)+(2*L^2)*(2+d+matrixMulPolynomial L 1)
def countPolynomial (L : ℕ) : ℕ := 2+L+3*(1+L)+(1+2*L)*(1+L)

theorem statesBudget_polynomial (L d : ℕ) :
    stateNamesBudget d L + 1+L*(3+Nat.size L)+L*(L*(1+Nat.size L)+1) ≤
      statesPolynomial L d := by
  have hd := CostModel.size_le_self d
  have hL := CostModel.size_le_self L
  unfold stateNamesBudget statesPolynomial
  gcongr

theorem lettersBudget_polynomial (N L d : ℕ) (hN : N ≤ L) :
    d*(letterMatrixBudget d L N+1) ≤ lettersPolynomial L d := by
  have hd := CostModel.size_le_self d
  have hNs := (CostModel.size_le_self N).trans hN
  have hLs := CostModel.size_le_self (L+1)
  unfold letterMatrixBudget letterEntryBudget lettersPolynomial
  gcongr

theorem indicesBudget_polynomial (N r L d : ℕ) (hN : N ≤ L) (hr : r+1 ≤ L) :
    (r+1)*(r+3+N*(3+r*(2+2*Nat.size d)+2*Nat.size (N+1))) ≤
      indicesPolynomial L d := by
  have hr' : r ≤ L := by omega
  have hd := CostModel.size_le_self d
  have hNs : Nat.size (N+1) ≤ L+1 :=
    (CostModel.size_le_self (N+1)).trans (by omega)
  unfold indicesPolynomial
  gcongr

theorem powerBudget_polynomial (N q L d : ℕ) (hN : N ≤ L) (hq : q ≤ 2*L^2) :
    N*(N*(2+2*Nat.size N)+1)+q*(2+Nat.size d+binaryMultiplyBudget N) ≤
      powerPolynomial L d := by
  have hNs := (CostModel.size_le_self N).trans hN
  have hd := CostModel.size_le_self d
  have hm : binaryMultiplyBudget N ≤ matrixMulPolynomial L 1 := by
    apply (matrixMulBudget_polynomial N 1 1 (by simp)).trans
    unfold matrixMulPolynomial dotPolynomial
    gcongr
  unfold powerPolynomial
  gcongr

theorem replicateBudget_polynomial (q L : ℕ) (hq : q ≤ 2*L^2) :
    (q+1)*(1+Nat.size q) ≤ (2*L^2+1)^2 := by
  have hqsize := (CostModel.size_le_self q).trans hq
  calc
    (q+1)*(1+Nat.size q) ≤ (2*L^2+1)*(2*L^2+1) :=
      Nat.mul_le_mul (by omega) (by omega)
    _ = _ := by ring

theorem countBudget_polynomial (r k L : ℕ) (hr : r ≤ L) (hk : k ≤ L)
    (hr1 : r+1 ≤ L) :
    (natAdd r 1).cost + (natMul 2 k).cost + (natMul (2*k) (r+1)).cost ≤
      countPolynomial L := by
  have hrs := (CostModel.size_le_self r).trans hr
  have hks := (CostModel.size_le_self k).trans hk
  have hr1s := (CostModel.size_le_self (r+1)).trans hr1
  have hk2s : Nat.size (2*k) ≤ 2*L :=
    (CostModel.size_le_self (2*k)).trans (Nat.mul_le_mul_left 2 hk)
  have htwo : Nat.size 2 = 2 := by simpa using (@Nat.size_pow 1)
  simp only [natAdd, natMul, Nat.size_one, htwo]
  unfold countPolynomial
  have ha : 1+Nat.size r+1 ≤ 2+L := by omega
  have hb : (1+2)*(1+Nat.size k) ≤ 3*(1+L) := by gcongr
  have hc : (1+Nat.size (2*k))*(1+Nat.size (r+1)) ≤ (1+2*L)*(1+L) := by gcongr
  omega

theorem marginalBudget_input (N r L : ℕ) (hN : N ≤ L) (hr : r ≤ L) :
    marginalBudget N r ≤ marginalPolynomial L L := by
  apply (marginalBudget_polynomial N r).trans
  unfold marginalPolynomial
  gcongr

theorem compressedBudget_input (N r k L d : ℕ)
    (hN : N ≤ L) (hr : r ≤ L) (hk : k ≤ L) :
    compressedBudget N d r (2*k) ≤ compressedPolynomial L d L (2*L) := by
  apply (compressedBudget_polynomial N d r (2*k)).trans
  unfold compressedPolynomial submatrixPolynomial matrixMulPolynomial dotPolynomial
  gcongr

theorem rotationBudget_input (N r k L d : ℕ)
    (hN : N ≤ L) (hr : r ≤ L) (hk : k ≤ L) :
    r*(rotationBudget N d r (k-1)+1) ≤ L*(rotationPolynomial L d L L+1) := by
  have hp : k-1 ≤ L := (Nat.sub_le k 1).trans hk
  have hm : rotationBudget N d r (k-1) ≤ rotationPolynomial L d L L := by
    apply (rotationBudget_polynomial N d r (k-1)).trans
    unfold rotationPolynomial compressedPolynomial submatrixPolynomial
      matrixMulPolynomial dotPolynomial
    gcongr
  gcongr

theorem descentPolynomial_mono (r L : ℕ) (hr : r ≤ L) :
    CostDescent.descentPolynomial r ≤ CostDescent.descentPolynomial L := by
  unfold CostDescent.descentPolynomial CostDescent.descentEntryBound
    CostDescent.massPolynomial CostDescent.mulPolynomial
  dsimp only
  gcongr <;> exact Nat.zero_le _

theorem searchPolynomial_input (N r k L d : ℕ)
    (hN : N ≤ L) (hr : r ≤ L) (hk : k ≤ L) :
    CostPrefix.searchPolynomial d N (CostPrefix.valueBits d N r (2*k)) (2*k) ≤
      CostPrefix.searchPolynomial d L (CostPrefix.valueBits d L L (2*L)) (2*L) := by
  simp only [CostPrefix.searchPolynomial, CostPrefix.aggregatePolynomial,
    CostPrefix.advancePolynomial, CostPrefix.coefficientPolynomial,
    CostPrefix.extractionPolynomial, CostPrefix.updatePolynomial, CostPrefix.valueBits,
    vectorMulPolynomial, scalarPolynomial, dotPolynomial, CostPrefix.rangeBudget]
  gcongr <;> exact Nat.zero_le _

def cycleKernelBudget (N d r k : ℕ) : ℕ :=
  CostPrefix.searchPolynomial d N (CostPrefix.valueBits d N r (2*k)) (2*k) +
    compressedBudget N d r (2*k) + r*(rotationBudget N d r (k-1)+1) +
    CostDescent.descentPolynomial r + 34*(k+1)^2+2+4*(r+1)^3+(k+2)

def cycleKernelPolynomial (L d : ℕ) : ℕ :=
  CostPrefix.searchPolynomial d L (CostPrefix.valueBits d L L (2*L)) (2*L) +
    compressedPolynomial L d L (2*L) + L*(rotationPolynomial L d L L+1) +
    CostDescent.descentPolynomial L + 34*(L+1)^2+2+4*(L+1)^3+(L+2)

theorem cycleKernelBudget_polynomial (N d r k L : ℕ)
    (hN : N ≤ L) (hr : r ≤ L) (hk : k ≤ L) :
    cycleKernelBudget N d r k ≤ cycleKernelPolynomial L d := by
  have hs := searchPolynomial_input N r k L d hN hr hk
  have hc := compressedBudget_input N r k L d hN hr hk
  have hrot := rotationBudget_input N r k L d hN hr hk
  have hdesc := descentPolynomial_mono r L hr
  unfold cycleKernelBudget cycleKernelPolynomial
  gcongr <;> exact Nat.zero_le _

/-- Preparation after the pure-power scan, including indexed state
construction, the letter table, the cycle table, and the long power. -/
def preparationPolynomial (L d : ℕ) : ℕ :=
  statesPolynomial L d + lettersPolynomial L d + indicesPolynomial L d +
    countPolynomial L + (2*L^2+1)^2 + powerPolynomial L d +
      2*marginalPolynomial L L + (1+L)

def totalPolynomial (L d : ℕ) : ℕ :=
  (L*(L*(3+L)+2*L+4)+1) + CostInitial.initialPolynomial L d +
    preparationPolynomial L d + cycleKernelPolynomial L d + 1

theorem totalPolynomial_mono (L d L' d' : ℕ) (hL : L ≤ L') (hd : d ≤ d') :
    totalPolynomial L d ≤ totalPolynomial L' d' := by
  simp only [totalPolynomial, preparationPolynomial, cycleKernelPolynomial,
    CostInitial.initialPolynomial, statesPolynomial, lettersPolynomial, indicesPolynomial,
    countPolynomial, powerPolynomial, marginalPolynomial, CostPrefix.searchPolynomial,
    CostPrefix.aggregatePolynomial, CostPrefix.advancePolynomial,
    CostPrefix.coefficientPolynomial, CostPrefix.extractionPolynomial,
    CostPrefix.updatePolynomial, CostPrefix.valueBits, CostPrefix.rangeBudget,
    compressedPolynomial, submatrixPolynomial, rotationPolynomial,
    CostDescent.descentPolynomial, CostDescent.descentEntryBound,
    CostDescent.massPolynomial, CostDescent.mulPolynomial,
    matrixMulPolynomial, vectorMulPolynomial, scalarPolynomial, dotPolynomial]
  gcongr <;> exact Nat.zero_le _

set_option maxHeartbeats 1000000 in
theorem totalPolynomial_diagonal (s : ℕ) :
    totalPolynomial s s = 89+283*s+478*s^2+678*s^3+782*s^4+746*s^5+
      533*s^6+309*s^7+152*s^8+74*s^9+24*s^10+12*s^11+8*s^12+2*s^13+4*s^14 := by
  simp only [totalPolynomial, preparationPolynomial, cycleKernelPolynomial,
    CostInitial.initialPolynomial, statesPolynomial, lettersPolynomial, indicesPolynomial,
    countPolynomial, powerPolynomial, marginalPolynomial, CostPrefix.searchPolynomial,
    CostPrefix.aggregatePolynomial, CostPrefix.advancePolynomial,
    CostPrefix.coefficientPolynomial, CostPrefix.extractionPolynomial,
    CostPrefix.updatePolynomial, CostPrefix.valueBits, CostPrefix.rangeBudget,
    compressedPolynomial, submatrixPolynomial, rotationPolynomial,
    CostDescent.descentPolynomial, CostDescent.descentEntryBound,
    CostDescent.massPolynomial, CostDescent.mulPolynomial,
    matrixMulPolynomial, vectorMulPolynomial, scalarPolynomial, dotPolynomial]
  ring

set_option maxHeartbeats 1000000 in
/-- A single conventional polynomial-time majorant, with a fixed degree and
constant, for the entire concrete decision-and-search budget. -/
theorem totalPolynomial_le_monomial (L d : ℕ) :
    totalPolynomial L d ≤ 4174*(L+d+1)^14 := by
  let s := L+d
  have hp (i : ℕ) (hi : i ≤ 14) : s^i ≤ (s+1)^14 :=
    (Nat.pow_le_pow_left (Nat.le_succ s) i).trans
      (Nat.pow_le_pow_right (Nat.zero_lt_succ s) hi)
  have h0 := hp 0 (by decide)
  have h1 := hp 1 (by decide)
  have h2 := hp 2 (by decide)
  have h3 := hp 3 (by decide)
  have h4 := hp 4 (by decide)
  have h5 := hp 5 (by decide)
  have h6 := hp 6 (by decide)
  have h7 := hp 7 (by decide)
  have h8 := hp 8 (by decide)
  have h9 := hp 9 (by decide)
  have h10 := hp 10 (by decide)
  have h11 := hp 11 (by decide)
  have h12 := hp 12 (by decide)
  have h13 := hp 13 (by decide)
  have h14 := hp 14 (by decide)
  have hb : totalPolynomial s s ≤ 4174*(s+1)^14 := by
    rw [totalPolynomial_diagonal]
    simp only [pow_zero, pow_one] at h0 h1
    omega
  exact (totalPolynomial_mono L d s s (by dsimp [s]; omega)
    (by dsimp [s]; omega)).trans hb

end Proof.CostTotalBounds


==> anc/proof/Proof/CycleCertificate.lean <==
import Proof.QuadraticBound

namespace Proof.CodeAutomaton
open scoped BigOperators
open Target
variable {α : Type*} [DecidableEq α]
local instance cycleCertificateMatrixOrder {m n : Type*} : PartialOrder (Matrix m n ℕ) :=
  inferInstanceAs (PartialOrder (m → n → ℕ))

/-- A certificate sufficient for any implementation of the cycle branch.
Its premises concern the word and rotations actually returned, not choices
made inside a different reference implementation. -/
theorem cycle_certificate (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (v : List α) (hv : v.length < 2*k) (is : List (Fin (r+1)))
    (his : is.length < r+1)
    (hkill : rotatedProduct (compressed C a k r hpow v)
      (fun i : Fin (r+1) => compressed C a k r hpow (List.replicate (k-1+i.val) a))
      (compressed C a k r hpow v) is = 0) :
    (paddedWord a (k-1) v is).length ≤ 4*k^2-3*k ∧
      ¬ Completable C (paddedWord a (k-1) v is) := by
  have hzero : transition C (paddedWord a (k-1) v is) = 0 := by
    rw [paddedWord_transition]
    apply padded_product_zero (cycleLeft C a k r hpow) (cycleRight C a k r hpow)
      (compressed C a k r hpow (List.replicate (k-1) a)) (transition C v)
      (transition C (List.replicate (k-1) a))
      (fun i : Fin (r+1) => transition C (List.replicate (k-1+i.val) a))
      (fun i : Fin (r+1) => compressed C a k r hpow (List.replicate (k-1+i.val) a))
      (compressed_padding C hcode a k r (k-1) hk hpow hbound (by rfl))
      (fun i => compressed_padding C hcode a k r (k-1+i.val) hk hpow hbound (by omega)) is
    rw [← rotatedProduct_eq]
    exact hkill
  refine ⟨?_, (transition_zero_iff C hpos _).mp hzero⟩
  have hrk : r+1 ≤ k := by simpa using hbound _ hpow
  have hq : is.length+1 ≤ r+1 := by omega
  have hrot : (is.map Fin.val).sum ≤ ((is.length+1)-1)*((r+1)-1) := by
    simpa using rotation_sum_le r is
  rw [paddedWord_length]
  exact (parameterized_length_bound k (r+1) (is.length+1) v.length
    (is.map Fin.val).sum hq (by omega) hrot).trans (universal_length_bound k (r+1) hk hrk)

end Proof.CodeAutomaton


==> anc/proof/Proof/CycleCompression.lean <==
import Proof.PurePowers
import Proof.Padding
import Proof.CompressedFamily
import Mathlib.Tactic.Ring

namespace Proof.CodeAutomaton

open scoped BigOperators
open Target

variable {α : Type*} [DecidableEq α]

def cycleState (C : Finset (List α)) (a : α) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (i : Fin (r+1)) : State C :=
  ⟨List.replicate i.val a, (mem_states_iff C _).mpr (Or.inr ⟨_, hpow, by
    simp only [List.tail_replicate, Nat.add_sub_cancel]
    apply List.isSuffix_replicate_iff.mpr
    exact ⟨by simp; omega, by simp⟩⟩)⟩

lemma cycleState_injective (C : Finset (List α)) (a : α) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :
    Function.Injective (cycleState C a r hpow) := by
  intro i j hij
  apply Fin.ext
  have := congrArg (fun q : State C => q.val.length) hij
  simpa [cycleState] using this

lemma cycle_step (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (r : ℕ) (hpow : List.replicate (r+1) a ∈ C)
    (n : ℕ) (i j : Fin (r+1)) :
    ways C (List.replicate (n+1) a) (List.replicate i.val a) (List.replicate j.val a) =
      ways C (List.replicate n a) (List.replicate (i-1).val a) (List.replicate j.val a) := by
  by_cases hi : i = 0
  · subst i
    simpa [Fin.coe_sub_one] using root_power_pure_end_step C hcode a (r+1) n j.val
      (by omega) hpow
  · have hi0 : i.val ≠ 0 := by simpa using hi
    obtain ⟨m, hm⟩ := Nat.exists_eq_succ_of_ne_zero hi0
    rw [Fin.val_sub_one_of_ne_zero hi, hm]
    simp only [List.replicate_succ, ways_cons_cons, if_true, Nat.succ_sub_one]

/-- On the pure cycle, reading `n` copies of the letter is a cyclic shift. -/
theorem cycle_power_entry (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (r : ℕ) (hpow : List.replicate (r+1) a ∈ C)
    (n : ℕ) (i j : Fin (r+1)) :
    transition C (List.replicate n a) (cycleState C a r hpow i) (cycleState C a r hpow j) =
      if i = j + (n : Fin (r+1)) then 1 else 0 := by
  change ways C _ (List.replicate i.val a) (List.replicate j.val a) = _
  induction n generalizing i with
  | zero => simp only [List.replicate_zero, ways_nil, List.replicate_inj,
      or_true, and_true, Nat.cast_zero, add_zero, Fin.ext_iff]
  | succ n ih =>
    rw [cycle_step C hcode a r hpow n i j, ih]
    congr 1
    simp only [sub_eq_iff_eq_add, Nat.cast_add, Nat.cast_one, add_assoc]

/-- A state in the middle of a sufficiently long pure path lies on
the unique pure cycle. -/
theorem middle_state_on_cycle (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r N : ℕ) (hk : 1 ≤ k) (hN : k-1 ≤ N)
    (hpow : List.replicate (r+1) a ∈ C) (hbound : ∀ c ∈ C, c.length ≤ k)
    (s q t : State C)
    (hleft : 0 < transition C (List.replicate N a) s q)
    (hright : 0 < transition C (List.replicate N a) q t) :
    ∃ i : Fin (r+1), cycleState C a r hpow i = q := by
  have hs := state_length_lt C k (by omega) hbound s.val s.property
  have hq := state_length_lt C k (by omega) hbound q.val q.property
  change 0 < ways C _ s.val q.val at hleft
  change 0 < ways C _ q.val t.val at hright
  rw [ways_replicate_from_suffix C a N q.val t.val (by omega)] at hright
  have hqpure : q.val = List.replicate q.val.length a := by
    by_contra hn
    rw [if_neg hn] at hright
    omega
  rw [ways_replicate_from_suffix C a N s.val q.val (by omega)] at hleft
  have hp : 0 < ways C (List.replicate (N-s.val.length) a) [] q.val := by
    split_ifs at hleft <;> omega
  have hqr : q.val.length < r+1 := by
    rw [hqpure] at hp
    exact pure_end_length_lt C hcode a (r+1) (by omega) hpow _ _ hp
  exact ⟨⟨q.val.length, hqr⟩, Subtype.ext hqpure.symm⟩

lemma transition_power_add (C : Finset (List α)) (a : α) (m n : ℕ) :
    transition C (List.replicate (m+n) a) =
      transition C (List.replicate m a) * transition C (List.replicate n a) := by
  rw [List.replicate_add, transition_append]

lemma transition_power_period_mul (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n t : ℕ) (hk : 1 ≤ k) (hr : 0 < r)
    (hpow : List.replicate r a ∈ C) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hn : 2*k-2 ≤ n) :
    transition C (List.replicate (n+t*r) a) = transition C (List.replicate n a) := by
  induction t with
  | zero => simp
  | succ t ih =>
    rw [Nat.succ_mul, ← Nat.add_assoc,
      transition_power_period C hcode a k r (n+t*r) hk hr hpow hbound (by omega), ih]

def longPowerLength (k r : ℕ) : ℕ := 2*k*(r+1)

def cycleLeft (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : Matrix (State C) (Fin (r+1)) ℕ :=
  fun s i => transition C (List.replicate (longPowerLength k r) a) s (cycleState C a r hpow i)

def cycleRight (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : Matrix (Fin (r+1)) (State C) ℕ :=
  fun i t => transition C (List.replicate (longPowerLength k r) a) (cycleState C a r hpow i) t

lemma longPowerLength_large (k r : ℕ) : 2*k-2 ≤ longPowerLength k r := by
  unfold longPowerLength
  rw [Nat.mul_add, Nat.mul_one]
  omega

lemma longPowerLength_cast (k r : ℕ) : (longPowerLength k r : Fin (r+1)) = 0 := by
  apply Fin.ext
  simp [longPowerLength, Fin.val_natCast]

theorem cycleLeft_mul_cycleRight (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hbound : ∀ c ∈ C, c.length ≤ k) :
    cycleLeft C a k r hpow * cycleRight C a k r hpow =
      transition C (List.replicate (longPowerLength k r) a) := by
  let N := longPowerLength k r
  have hN : 2*k-2 ≤ N := longPowerLength_large k r
  have hper : transition C (List.replicate (N+N) a) = transition C (List.replicate N a) :=
    transition_power_period_mul C hcode a k (r+1) N (2*k) hk (by omega) hpow hbound hN
  ext s t
  calc
    (cycleLeft C a k r hpow * cycleRight C a k r hpow) s t =
        ∑ i : Fin (r+1), transition C (List.replicate N a) s (cycleState C a r hpow i) *
          transition C (List.replicate N a) (cycleState C a r hpow i) t := rfl
    _ = ∑ q : State C, transition C (List.replicate N a) s q *
          transition C (List.replicate N a) q t := by
      apply Fintype.sum_of_injective (cycleState C a r hpow) (cycleState_injective C a r hpow)
      · intro q hq
        by_contra hn
        have hh := Nat.pos_of_ne_zero hn
        have hl : 0 < transition C (List.replicate N a) s q := Nat.pos_of_mul_pos_right hh
        have hr : 0 < transition C (List.replicate N a) q t := Nat.pos_of_mul_pos_left hh
        exact hq (middle_state_on_cycle C hcode a k r N hk (by omega) hpow hbound s q t hl hr)
      · intro i
        rfl
    _ = (transition C (List.replicate N a) * transition C (List.replicate N a)) s t := rfl
    _ = transition C (List.replicate (N+N) a) s t := by rw [transition_power_add]
    _ = transition C (List.replicate N a) s t := by rw [hper]

theorem cycleRight_mul_cycleLeft (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ C) :
    cycleRight C a k r hpow * cycleLeft C a k r hpow = 1 := by
  ext i j
  change (transition C (List.replicate (longPowerLength k r) a) *
      transition C (List.replicate (longPowerLength k r) a))
      (cycleState C a r hpow i) (cycleState C a r hpow j) = _
  rw [← transition_power_add, cycle_power_entry C hcode a r hpow]
  simp only [Nat.cast_add, longPowerLength_cast, add_zero, Matrix.one_apply]

def compressed (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) : Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
  cycleRight C a k r hpow * transition C w * cycleLeft C a k r hpow

lemma compressed_entry (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) (i j : Fin (r+1)) :
    compressed C a k r hpow w i j =
      transition C (List.replicate (longPowerLength k r) a ++ w ++
        List.replicate (longPowerLength k r) a) (cycleState C a r hpow i) (cycleState C a r hpow j) := by
  rw [transition_append, transition_append]
  rfl

theorem compressed_binary (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ C)
    (w : List α) (i j : Fin (r+1)) : compressed C a k r hpow w i j ≤ 1 := by
  rw [compressed_entry]
  exact transition_binary C hcode _ _ _

theorem compressed_mul (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hbound : ∀ c ∈ C, c.length ≤ k) (u v : List α) :
    compressed C a k r hpow u * compressed C a k r hpow v =
      compressed C a k r hpow (u ++ List.replicate (longPowerLength k r) a ++ v) := by
  unfold compressed
  rw [transition_append, transition_append]
  rw [← cycleLeft_mul_cycleRight C hcode a k r hk hpow hbound]
  simp only [Matrix.mul_assoc]

theorem compressed_power_entry (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ C)
    (n : ℕ) (i j : Fin (r+1)) :
    compressed C a k r hpow (List.replicate n a) i j =
      if i = j + (n : Fin (r+1)) then 1 else 0 := by
  rw [compressed_entry, ← List.replicate_add, ← List.replicate_add, cycle_power_entry C hcode a r hpow]
  simp only [Nat.cast_add, longPowerLength_cast, add_zero, zero_add]

theorem compressed_rotations_sum (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ C) (p : ℕ) :
    (∑ u : Fin (r+1), compressed C a k r hpow (List.replicate (p+u.val) a)) = allOnes := by
  ext i j
  simp only [Matrix.sum_apply, compressed_power_entry C hcode a k r hpow,
    Nat.cast_add, Fin.cast_val_eq_self, allOnes]
  rw [Finset.sum_eq_single (i-j-(p : Fin (r+1)))]
  · have heq : i = j + ((p : Fin (r+1)) + (i-j-(p : Fin (r+1)))) := by
      simp [sub_eq_add_neg, add_comm, add_left_comm, add_assoc]
    rw [if_pos heq]
  · intro u hu hne
    have hn : ¬ i = j + ((p : Fin (r+1)) + u) := by
      intro heq
      apply hne
      rw [heq]
      simp [sub_eq_add_neg, add_comm, add_left_comm, add_assoc]
    simp [hn]
  · simp

theorem compressed_mass_le (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hbound : ∀ c ∈ C, c.length ≤ k) (w : List α) :
    mass (compressed C a k r hpow w) ≤ r+1 := by
  have h := compressed_mass_bound (compressed C a k r hpow)
    (List.replicate (longPowerLength k r) a)
    (compressed_binary C hcode a k r hpow)
    (compressed_mul C hcode a k r hk hpow hbound)
    (fun i : Fin (r+1) => compressed C a k r hpow (List.replicate i.val a))
    (fun i => ⟨List.replicate i.val a, rfl⟩)
    (by simpa using compressed_rotations_sum C hcode a k r hpow 0) w
  simpa using h

local instance {m n : Type*} : PartialOrder (Matrix m n ℕ) :=
  inferInstanceAs (PartialOrder (m → n → ℕ))

/-- A long enough pure path visits the centre, where one pure codeword
may be inserted without changing its endpoints. -/
theorem transition_power_mono (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n : ℕ) (hk : 1 ≤ k) (hr : 0 < r)
    (hpow : List.replicate r a ∈ C) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hn : k-1 ≤ n) :
    transition C (List.replicate n a) ≤ transition C (List.replicate (n+r) a) := by
  intro s t
  by_cases hz : transition C (List.replicate n a) s t = 0
  · rw [hz]
    exact Nat.zero_le _
  have hp := Nat.pos_of_ne_zero hz
  change 0 < ways C _ s.val t.val at hp
  have hs := state_length_lt C k (by omega) hbound s.val s.property
  rw [ways_replicate_from_suffix C a n s.val t.val (by omega)] at hp
  have hspure : s.val = List.replicate s.val.length a := by
    by_contra hh
    rw [if_neg hh] at hp
    omega
  rw [if_pos hspure] at hp
  have hloop := codeword_path C (List.replicate r a) hpow (by simpa using Nat.ne_of_gt hr)
  have hl := ways_append_lower C (List.replicate r a)
    (List.replicate (n-s.val.length) a) [] t.val []
  have hnew := (Nat.mul_pos hloop hp).trans_le hl
  rw [← List.replicate_add] at hnew
  have hp' : 0 < transition C (List.replicate (n+r) a) s t := by
    change 0 < ways C _ s.val t.val
    rw [ways_replicate_from_suffix C a (n+r) s.val t.val (by omega), if_pos hspure]
    rw [show n+r-s.val.length = r+(n-s.val.length) by omega]
    exact hnew
  exact (transition_binary C hcode _ s t).trans (Nat.succ_le_of_lt hp')

lemma transition_power_mono_mul (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n t : ℕ) (hk : 1 ≤ k) (hr : 0 < r)
    (hpow : List.replicate r a ∈ C) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hn : k-1 ≤ n) :
    transition C (List.replicate n a) ≤ transition C (List.replicate (n+t*r) a) := by
  induction t with
  | zero => simp
  | succ t ih =>
    rw [Nat.succ_mul, ← Nat.add_assoc]
    exact ih.trans (transition_power_mono C hcode a k r (n+t*r) hk hr hpow hbound (by omega))

/-- The short padding used in the final word is dominated by the cycle
compression; the long auxiliary padding never enters the length bound. -/
theorem compressed_padding (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hbound : ∀ c ∈ C, c.length ≤ k) (hn : k-1 ≤ n) :
    transition C (List.replicate n a) ≤
      cycleLeft C a k r hpow * compressed C a k r hpow (List.replicate n a) *
        cycleRight C a k r hpow := by
  have hlh := cycleLeft_mul_cycleRight C hcode a k r hk hpow hbound
  have heq : cycleLeft C a k r hpow * compressed C a k r hpow (List.replicate n a) *
      cycleRight C a k r hpow =
      transition C (List.replicate (n+(4*k)*(r+1)) a) := by
    unfold compressed
    calc
      _ = (cycleLeft C a k r hpow * cycleRight C a k r hpow) *
          transition C (List.replicate n a) *
          (cycleLeft C a k r hpow * cycleRight C a k r hpow) := by simp [Matrix.mul_assoc]
      _ = _ := by
        rw [hlh, ← transition_power_add, ← transition_power_add]
        rw [show longPowerLength k r+n+longPowerLength k r = n+(4*k)*(r+1) by
          unfold longPowerLength
          ring]
  rw [heq]
  exact transition_power_mono_mul C hcode a k (r+1) n (4*k) hk (by omega) hpow hbound hn

end Proof.CodeAutomaton


==> anc/proof/Proof/ExecutableExamples.lean <==
import Proof.ExecutableSolver

namespace Proof.ExecutableExamples
open CodeAutomaton Target

lemma singleton_flatten {α : Type*} (u : List (List α))
    (hu : ∀ c ∈ u, c.length = 1) : u.flatten.map List.singleton = u := by
  induction u with
  | nil => rfl
  | cons c u ih =>
    have hc := hu c (by simp)
    obtain ⟨a, rfl⟩ := List.length_eq_one_iff.mp hc
    simp only [List.flatten_cons, List.map_append, List.map_cons, List.map_nil,
      List.singleton_append]
    congr 1
    exact ih (fun c hc => hu c (by simp [hc]))

lemma length_one_isCode {α : Type*} (C : Finset (List α))
    (hC : ∀ c ∈ C, c.length = 1) : IsCode C := by
  intro u v hu hv heq
  calc
    u = u.flatten.map List.singleton := (singleton_flatten u (fun c hc => hC c (hu c hc))).symm
    _ = v.flatten.map List.singleton := congrArg (List.map List.singleton) heq
    _ = v := singleton_flatten v (fun c hc => hC c (hv c hc))

def full : Finset (List (Fin 2)) := {[0], [1]}
def partialCode : Finset (List (Fin 2)) := {[0]}
lemma full_lengths : ∀ c ∈ full, c.length = 1 := by
  intro c hc
  simp only [full, Finset.mem_insert, Finset.mem_singleton] at hc
  rcases hc with rfl | rfl <;> rfl
lemma partial_lengths : ∀ c ∈ partialCode, c.length = 1 := by
  intro c hc
  have : c = [0] := by simpa [partialCode] using hc
  subst c
  rfl

def completeRun : Option (List (Fin 2)) := resultWord (solve full 1 (by decide)
  (by decide) (by intro c hc; rw [full_lengths c hc]; decide) (length_one_isCode full full_lengths))
def incompleteRun : Option (List (Fin 2)) := resultWord (solve partialCode 1 (by decide)
  (by decide) (by intro c hc; rw [partial_lengths c hc]; decide)
  (length_one_isCode partialCode partial_lengths))

/-- info: none -/
#guard_msgs in
#eval completeRun
/-- info: some [1] -/
#guard_msgs in
#eval incompleteRun
end Proof.ExecutableExamples


==> anc/proof/Proof/ExecutableSolver.lean <==
import Proof.QuadraticBound
import Proof.CachedLinearAlgebra
import Proof.CachedDescent
import Proof.CachedCodeData
namespace Proof.CodeAutomaton
open scoped BigOperators
open Target
variable {α : Type*} [LinearOrder α] [Fintype α]
local instance {m n : Type*} : PartialOrder (Matrix m n ℕ) :=
  inferInstanceAs (PartialOrder (m → n → ℕ))
def certifiedCycle [LinearOrder α] [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hagg : ∃ n < 2*k,
      PrefixExtraction.scalar (compressedRow C a k r hpow)
        (PrefixExtraction.future (letterTransition C)
          (compressedColumn C a k r hpow) n) <
            (r+1) * Fintype.card α ^ n) :
    {w : List α // w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w} := by
  let B := letterTransition C
  let x := cachedRow C a k r hpow
  let y := cachedColumn C a k r hpow
  have hagg' : ∃ n < 2*k, PrefixExtraction.scalar x (PrefixExtraction.future B y n) <
      (r+1) * Fintype.card α ^ n := by simpa [x, y, B] using hagg
  let v := PrefixExtraction.extractCachedRange B x y (r+1) (2*k) hagg'
  have hvlen : v.length ≤ 2*k-1 := by
    have hvl := (PrefixExtraction.extractCachedRange_spec B x y (r+1) (2*k) hagg').1
    have hvlt : v.length < 2*k := by simpa [v] using hvl
    omega
  have hvscalar : PrefixExtraction.scalar (PrefixExtraction.run B x v) y < r+1 :=
    (PrefixExtraction.extractCachedRange_spec B x y (r+1) (2*k) hagg').2
  let p := k-1
  let T := cachedCompressed C a k r hpow v
  let R : Fin (r+1) → Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
    cache (fun i => cachedCompressed C a k r hpow (List.replicate (p+i.val) a))
  have hR : ∑ i, R i = allOnes := by
    simpa [R] using compressed_rotations_sum C hcode a k r hpow p
  have hT : mass T < Fintype.card (Fin (r+1)) := by
    rw [show Fintype.card (Fin (r+1)) = r+1 by simp]
    simp only [T, cachedCompressed_eq]
    rw [compressed_mass_eq_scalar]
    simpa [T, v, B, x, y] using hvscalar
  let is := CachedDescent.rotations T R hR hT T
  have his : is.length < Fintype.card (Fin (r+1)) :=
    CachedDescent.rotations_length_lt_card T R hR hT
  have hkill : T * (is.map (fun i => R i * T)).prod = 0 :=
    CachedDescent.rotations_product_zero T R hR hT
  have hzero : transition C (paddedWord a p v is) = 0 := by
    rw [paddedWord_transition]
    apply padded_product_zero (cycleLeft C a k r hpow) (cycleRight C a k r hpow)
      (compressed C a k r hpow (List.replicate p a)) (transition C v)
      (transition C (List.replicate p a))
      (fun i : Fin (r+1) => transition C (List.replicate (p+i.val) a)) R
      (compressed_padding C hcode a k r p hk hpow hbound (by rfl))
      (fun i => by simpa [R] using
        compressed_padding C hcode a k r (p+i.val) hk hpow hbound (by omega)) is
    simpa only [T, cachedCompressed_eq] using hkill
  refine ⟨paddedWord a p v is, ?_, (transition_zero_iff C hpos _).mp hzero⟩
  have hrk : r+1 ≤ k := by simpa using hbound _ hpow
  have hq : is.length+1 ≤ r+1 := by
    have hlt : is.length < r+1 := by simpa using his
    omega
  have hrot : (is.map Fin.val).sum ≤ ((is.length+1)-1)*((r+1)-1) := by
    simpa using rotation_sum_le r is
  rw [paddedWord_length]
  exact (parameterized_length_bound k (r+1) (is.length+1) v.length
    (is.map Fin.val).sum hq hvlen hrot).trans (universal_length_bound k (r+1) hk hrk)

/-- Data output carrying a proof, not merely an existential proposition. -/
def CertifiedResult (C : Finset (List α)) (k : ℕ) :=
  Sum (PLift (∀ w, Completable C w))
    {w : List α // w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w}

def solveCycle [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k) :
    CertifiedResult C k := by
  let table := PrefixExtraction.futureTable (letterTransition C)
    (cachedColumn C a k r hpow) (2*k)
  let good := Finset.univ.filter (fun n : Fin (2*k+1) => n.val < 2*k ∧
    PrefixExtraction.scalar (cachedRow C a k r hpow)
      (table n) < (r+1) * Fintype.card α ^ n.val)
  if hscan : good.Nonempty then
    exact .inr (certifiedCycle C hcode a k r hk hpow hpos hbound (by
      obtain ⟨n, hn⟩ := hscan
      have hn' := (Finset.mem_filter.mp hn).2
      exact ⟨n.val, hn'.1, by simpa [table] using hn'.2⟩))
  else
    refine .inl ⟨?_⟩
    apply complete_of_no_deficient_length C hcode a k r hk hpow hpos hbound
    intro n hn
    apply Nat.le_of_not_gt
    intro hd
    refine hscan ⟨⟨n, by omega⟩, ?_⟩
    simp only [good, Finset.mem_filter, Finset.mem_univ, true_and]
    exact ⟨hn, by simpa [table] using hd⟩

/-- Total solver whose return value is data in Type. -/
def solve (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) : CertifiedResult C k := by
  have hpos : ∀ c ∈ C, c ≠ [] := fun c hc => List.length_pos_iff.mp (hwords c hc).1
  have hbound : ∀ c ∈ C, c.length ≤ k := fun c hc => (hwords c hc).2
  let c := C.min' hne
  have hc : c ∈ C := Finset.min'_mem C hne
  cases heq : c with
  | nil => exact (hpos c hc heq).elim
  | cons a tail =>
    letI : Nonempty α := ⟨a⟩
    let pure := (Finset.range k).filter (fun s => List.replicate (s+1) a ∈ C)
    if hp : pure.Nonempty then
      let s := pure.min' hp
      have hsmem : s ∈ pure := Finset.min'_mem pure hp
      have hpow : List.replicate (s+1) a ∈ C := (Finset.mem_filter.mp hsmem).2
      exact solveCycle C hcode a k s hk hpow hpos hbound
    else
      refine .inr ⟨List.replicate (2*k-1) a, ?_, ?_⟩
      · have hh := universal_length_bound k 1 hk hk
        have hb : 2*k-1+2*(k-1) ≤ 4*k^2-3*k := by simpa using hh
        simp only [List.length_replicate]
        omega
      · apply missing_pure_power C a k hk hpos hbound
        intro r hr hmem
        obtain ⟨s, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hr)
        have hsk : s < k := by
          have := hbound _ hmem
          simpa using this
        exact hp ⟨s, Finset.mem_filter.mpr ⟨Finset.mem_range.mpr hsk, hmem⟩⟩

def resultWord {C : Finset (List α)} {k : ℕ} : CertifiedResult C k → Option (List α)
  | .inl _ => none
  | .inr w => some w.val

theorem solve_correct (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) :
    match resultWord (solve C k hk hne hwords hcode) with
    | none => ∀ w, Completable C w
    | some w => w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  cases solve C k hk hne hwords hcode with
  | inl h => exact h.down
  | inr w => exact w.property
end Proof.CodeAutomaton


==> anc/proof/Proof/FiniteCache.lean <==
import Mathlib.Data.List.Basic
import Mathlib.Data.Fintype.Basic
import Mathlib.Data.Finset.Sort
import Mathlib.Data.Matrix.Basic

namespace Proof
/-- Materialize a finite function in a strict association list before returning
its lookup function. Lookup is linear, so this trades speed for a simple fully
transparent polynomial representation. -/
def cache {ι β : Type*} [Fintype ι] [LinearOrder ι] [Inhabited β]
    (f : ι → β) : ι → β :=
  let table := (Finset.univ.sort (· ≤ ·)).map (fun i => (i, f i))
  fun i => (table.lookup i).getD default

@[simp] theorem cache_eq {ι β : Type*} [Fintype ι] [LinearOrder ι] [Inhabited β]
    (f : ι → β) : cache f = f := by
  funext i
  unfold cache
  have hi : i ∈ Finset.univ.sort (· ≤ ·) := by simp
  rw [List.lookup_graph f hi]
  rfl

def cacheMatrix {ι κ : Type*} [Fintype ι] [Fintype κ]
    [LinearOrder ι] [LinearOrder κ] (M : Matrix ι κ ℕ) : Matrix ι κ ℕ :=
  let table := cache (fun i => cache (M i))
  fun i j => table i j

@[simp] theorem cacheMatrix_eq {ι κ : Type*} [Fintype ι] [Fintype κ]
    [LinearOrder ι] [LinearOrder κ] (M : Matrix ι κ ℕ) : cacheMatrix M = M := by
  simp [cacheMatrix]
end Proof


==> anc/proof/Proof/FlowerAutomaton.lean <==
import Proof.CodeAutomaton
import Mathlib.Data.List.TakeDrop

/-!
The literal flower automaton. Every occurrence of an internal position on
every codeword has its own state, even when two positions have the same
remaining suffix. The projection to the suffix automaton preserves and
lifts labelled paths; it is not asserted to be an isomorphism.
-/

namespace Proof.FlowerAutomaton

open scoped BigOperators
open Target

variable {α : Type*} [DecidableEq α]
set_option linter.unusedSectionVars false

abbrev Codeword (C : Finset (List α)) := {c // c ∈ C}

/-- `none` is the centre. Index `j` is the position after reading `j+1`
letters on the indicated petal. -/
abbrev State (C : Finset (List α)) :=
  Option (Σ c : Codeword C, Fin (c.val.length - 1))

def remainder (C : Finset (List α)) : State C → List α
  | none => []
  | some ⟨c, j⟩ => c.val.drop (j.val + 1)

def after (C : Finset (List α)) (c : Codeword C) (j : ℕ) : State C :=
  if h : j < c.val.length - 1 then some ⟨c, ⟨j, h⟩⟩ else none

@[simp] theorem remainder_after (C : Finset (List α)) (c : Codeword C) (j : ℕ) :
    remainder C (after C c j) = c.val.drop (j + 1) := by
  unfold after
  split_ifs with h
  · rfl
  · have hj : c.val.length ≤ j + 1 := by omega
    simp [remainder, List.drop_eq_nil_iff.mpr hj]

@[simp] theorem remainder_after_zero (C : Finset (List α)) (c : Codeword C) :
    remainder C (after C c 0) = c.val.tail := by
  simp

theorem remainder_internal_ne_nil (C : Finset (List α)) (c : Codeword C)
    (j : Fin (c.val.length - 1)) : remainder C (some ⟨c, j⟩) ≠ [] := by
  simp only [remainder, ne_eq, List.drop_eq_nil_iff]
  have := j.isLt
  omega

@[simp] theorem remainder_after_succ (C : Finset (List α)) (c : Codeword C)
    (j : Fin (c.val.length - 1)) :
    remainder C (after C c (j.val + 1)) =
      (remainder C (some ⟨c, j⟩)).tail := by
  rw [remainder_after]
  simp [remainder, List.tail_drop]

def ways (C : Finset (List α)) : List α → State C → State C → ℕ
  | [], s, t => if s = t then 1 else 0
  | a :: w, none, t => ∑ c : Codeword C,
      if c.val.head? = some a then ways C w (after C c 0) t else 0
  | a :: w, some ⟨c, j⟩, t =>
      if (remainder C (some ⟨c, j⟩)).head? = some a then
        ways C w (after C c (j.val + 1)) t else 0

private theorem sum_pos_iff {β : Type*} [Fintype β] (f : β → ℕ) :
    0 < ∑ i, f i ↔ ∃ i, 0 < f i := by
  constructor
  · intro h
    by_contra hn
    have hz : ∑ i, f i = 0 := Finset.sum_eq_zero (fun i _ =>
      Nat.eq_zero_of_not_pos (fun hp => hn ⟨i, hp⟩))
    omega
  · rintro ⟨i, hi⟩
    exact hi.trans_le (Finset.single_le_sum (fun _ _ => Nat.zero_le _) (Finset.mem_univ i))

private theorem suffix_cons (C : Finset (List α)) (a : α) (w s t : List α)
    (hs : s ≠ []) :
    CodeAutomaton.ways C (a :: w) s t =
      if s.head? = some a then CodeAutomaton.ways C w s.tail t else 0 := by
  cases s with
  | nil => exact (hs rfl).elim
  | cons b s => simp [CodeAutomaton.ways, eq_comm]

/-- Every suffix-automaton path from the projected source lifts to a path
in the flower, with the same projected endpoint. Conversely every flower
path projects. The assertion is about existence, allowing merged suffixes. -/
theorem path_lifting (C : Finset (List α)) (w : List α) (s : State C) (t : List α) :
    0 < CodeAutomaton.ways C w (remainder C s) t ↔
      ∃ q : State C, remainder C q = t ∧ 0 < ways C w s q := by
  induction w generalizing s with
  | nil =>
    simp only [CodeAutomaton.ways_nil, ways]
    constructor
    · intro h
      have heq : remainder C s = t := by split_ifs at h with hst <;> simp_all
      exact ⟨s, heq, by simp⟩
    · rintro ⟨q, hq, h⟩
      have hs : s = q := by split_ifs at h with hsq <;> simp_all
      subst q
      simp [hq]
  | cons a w ih =>
    cases s with
    | none =>
      simp only [remainder, CodeAutomaton.ways_cons_root]
      rw [← Finset.sum_coe_sort C]
      rw [sum_pos_iff]
      constructor
      · rintro ⟨c, hc⟩
        have ha : c.val.head? = some a := by split_ifs at hc with h <;> simp_all
        rw [if_pos ha, ← remainder_after_zero C c] at hc
        obtain ⟨q, hq, hp⟩ := (ih (after C c 0)).mp hc
        refine ⟨q, hq, ?_⟩
        change 0 < ∑ d : Codeword C, _
        exact (sum_pos_iff _).mpr ⟨c, by simpa [ha] using hp⟩
      · rintro ⟨q, hq, hp⟩
        change 0 < ∑ d : Codeword C, _ at hp
        obtain ⟨c, hc⟩ := (sum_pos_iff _).mp hp
        have ha : c.val.head? = some a := by split_ifs at hc with h <;> simp_all
        refine ⟨c, ?_⟩
        rw [if_pos ha]
        rw [if_pos ha] at hc
        rw [← remainder_after_zero C c]
        exact (ih (after C c 0)).mpr ⟨q, hq, hc⟩
    | some s =>
      obtain ⟨c, j⟩ := s
      rw [suffix_cons C a w _ t (remainder_internal_ne_nil C c j)]
      by_cases ha : (remainder C (some ⟨c, j⟩)).head? = some a
      · simp only [if_pos ha]
        rw [← remainder_after_succ C c j]
        simpa only [ways, if_pos ha] using ih (after C c (j.val + 1))
      · simp [ways, ha]

theorem remainder_mem_states (C : Finset (List α)) (s : State C) :
    remainder C s ∈ CodeAutomaton.states C := by
  cases s with
  | none => exact CodeAutomaton.root_mem_states C
  | some s =>
    obtain ⟨c, j⟩ := s
    apply (CodeAutomaton.mem_states_iff C _).mpr
    right
    refine ⟨c.val, c.property, ?_⟩
    have hdrop : c.val.drop (j.val + 1) = c.val.tail.drop j.val := by
      simp [List.tail_drop, List.drop_tail]
    change c.val.drop (j.val + 1) <:+ c.val.tail
    rw [hdrop]
    exact List.drop_suffix _ _

def projection (C : Finset (List α)) (s : State C) : CodeAutomaton.State C :=
  ⟨remainder C s, remainder_mem_states C s⟩

theorem projection_surjective (C : Finset (List α)) :
    Function.Surjective (projection C) := by
  intro s
  rcases (CodeAutomaton.mem_states_iff C s.val).mp s.property with hs | ⟨c, hc, p, hp⟩
  · refine ⟨none, ?_⟩
    apply Subtype.ext
    exact hs.symm
  · by_cases hs : s.val = []
    · refine ⟨none, ?_⟩
      apply Subtype.ext
      exact hs.symm
    have hlen := congrArg List.length hp
    have hpos : 0 < s.val.length := List.length_pos_iff.mpr hs
    have hj : p.length < c.length - 1 := by
      simp only [List.length_append, List.length_tail] at hlen
      omega
    refine ⟨some ⟨⟨c, hc⟩, ⟨p.length, hj⟩⟩, ?_⟩
    apply Subtype.ext
    change c.drop (p.length + 1) = s.val
    have hdrop : c.drop (p.length + 1) = c.tail.drop p.length := by
      simp [List.tail_drop, List.drop_tail]
    rw [hdrop, ← hp]
    simp

def transition (C : Finset (List α)) (w : List α) : Matrix (State C) (State C) ℕ :=
  ways C w

@[simp] theorem transition_nil (C : Finset (List α)) : transition C [] = 1 := by
  ext s t
  simp [transition, ways, Matrix.one_apply]

theorem ways_append_sum (C : Finset (List α)) (u v : List α) (s t : State C) :
    ways C (u ++ v) s t = ∑ q : State C, ways C u s q * ways C v q t := by
  induction u generalizing s with
  | nil => simp [ways]
  | cons a u ih =>
    cases s with
    | none =>
      simp only [List.cons_append, ways, Finset.sum_mul]
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro c _
      by_cases ha : c.val.head? = some a
      · simpa [ha] using ih (after C c 0)
      · simp [ha]
    | some s =>
      obtain ⟨c, j⟩ := s
      simp only [List.cons_append, ways]
      by_cases ha : (remainder C (some ⟨c, j⟩)).head? = some a
      · simpa [ha] using ih (after C c (j.val + 1))
      · simp [ha]

@[simp] theorem transition_append (C : Finset (List α)) (u v : List α) :
    transition C (u ++ v) = transition C u * transition C v := by
  ext s t
  exact ways_append_sum C u v s t

theorem ways_le_projected (C : Finset (List α)) (w : List α) (s t : State C) :
    ways C w s t ≤ CodeAutomaton.ways C w (remainder C s) (remainder C t) := by
  induction w generalizing s with
  | nil =>
    by_cases h : s = t
    · subst t; simp [ways]
    · simp [ways, h]
  | cons a w ih =>
    cases s with
    | none =>
      simp only [ways, remainder, CodeAutomaton.ways_cons_root]
      rw [← Finset.sum_coe_sort C]
      apply Finset.sum_le_sum
      intro c _
      by_cases ha : c.val.head? = some a
      · simpa [ha] using ih (after C c 0)
      · simp [ha]
    | some s =>
      obtain ⟨c, j⟩ := s
      rw [suffix_cons C a w _ _ (remainder_internal_ne_nil C c j)]
      simp only [ways]
      by_cases ha : (remainder C (some ⟨c, j⟩)).head? = some a
      · simpa only [if_pos ha, remainder_after_succ] using ih (after C c (j.val + 1))
      · simp [ha]

theorem transition_binary (C : Finset (List α)) (hcode : IsCode C)
    (w : List α) (s t : State C) : transition C w s t ≤ 1 :=
  (ways_le_projected C w s t).trans (CodeAutomaton.ways_le_one C hcode w _ _)

/-- Equality of the killing languages of the literal flower and its suffix
quotient. No unique-decipherability assumption is needed for this bridge. -/
theorem transition_zero_iff_suffix (C : Finset (List α)) (w : List α) :
    transition C w = 0 ↔ CodeAutomaton.transition C w = 0 := by
  constructor
  · intro hz
    ext s t
    apply Nat.eq_zero_of_not_pos
    intro hp
    obtain ⟨q, hq⟩ := projection_surjective C s
    have hval : remainder C q = s.val := congrArg Subtype.val hq
    rw [CodeAutomaton.transition, ← hval] at hp
    obtain ⟨q', _, hpath⟩ := (path_lifting C w q t.val).mp hp
    have hzero : ways C w q q' = 0 := congrFun (congrFun hz q) q'
    omega
  · intro hz
    ext s t
    have hle := ways_le_projected C w s t
    have hzero : CodeAutomaton.ways C w (remainder C s) (remainder C t) = 0 :=
      congrFun (congrFun hz (projection C s)) (projection C t)
    change ways C w s t = 0
    omega

theorem transition_zero_iff (C : Finset (List α))
    (hpos : ∀ c ∈ C, c ≠ []) (w : List α) :
    transition C w = 0 ↔ ¬ Completable C w :=
  (transition_zero_iff_suffix C w).trans (CodeAutomaton.transition_zero_iff C hpos w)

/-- Counts of paths are preserved after summing over all flower endpoints
that are merged to a single suffix state. -/
theorem aggregate_paths (C : Finset (List α)) (w : List α)
    (s : State C) (t : CodeAutomaton.State C) :
    (∑ q : State C, ways C w s q * if projection C q = t then 1 else 0) =
      CodeAutomaton.ways C w (remainder C s) t.val := by
  induction w generalizing s with
  | nil =>
    rw [Finset.sum_eq_single s]
    · simp [ways, projection, CodeAutomaton.ways_nil, Subtype.ext_iff]
    · intro q _ hq
      simp only [ways, if_neg (Ne.symm hq), zero_mul]
    · simp
  | cons a w ih =>
    cases s with
    | none =>
      simp only [ways, remainder, CodeAutomaton.ways_cons_root, Finset.sum_mul]
      rw [Finset.sum_comm, ← Finset.sum_coe_sort C]
      apply Finset.sum_congr rfl
      intro c _
      by_cases ha : c.val.head? = some a
      · simpa [ha] using ih (after C c 0)
      · simp [ha]
    | some s =>
      obtain ⟨c, j⟩ := s
      rw [suffix_cons C a w _ _ (remainder_internal_ne_nil C c j)]
      simp only [ways]
      by_cases ha : (remainder C (some ⟨c, j⟩)).head? = some a
      · simpa only [if_pos ha, remainder_after_succ] using ih (after C c (j.val + 1))
      · simp [ha]

def quotientMatrix (C : Finset (List α)) : Matrix (State C) (CodeAutomaton.State C) ℕ :=
  fun s t => if projection C s = t then 1 else 0

/-- The actual transition matrices satisfy the quotient intertwining law. -/
theorem transition_quotient (C : Finset (List α)) (w : List α) :
    transition C w * quotientMatrix C = quotientMatrix C * CodeAutomaton.transition C w := by
  ext s t
  change (∑ q, ways C w s q * if projection C q = t then 1 else 0) = _
  rw [aggregate_paths]
  simp [Matrix.mul_apply, quotientMatrix, CodeAutomaton.transition, projection]

theorem card_states (C : Finset (List α)) (hpos : ∀ c ∈ C, 0 < c.length) :
    Fintype.card (State C) = (∑ c ∈ C, c.length) - C.card + 1 := by
  have heq : (∑ c : Codeword C, (c.val.length - 1)) + C.card = ∑ c ∈ C, c.length := by
    rw [← Finset.sum_coe_sort C]
    have hcard : C.card = ∑ _c : Codeword C, (1 : ℕ) := by simp
    rw [hcard, ← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro c _
    have := hpos c.val c.property
    omega
  simp only [State, Fintype.card_option, Fintype.card_sigma, Fintype.card_fin]
  omega

theorem card_states_le_totalLength (C : Finset (List α)) (hne : C.Nonempty)
    (hpos : ∀ c ∈ C, 0 < c.length) :
    Fintype.card (State C) ≤ ∑ c ∈ C, c.length := by
  rw [card_states C hpos]
  have hc : 0 < C.card := Finset.card_pos.mpr hne
  have hlen : C.card ≤ ∑ c ∈ C, c.length := by
    calc
      C.card = ∑ _c ∈ C, (1 : ℕ) := by simp
      _ ≤ _ := Finset.sum_le_sum (fun c hc => hpos c hc)
  omega

theorem card_suffix_states_le_flower (C : Finset (List α)) :
    Fintype.card (CodeAutomaton.State C) ≤ Fintype.card (State C) :=
  Fintype.card_le_of_surjective (projection C) (projection_surjective C)

end Proof.FlowerAutomaton


==> anc/proof/Proof/FlowerCompression.lean <==
import Proof.FlowerAutomaton
import Proof.CodeDeficiency

/-!
An exact compression on the literal flower, transported through the proved
suffix quotient. Its right matrix consists of actual flower path counts;
its left matrix depends only on the remaining suffix. In particular its
compressed products, and hence every mass used in extraction and descent,
are exactly the compressed products already verified on the suffix model.
-/

namespace Proof.FlowerAutomaton
open scoped BigOperators
open Target
variable {α : Type*} [DecidableEq α]
set_option linter.unusedSectionVars false

def cycleState (C : Finset (List α)) (a : α) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (i : Fin (r+1)) : State C :=
  if hi : i.val = 0 then none else
    some ⟨⟨List.replicate (r+1) a, hpow⟩,
      ⟨r-i.val, by simp only [List.length_replicate]; have := i.isLt; omega⟩⟩

@[simp] theorem projection_cycleState (C : Finset (List α)) (a : α) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (i : Fin (r+1)) :
    projection C (cycleState C a r hpow i) = CodeAutomaton.cycleState C a r hpow i := by
  apply Subtype.ext
  unfold cycleState
  split_ifs with hi
  · simp [projection, remainder, CodeAutomaton.cycleState, hi]
  · simp only [projection, remainder, CodeAutomaton.cycleState, List.drop_replicate]
    congr 1
    have := i.isLt
    omega

def cycleLeft (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : Matrix (State C) (Fin (r+1)) ℕ :=
  fun s i => CodeAutomaton.cycleLeft C a k r hpow (projection C s) i

def cycleRight (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : Matrix (Fin (r+1)) (State C) ℕ :=
  fun i s => transition C (List.replicate (CodeAutomaton.longPowerLength k r) a)
    (cycleState C a r hpow i) s

theorem cycleLeft_quotient (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :
    cycleLeft C a k r hpow = quotientMatrix C * CodeAutomaton.cycleLeft C a k r hpow := by
  ext s i
  simp [cycleLeft, quotientMatrix, Matrix.mul_apply]

theorem cycleRight_quotient (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) :
    cycleRight C a k r hpow * quotientMatrix C = CodeAutomaton.cycleRight C a k r hpow := by
  ext i t
  change (∑ q, ways C _ (cycleState C a r hpow i) q *
    if projection C q = t then 1 else 0) = _
  rw [aggregate_paths]
  have hp := congrArg Subtype.val (projection_cycleState C a r hpow i)
  change remainder C (cycleState C a r hpow i) = _ at hp
  rw [hp]
  rfl

def compressed (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) : Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
  cycleRight C a k r hpow * transition C w * cycleLeft C a k r hpow

/-- Entrywise refinement, not just agreement of the final killing language. -/
theorem compressed_eq_suffix (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) :
    compressed C a k r hpow w = CodeAutomaton.compressed C a k r hpow w := by
  unfold compressed CodeAutomaton.compressed
  rw [cycleLeft_quotient]
  calc
    _ = cycleRight C a k r hpow * (transition C w * quotientMatrix C) *
        CodeAutomaton.cycleLeft C a k r hpow := by simp only [Matrix.mul_assoc]
    _ = cycleRight C a k r hpow * (quotientMatrix C * CodeAutomaton.transition C w) *
        CodeAutomaton.cycleLeft C a k r hpow := by rw [transition_quotient]
    _ = _ := by rw [← Matrix.mul_assoc, cycleRight_quotient]

theorem cycleRight_mul_cycleLeft (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ C) :
    cycleRight C a k r hpow * cycleLeft C a k r hpow = 1 := by
  rw [cycleLeft_quotient, ← Matrix.mul_assoc, cycleRight_quotient]
  exact CodeAutomaton.cycleRight_mul_cycleLeft C hcode a k r hpow

theorem compressed_mass_le (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hbound : ∀ c ∈ C, c.length ≤ k) (w : List α) :
    mass (compressed C a k r hpow w) ≤ r+1 := by
  rw [compressed_eq_suffix]
  exact CodeAutomaton.compressed_mass_le C hcode a k r hk hpow hbound w

theorem compressed_rotations_sum (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ C) (p : ℕ) :
    (∑ i : Fin (r+1), compressed C a k r hpow (List.replicate (p+i.val) a)) = allOnes := by
  simp only [compressed_eq_suffix]
  exact CodeAutomaton.compressed_rotations_sum C hcode a k r hpow p

theorem short_deficient_word [Fintype α] (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hincomplete : ∃ z, ¬ Completable C z) :
    ∃ v, v.length ≤ 2*k-1 ∧ mass (compressed C a k r hpow v) < r+1 := by
  simp only [compressed_eq_suffix]
  exact CodeAutomaton.short_deficient_code_word C hcode a k r hk hpow hpos hbound hincomplete

def letterTransition (C : Finset (List α)) (a : α) : Matrix (State C) (State C) ℕ :=
  transition C [a]

def compressedRow (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : State C → ℕ :=
  fun s => ∑ i, cycleRight C a k r hpow i s

def compressedColumn (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : State C → ℕ :=
  fun s => ∑ i, cycleLeft C a k r hpow s i

theorem wordMatrix_letterTransition (C : Finset (List α)) (w : List α) :
    PrefixExtraction.wordMatrix (letterTransition C) w = transition C w := by
  induction w with
  | nil => simp [PrefixExtraction.wordMatrix]
  | cons a w ih =>
    rw [PrefixExtraction.wordMatrix, ih]
    simpa [letterTransition] using (transition_append C [a] w).symm

theorem compressed_mass_eq_scalar (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) :
    mass (compressed C a k r hpow w) =
      PrefixExtraction.scalar
        (PrefixExtraction.run (letterTransition C) (compressedRow C a k r hpow) w)
        (compressedColumn C a k r hpow) := by
  rw [PrefixExtraction.run_eq_vecMul_wordMatrix, wordMatrix_letterTransition]
  change mass (compressed C a k r hpow w) =
    Matrix.vecMul (compressedRow C a k r hpow) (transition C w) ⬝ᵥ
      compressedColumn C a k r hpow
  rw [← Matrix.dotProduct_mulVec]
  unfold compressedRow compressedColumn compressed
  rw [mass_sandwich]
  rfl

theorem coefficient_eq_sum_masses [Fintype α]
    (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (n : ℕ) :
    PrefixExtraction.scalar (compressedRow C a k r hpow)
      (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n) =
      ∑ w : Fin n → α, mass (compressed C a k r hpow (List.ofFn w)) := by
  rw [PrefixExtraction.scalar_future_eq_sum_words]
  apply Finset.sum_congr rfl
  intro w _
  exact (compressed_mass_eq_scalar C a k r hpow (List.ofFn w)).symm

end Proof.FlowerAutomaton


==> anc/proof/Proof/FlowerPaths.lean <==
import Proof.FlowerAutomaton

/-! Literal edge paths in the flower graph and endpoint-preserving surgery.
The edge constructors retain the chosen codeword, including parallel loops
at the centre; internal vertices retain their petal and position. -/

namespace Proof.FlowerPaths

open FlowerAutomaton
open scoped BigOperators

variable {α : Type*} [DecidableEq α]
set_option linter.unusedSectionVars false

inductive Edge (C : Finset (List α)) : State C → State C → Type _
  | root (c : Codeword C) (hc : 0 < c.val.length) : Edge C none (after C c 0)
  | internal (c : Codeword C) (j : Fin (c.val.length - 1)) :
      Edge C (some ⟨c, j⟩) (after C c (j.val + 1))

inductive Path (C : Finset (List α)) : State C → State C → Type _
  | nil (s : State C) : Path C s s
  | cons {s t u : State C} (edge : Edge C s t) (tail : Path C t u) : Path C s u

namespace Path

def length {C : Finset (List α)} {s t : State C} : Path C s t → ℕ
  | .nil _ => 0
  | .cons _ tail => tail.length + 1

def append {C : Finset (List α)} {s t u : State C} : Path C s t → Path C t u → Path C s u
  | .nil _, q => q
  | .cons e p, q => .cons e (p.append q)

@[simp] theorem length_append {C : Finset (List α)} {s t u : State C}
    (p : Path C s t) (q : Path C t u) : (p.append q).length = p.length + q.length := by
  induction p with
  | nil => simp [append, length]
  | cons e p ih => simp only [append, length, ih]; omega

@[simp] theorem append_nil {C : Finset (List α)} {s t : State C}
    (p : Path C s t) : p.append (.nil t) = p := by
  induction p with
  | nil => rfl
  | cons e p ih => simp [append, ih]

@[simp] theorem append_assoc {C : Finset (List α)} {s t u v : State C}
    (p : Path C s t) (q : Path C t u) (r : Path C u v) :
    (p.append q).append r = p.append (q.append r) := by
  induction p with
  | nil => rfl
  | cons e p ih => simp [append, ih]

theorem append_left_injective {C : Finset (List α)} {s t u : State C}
    (p : Path C s t) : Function.Injective (fun q : Path C t u => p.append q) := by
  intro q r h
  induction p with
  | nil => exact h
  | cons e p ih =>
      simp only [append, cons.injEq] at h
      exact ih (eq_of_heq h.2.2)

end Path

def delay (C : Finset (List α)) (s : State C) := (remainder C s).length

@[simp] theorem delay_root (C : Finset (List α)) : delay C none = 0 := rfl

theorem delay_internal_pos (C : Finset (List α)) (c : Codeword C)
    (j : Fin (c.val.length - 1)) : 0 < delay C (some ⟨c, j⟩) :=
  List.length_pos_iff.mpr (remainder_internal_ne_nil C c j)

theorem delay_next (C : Finset (List α)) (c : Codeword C)
    (j : Fin (c.val.length - 1)) :
    delay C (after C c (j.val + 1)) + 1 = delay C (some ⟨c, j⟩) := by
  have hp := delay_internal_pos C c j
  simp only [delay, remainder_after_succ, List.length_tail]
  unfold delay at hp
  omega

/-- The forced initial suffix path. This follows the actual internal edges
until the first visit to the centre. -/
def toRoot (C : Finset (List α)) (s : State C) : Path C s none :=
  match s with
  | none => .nil none
  | some ⟨c, j⟩ => .cons (.internal c j) (toRoot C (after C c (j.val + 1)))
termination_by delay C s
decreasing_by
  classical
  have := delay_next C c j
  omega

@[simp] theorem toRoot_length (C : Finset (List α)) (s : State C) :
    (toRoot C s).length = delay C s := by
  induction s using toRoot.induct with
  | case1 => simp [toRoot, Path.length]
  | case2 c j ih =>
      rw [toRoot]
      simp only [Path.length, ih]
      exact delay_next C c j

/-- Remove exactly the forced suffix before the first centre visit.
Its length precondition rules out paths that stop before that visit. -/
def strip (C : Finset (List α)) {s t : State C} (p : Path C s t)
    (h : delay C s ≤ p.length) : Path C none t :=
  match s, p with
  | none, p => p
  | some ⟨c, j⟩, .nil _ => False.elim (by have := delay_internal_pos C c j; simp [Path.length] at h; omega)
  | some ⟨c, j⟩, .cons (.internal _ _) tail =>
      strip C tail (by have := delay_next C c j; simp only [Path.length] at h; omega)
termination_by p.length
decreasing_by simp [Path.length]

theorem strip_append (C : Finset (List α)) {s t : State C} (p : Path C s t)
    (h : delay C s ≤ p.length) : (toRoot C s).append (strip C p h) = p := by
  induction p with
  | nil s =>
      cases s with
      | none => simp [toRoot, strip, Path.append]
      | some s =>
          obtain ⟨c, j⟩ := s
          have := delay_internal_pos C c j
          simp only [Path.length] at h
          omega
  | cons e p ih =>
      cases e with
      | root c hc => simp [toRoot, strip, Path.append]
      | internal c j =>
          rw [toRoot, strip]
          simp only [Path.append]
          congr 1
          apply ih

theorem strip_insert (C : Finset (List α)) (s : State C) {t : State C}
    (q : Path C none t) :
    strip C ((toRoot C s).append q) (by simp) = q := by
  apply Path.append_left_injective (toRoot C s)
  exact strip_append C _ _

/-- A complete codeword petal, including the edge leaving the centre and the
forced internal continuation back to it. -/
def petal (C : Finset (List α)) (c : Codeword C) (hc : 0 < c.val.length) :
    Path C none none := .cons (.root c hc) (toRoot C (after C c 0))

@[simp] theorem petal_length (C : Finset (List α)) (c : Codeword C)
    (hc : 0 < c.val.length) : (petal C c hc).length = c.val.length := by
  simp only [petal, Path.length, toRoot_length, delay, remainder_after_zero, List.length_tail]
  omega

/-- At the centre, any path long enough to finish its first chosen petal
admits a unique complete-petal factorization. -/
theorem first_petal_factor (C : Finset (List α)) (k : ℕ)
    (hbound : ∀ c ∈ C, c.length ≤ k) {t : State C} (p : Path C none t)
    (hlen : k ≤ p.length) (hk : 0 < k) :
    ∃ c : Codeword C, ∃ hc : 0 < c.val.length, ∃ q : Path C none t,
      (petal C c hc).append q = p := by
  cases p with
  | nil => simp only [Path.length] at hlen; omega
  | cons e tail =>
      cases e with
      | root c hc =>
          have hd : delay C (after C c 0) ≤ tail.length := by
            have hb := hbound c.val c.property
            simp only [Path.length] at hlen
            simp only [delay, remainder_after_zero, List.length_tail]
            omega
          refine ⟨c, hc, strip C tail hd, ?_⟩
          simp only [petal, Path.append]
          rw [strip_append]

def firstCode {C : Finset (List α)} {s t : State C} : Path C s t → Option (Codeword C)
  | .nil _ => none
  | .cons (.root c _) _ => some c
  | .cons (.internal _ _) _ => none

theorem petal_append_injective (C : Finset (List α)) {t : State C}
    (c d : Codeword C) (hc : 0 < c.val.length) (hd : 0 < d.val.length)
    (p q : Path C none t) (h : (petal C c hc).append p = (petal C d hd).append q) :
    c = d ∧ p = q := by
  have he : c = d := by
    have he := congrArg firstCode h
    simpa only [petal, Path.append, firstCode, Option.some.injEq] using he
  subst d
  exact ⟨rfl, Path.append_left_injective (petal C c hc) h⟩

theorem delay_bound (C : Finset (List α)) (k : ℕ)
    (hbound : ∀ c ∈ C, c.length ≤ k) (s : State C) : delay C s ≤ k - 1 := by
  cases s with
  | none => simp
  | some s =>
      obtain ⟨c, j⟩ := s
      have hb := hbound c.val c.property
      simp only [delay, remainder, List.length_drop]
      omega

def splitPetal (C : Finset (List α)) (k : ℕ)
    (hpos : ∀ c ∈ C, 0 < c.length) (hbound : ∀ c ∈ C, c.length ≤ k)
    {t : State C} (p : Path C none t) (hlen : k ≤ p.length) (hk : 0 < k) :
    Σ c : Codeword C,
      {q : Path C none t // (petal C c (hpos c.val c.property)).append q = p} :=
  match p with
  | .nil _ => False.elim (by simp only [Path.length] at hlen; omega)
  | .cons (.root c hc) tail =>
      have hd : delay C (after C c 0) ≤ tail.length := by
        have hb := hbound c.val c.property
        simp only [Path.length] at hlen
        simp only [delay, remainder_after_zero, List.length_tail]
        omega
      ⟨c, ⟨strip C tail hd, by
        simp only [petal, Path.append]
        rw [strip_append]⟩⟩

abbrev Fixed (C : Finset (List α)) (n : ℕ) (s t : State C) :=
  {p : Path C s t // p.length = n}

abbrev Shorter (C : Finset (List α)) (n : ℕ) (s t : State C) :=
  Σ c : Codeword C, Fixed C (n - c.val.length) s t

/-- Insert the specified petal immediately after the shorter path's first
centre visit. The initial forced suffix and final endpoint are preserved. -/
def insertPetal (C : Finset (List α)) (k n : ℕ)
    (hpos : ∀ c ∈ C, 0 < c.length) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hk : 0 < k) (hn : 2 * k - 1 ≤ n) (s t : State C)
    (short : Shorter C n s t) : Fixed C n s t :=
  let c := short.1
  let q := short.2.val
  have hd : delay C s ≤ q.length := by
    have hb := hbound c.val c.property
    have hs := delay_bound C k hbound s
    have hq := short.2.property
    change q.length = n - c.val.length at hq
    omega
  let tail := strip C q hd
  ⟨(toRoot C s).append ((petal C c (hpos c.val c.property)).append tail), by
    have he := congrArg Path.length (strip_append C q hd)
    simp only [Path.length_append, toRoot_length] at he
    have hq := short.2.property
    change q.length = n - c.val.length at hq
    have hb := hbound c.val c.property
    simp only [Path.length_append, toRoot_length, petal_length]
    change delay C s + (c.val.length + (strip C q hd).length) = n
    omega⟩

/-- Delete the first complete petal after the first centre visit. The returned
codeword is the one actually read on the first outgoing centre edge. -/
def deletePetal (C : Finset (List α)) (k n : ℕ)
    (hpos : ∀ c ∈ C, 0 < c.length) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hk : 0 < k) (hn : 2 * k - 1 ≤ n) (s t : State C)
    (long : Fixed C n s t) : Shorter C n s t :=
  have hd : delay C s ≤ long.val.length := by
    have hs := delay_bound C k hbound s
    have hl := long.property
    omega
  let rooted := strip C long.val hd
  have hl : k ≤ rooted.length := by
    have he := congrArg Path.length (strip_append C long.val hd)
    simp only [Path.length_append, toRoot_length] at he
    have hs := delay_bound C k hbound s
    have hl := long.property
    change k ≤ (strip C long.val hd).length
    omega
  let pieces := splitPetal C k hpos hbound rooted hl hk
  ⟨pieces.1, ⟨(toRoot C s).append pieces.2.val, by
    have he := congrArg Path.length pieces.2.property
    simp only [Path.length_append, petal_length] at he
    have hr := congrArg Path.length (strip_append C long.val hd)
    simp only [Path.length_append, toRoot_length] at hr
    have hl := long.property
    simp only [Path.length_append, toRoot_length]
    change delay C s + pieces.2.val.length = n - pieces.1.val.length
    change pieces.1.val.length + pieces.2.val.length = (strip C long.val hd).length at he
    omega⟩⟩

theorem insert_delete (C : Finset (List α)) (k n : ℕ)
    (hpos : ∀ c ∈ C, 0 < c.length) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hk : 0 < k) (hn : 2 * k - 1 ≤ n) (s t : State C) (p : Fixed C n s t) :
    insertPetal C k n hpos hbound hk hn s t (deletePetal C k n hpos hbound hk hn s t p) = p := by
  apply Subtype.ext
  unfold insertPetal deletePetal
  dsimp only
  rw [strip_insert]
  rw [(splitPetal C k hpos hbound _ _ hk).2.property]
  exact strip_append C p.val _

theorem insert_injective (C : Finset (List α)) (k n : ℕ)
    (hpos : ∀ c ∈ C, 0 < c.length) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hk : 0 < k) (hn : 2 * k - 1 ≤ n) (s t : State C) :
    Function.Injective (insertPetal C k n hpos hbound hk hn s t) := by
  rintro ⟨c, p⟩ ⟨d, q⟩ h
  have he := congrArg Subtype.val h
  dsimp only [insertPetal] at he
  have hr := Path.append_left_injective (toRoot C s) he
  obtain ⟨hcd, htail⟩ := petal_append_injective C c d _ _ _ _ hr
  subst d
  have hpq : p.val = q.val := by
    rw [← strip_append C p.val _, ← strip_append C q.val _]
    congr 1
  have hs : p = q := Subtype.ext hpq
  subst q
  rfl

theorem delete_insert (C : Finset (List α)) (k n : ℕ)
    (hpos : ∀ c ∈ C, 0 < c.length) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hk : 0 < k) (hn : 2 * k - 1 ≤ n) (s t : State C) (p : Shorter C n s t) :
    deletePetal C k n hpos hbound hk hn s t (insertPetal C k n hpos hbound hk hn s t p) = p := by
  apply insert_injective C k n hpos hbound hk hn s t
  exact insert_delete C k n hpos hbound hk hn s t _

/-- The one-shot deletion/insertion bijection, for fixed starting and ending
vertices. It uses no decipherability, generating functions or deficiency
theorem; positivity and the maximum petal length are sufficient. -/
def deletionInsertionEquiv (C : Finset (List α)) (k n : ℕ)
    (hpos : ∀ c ∈ C, 0 < c.length) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hk : 0 < k) (hn : 2 * k - 1 ≤ n) (s t : State C) :
    Fixed C n s t ≃ Shorter C n s t where
  toFun := deletePetal C k n hpos hbound hk hn s t
  invFun := insertPetal C k n hpos hbound hk hn s t
  left_inv := insert_delete C k n hpos hbound hk hn s t
  right_inv := delete_insert C k n hpos hbound hk hn s t

/-- The label on an actual edge, represented as a singleton list. -/
def Edge.word {C : Finset (List α)} {s t : State C} : Edge C s t → List α
  | .root c _ => c.val.take 1
  | .internal c j => (remainder C (some ⟨c, j⟩)).take 1

theorem Edge.word_length {C : Finset (List α)} {s t : State C} (e : Edge C s t) :
    e.word.length = 1 := by
  cases e with
  | root c hc => simp only [Edge.word, List.length_take]; omega
  | internal c j =>
      have hp := delay_internal_pos C c j
      simp only [Edge.word, List.length_take]
      unfold delay at hp
      omega

def Path.word {C : Finset (List α)} {s t : State C} : Path C s t → List α
  | .nil _ => []
  | .cons e p => e.word ++ p.word

@[simp] theorem Path.word_length {C : Finset (List α)} {s t : State C} (p : Path C s t) :
    p.word.length = p.length := by
  induction p with
  | nil => rfl
  | cons e p ih => simp [Path.word, Path.length, Edge.word_length, ih, Nat.add_comm]

@[simp] theorem Path.word_append {C : Finset (List α)} {s t u : State C}
    (p : Path C s t) (q : Path C t u) : (p.append q).word = p.word ++ q.word := by
  induction p with
  | nil => rfl
  | cons e p ih => simp [Path.word, Path.append, ih, List.append_assoc]

@[simp] theorem toRoot_word (C : Finset (List α)) (s : State C) :
    (toRoot C s).word = remainder C s := by
  induction s using toRoot.induct with
  | case1 => simp [toRoot, Path.word, remainder]
  | case2 c j ih =>
      rw [toRoot]
      simp only [Path.word, Edge.word, ih, remainder_after_succ]
      simpa using List.take_append_drop 1 (remainder C (some ⟨c, j⟩))

@[simp] theorem petal_word (C : Finset (List α)) (c : Codeword C)
    (hc : 0 < c.val.length) : (petal C c hc).word = c.val := by
  simp only [petal, Path.word, Edge.word, toRoot_word, remainder_after_zero]
  simpa using List.take_append_drop 1 c.val

private theorem take_one_of_head {xs : List α} {a : α} (h : xs.head? = some a) :
    xs.take 1 = [a] := by
  cases xs with
  | nil => simp at h
  | cons b bs => simpa using h

theorem path_count_positive (C : Finset (List α)) {s t : State C} (p : Path C s t) :
    0 < FlowerAutomaton.ways C p.word s t := by
  induction p with
  | nil s => simp [Path.word, FlowerAutomaton.ways]
  | cons e p ih =>
      cases e with
      | root c hc =>
          obtain ⟨a, u, he⟩ := List.exists_cons_of_ne_nil (List.ne_nil_of_length_pos hc)
          have ha : c.val.head? = some a := by simp [he]
          simp only [Path.word, Edge.word, take_one_of_head ha, List.singleton_append,
            FlowerAutomaton.ways]
          apply lt_of_lt_of_le ?_ (Finset.single_le_sum (fun _ _ => Nat.zero_le _) (Finset.mem_univ c))
          simpa only [if_pos ha] using ih
      | internal c j =>
          obtain ⟨a, u, he⟩ := List.exists_cons_of_ne_nil (remainder_internal_ne_nil C c j)
          have ha : (remainder C (some ⟨c, j⟩)).head? = some a := by simp [he]
          simpa only [Path.word, Edge.word, take_one_of_head ha, List.singleton_append,
            FlowerAutomaton.ways, if_pos ha] using ih

/-- These inductive paths are precisely the edge-labelled paths counted by
the paper's literal flower matrices. This connects path surgery to the
existing automaton, rather than introducing a new path language. -/
theorem ways_pos_iff_path (C : Finset (List α)) (w : List α) (s t : State C) :
    0 < FlowerAutomaton.ways C w s t ↔ ∃ p : Path C s t, p.word = w := by
  constructor
  · intro hp
    induction w generalizing s with
    | nil =>
        have hst : s = t := by
          by_contra h
          simp [FlowerAutomaton.ways, h] at hp
        subst t
        exact ⟨.nil s, rfl⟩
    | cons a w ih =>
        cases s with
        | none =>
            change 0 < ∑ c : Codeword C, if c.val.head? = some a then
              FlowerAutomaton.ways C w (after C c 0) t else 0 at hp
            have hex : ∃ c : Codeword C, 0 < (if c.val.head? = some a then
                FlowerAutomaton.ways C w (after C c 0) t else 0) := by
              by_contra hn
              push_neg at hn
              have hz : (∑ c : Codeword C, if c.val.head? = some a then
                  FlowerAutomaton.ways C w (after C c 0) t else 0) = 0 :=
                Finset.sum_eq_zero (fun c _ => by have := hn c; omega)
              omega
            obtain ⟨c, hc⟩ := hex
            have ha : c.val.head? = some a := by split_ifs at hc with h <;> simp_all
            rw [if_pos ha] at hc
            obtain ⟨p, hw⟩ := ih (after C c 0) hc
            have hl : 0 < c.val.length := by
              cases he : c.val with
              | nil => simp [he] at ha
              | cons b bs => simp [he]
            refine ⟨.cons (.root c hl) p, ?_⟩
            simp only [Path.word, Edge.word, take_one_of_head ha, List.singleton_append, hw]
        | some s =>
            obtain ⟨c, j⟩ := s
            change 0 < (if (remainder C (some ⟨c, j⟩)).head? = some a then
              FlowerAutomaton.ways C w (after C c (j.val + 1)) t else 0) at hp
            have ha : (remainder C (some ⟨c, j⟩)).head? = some a := by
              split_ifs at hp with h <;> simp_all
            rw [if_pos ha] at hp
            obtain ⟨p, hw⟩ := ih (after C c (j.val + 1)) hp
            refine ⟨.cons (.internal c j) p, ?_⟩
            simp only [Path.word, Edge.word, take_one_of_head ha, List.singleton_append, hw]
  · rintro ⟨p, rfl⟩
    exact path_count_positive C p

end Proof.FlowerPaths


==> anc/proof/Proof/FlowerRefinement.lean <==
import Proof.FlowerSolver
import Mathlib.Tactic.GeneralizeProofs

namespace Proof.PrefixExtraction
open scoped BigOperators
variable {α ι κ : Type*} [Fintype α] [LinearOrder α]
  [Fintype ι] [Fintype κ]
set_option linter.unusedSectionVars false

theorem future_scalar_congr
    (B : α → Matrix ι ι ℕ) (D : α → Matrix κ κ ℕ)
    (u y : ι → ℕ) (u' y' : κ → ℕ)
    (hw : ∀ w, scalar (run B u w) y = scalar (run D u' w) y') (n : ℕ) :
    scalar u (future B y n) = scalar u' (future D y' n) := by
  rw [scalar_future_eq_sum_words, scalar_future_eq_sum_words]
  exact Finset.sum_congr rfl (fun w _ => hw (List.ofFn w))

theorem chooseLetter_congr [Nonempty α]
    (B : α → Matrix ι ι ℕ) (D : α → Matrix κ κ ℕ)
    (u y : ι → ℕ) (u' y' : κ → ℕ) (r n : ℕ)
    (hw : ∀ w, scalar (run B u w) y = scalar (run D u' w) y')
    (h : scalar u (future B y (n+1)) < r*Fintype.card α^(n+1))
    (h' : scalar u' (future D y' (n+1)) < r*Fintype.card α^(n+1)) :
    chooseLetter B u y r n h = chooseLetter D u' y' r n h' := by
  have hs (a : α) : scalar (step B u a) (future B y n) =
      scalar (step D u' a) (future D y' n) :=
    future_scalar_congr B D _ y _ y' (fun w => hw (a::w)) n
  unfold chooseLetter
  simp_rw [hs]

theorem extractAux_congr [Nonempty α]
    (B : α → Matrix ι ι ℕ) (D : α → Matrix κ κ ℕ)
    (y : ι → ℕ) (y' : κ → ℕ) (r n : ℕ)
    (u : ι → ℕ) (u' : κ → ℕ)
    (hw : ∀ w, scalar (run B u w) y = scalar (run D u' w) y')
    (h : scalar u (future B y n) < r*Fintype.card α^n)
    (h' : scalar u' (future D y' n) < r*Fintype.card α^n) :
    extractAux B y r n u h = extractAux D y' r n u' h' := by
  induction n generalizing u u' with
  | zero => rfl
  | succ n ih =>
    have ha := chooseLetter_congr B D u y u' y' r n hw h h'
    simp only [extractAux]
    congr 1
    apply ih
    intro w
    change scalar (run B u (_::w)) y = scalar (run D u' (_::w)) y'
    rw [ha]
    exact hw _

theorem extractCachedRange_congr [Nonempty α] [LinearOrder ι] [LinearOrder κ]
    (B : α → Matrix ι ι ℕ) (D : α → Matrix κ κ ℕ)
    (x y : ι → ℕ) (x' y' : κ → ℕ) (r bound : ℕ)
    (hw : ∀ w, scalar (run B x w) y = scalar (run D x' w) y')
    (h : ∃ n < bound, scalar x (future B y n) < r*Fintype.card α^n)
    (h' : ∃ n < bound, scalar x' (future D y' n) < r*Fintype.card α^n) :
    extractCachedRange B x y r bound h = extractCachedRange D x' y' r bound h' := by
  unfold extractCachedRange
  simp only [extractCachedAux_eq, cacheMatrix_eq, futureTable_correct]
  have hf := future_scalar_congr B D x y x' y' hw
  simp only [hf]
  apply extractAux_congr B D y y' r _ x x' hw

end Proof.PrefixExtraction

namespace Proof.FlowerAutomaton
set_option linter.unusedSectionVars false
open scoped BigOperators
open Target
variable {α : Type*} [LinearOrder α] [Fintype α]

theorem scalar_word_eq_suffix (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) :
    PrefixExtraction.scalar
      (PrefixExtraction.run (letterTransition C) (compressedRow C a k r hpow) w)
      (compressedColumn C a k r hpow) =
    PrefixExtraction.scalar
      (PrefixExtraction.run (CodeAutomaton.letterTransition C)
        (CodeAutomaton.compressedRow C a k r hpow) w)
      (CodeAutomaton.compressedColumn C a k r hpow) := by
  rw [← compressed_mass_eq_scalar, compressed_eq_suffix, CodeAutomaton.compressed_mass_eq_scalar]

theorem coefficient_eq_suffix (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (n : ℕ) :
    PrefixExtraction.scalar (compressedRow C a k r hpow)
      (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n) =
    PrefixExtraction.scalar (CodeAutomaton.compressedRow C a k r hpow)
      (PrefixExtraction.future (CodeAutomaton.letterTransition C)
        (CodeAutomaton.compressedColumn C a k r hpow) n) :=
  PrefixExtraction.future_scalar_congr _ _ _ _ _ _ (scalar_word_eq_suffix C a k r hpow) n

theorem extraction_eq_suffix [Nonempty α] (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C)
    (h : ∃ n < 2*k, PrefixExtraction.scalar (compressedRow C a k r hpow)
      (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n) <
        (r+1)*Fintype.card α^n)
    (h' : ∃ n < 2*k, PrefixExtraction.scalar (CodeAutomaton.compressedRow C a k r hpow)
      (PrefixExtraction.future (CodeAutomaton.letterTransition C)
        (CodeAutomaton.compressedColumn C a k r hpow) n) < (r+1)*Fintype.card α^n) :
    PrefixExtraction.extractCachedRange (letterTransition C)
      (compressedRow C a k r hpow) (compressedColumn C a k r hpow) (r+1) (2*k) h =
    PrefixExtraction.extractCachedRange (CodeAutomaton.letterTransition C)
      (CodeAutomaton.compressedRow C a k r hpow) (CodeAutomaton.compressedColumn C a k r hpow)
      (r+1) (2*k) h' :=
  PrefixExtraction.extractCachedRange_congr _ _ _ _ _ _ _ _ (scalar_word_eq_suffix C a k r hpow) h h'

theorem certifiedCycle_word_eq_suffix [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (h : ∃ n < 2*k, PrefixExtraction.scalar (compressedRow C a k r hpow)
      (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n) <
        (r+1)*Fintype.card α^n)
    (h' : ∃ n < 2*k, PrefixExtraction.scalar (CodeAutomaton.compressedRow C a k r hpow)
      (PrefixExtraction.future (CodeAutomaton.letterTransition C)
        (CodeAutomaton.compressedColumn C a k r hpow) n) < (r+1)*Fintype.card α^n) :
    (certifiedCycle C hcode a k r hk hpow hbound h).val =
    (CodeAutomaton.certifiedCycle C hcode a k r hk hpow hpos hbound h').val := by
  simp only [certifiedCycle, CodeAutomaton.certifiedCycle,
    cachedRow_eq, cachedColumn_eq, cachedCompressed_eq, compressed_eq_suffix,
    CodeAutomaton.cachedRow_eq, CodeAutomaton.cachedColumn_eq, CodeAutomaton.cachedCompressed_eq,
    extraction_eq_suffix C a k r hpow h h']

theorem solveCycle_word_eq_suffix [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k) :
    resultWord (solveCycle C hcode a k r hk hpow hpos hbound) =
      CodeAutomaton.resultWord (CodeAutomaton.solveCycle C hcode a k r hk hpow hpos hbound) := by
  unfold solveCycle CodeAutomaton.solveCycle
  simp only [cachedRow_eq, cachedColumn_eq, CodeAutomaton.cachedRow_eq,
    CodeAutomaton.cachedColumn_eq, PrefixExtraction.futureTable_correct, coefficient_eq_suffix]
  split
  · simp only [resultWord, CodeAutomaton.resultWord]
    congr 1
    apply certifiedCycle_word_eq_suffix
  · rfl

/-- The quotient implementation returns exactly the same word as the literal
flower implementation, including its deterministic tie-breaking choices. -/
theorem solve_word_eq_suffix
    (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) :
    resultWord (solve C k hk hne hwords hcode) =
      CodeAutomaton.resultWord (CodeAutomaton.solve C k hk hne hwords hcode) := by
  have hc := hwords (C.min' hne) (Finset.min'_mem C hne)
  simp only [solve, CodeAutomaton.solve]
  generalize_proofs
  generalize hmin : C.min' hne = chosen at *
  cases chosen with
  | nil => simp at hc
  | cons a tail =>
    letI : Nonempty α := ⟨a⟩
    simp only
    split
    · apply solveCycle_word_eq_suffix
    · rfl

end Proof.FlowerAutomaton


==> anc/proof/Proof/FlowerRenewal.lean <==
import Proof.FlowerAutomaton
import Mathlib.Data.Matrix.Mul

/-!
Finite renewal on the literal flower. A path reaches the root after at
most `k-1` steps. At length at least `2*k-1`, the first subsequent complete
petal can be removed and inserted again. The recursive proof below counts
this finite decomposition with arbitrary terminal weights. No generating
series or unique-decipherability hypothesis is used.
-/

namespace Proof.FlowerAutomaton
open scoped BigOperators
variable {α : Type*} [DecidableEq α]
set_option linter.unusedSectionVars false

/-- Number of unlabelled edge paths, with a fixed terminal weight. Parallel
edges remain distinct: every codeword contributes its own root branch. -/
def walks (C : Finset (List α)) (y : State C → ℕ) : ℕ → State C → ℕ
  | 0, s => y s
  | n+1, none => ∑ c : Codeword C, walks C y n (after C c 0)
  | n+1, some ⟨c, j⟩ => walks C y n (after C c (j.val+1))

def rootDelay (C : Finset (List α)) (s : State C) : ℕ :=
  (remainder C s).length

@[simp] theorem rootDelay_root (C : Finset (List α)) : rootDelay C none = 0 := rfl

theorem rootDelay_internal_pos (C : Finset (List α)) (c : Codeword C)
    (j : Fin (c.val.length-1)) : 0 < rootDelay C (some ⟨c,j⟩) :=
  List.length_pos_iff.mpr (remainder_internal_ne_nil C c j)

@[simp] theorem rootDelay_next (C : Finset (List α)) (c : Codeword C)
    (j : Fin (c.val.length-1)) :
    rootDelay C (after C c (j.val+1)) = rootDelay C (some ⟨c,j⟩) - 1 := by
  simp only [rootDelay, remainder_after_succ, List.length_tail]

@[simp] theorem rootDelay_enter (C : Finset (List α)) (c : Codeword C) :
    rootDelay C (after C c 0) = c.val.length - 1 := by
  simp [rootDelay]

theorem rootDelay_lt (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hbound : ∀ c∈C, c.length ≤ k) (s : State C) : rootDelay C s < k :=
  CodeAutomaton.state_length_lt C k hk hbound _ (remainder_mem_states C s)

/-- Before its first root visit a path is deterministic. Reaching the root
exactly at the final vertex is allowed, leaving a zero-length path. -/
theorem walks_to_root (C : Finset (List α)) (y : State C → ℕ)
    (n : ℕ) (s : State C) (hn : rootDelay C s ≤ n) :
    walks C y n s = walks C y (n-rootDelay C s) none := by
  induction n generalizing s with
  | zero =>
    cases s with
    | none => rfl
    | some s =>
      obtain ⟨c,j⟩ := s
      have hp := rootDelay_internal_pos C c j
      omega
  | succ n ih =>
    cases s with
    | none => simp
    | some s =>
      obtain ⟨c,j⟩ := s
      have hp := rootDelay_internal_pos C c j
      have hnext : rootDelay C (after C c (j.val+1)) ≤ n := by
        rw [rootDelay_next]
        omega
      rw [walks, ih _ hnext, rootDelay_next]
      congr 1
      omega

/-- A root path of length at least `k` completes its first selected petal. -/
theorem walks_root_renewal (C : Finset (List α)) (y : State C → ℕ)
    (k n : ℕ) (hk : 1 ≤ k) (hpos : ∀ c∈C, 0<c.length)
    (hbound : ∀ c∈C, c.length≤k) (hn : k≤n) :
    walks C y n none = ∑ c : Codeword C, walks C y (n-c.val.length) none := by
  obtain ⟨m, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : n ≠ 0)
  rw [walks]
  apply Finset.sum_congr rfl
  intro c _
  have hc := hbound c.val c.property
  have hp := hpos c.val c.property
  rw [walks_to_root C y m (after C c 0) (by simp; omega), rootDelay_enter]
  congr 1
  omega

/-- Removing the first whole petal after the first root visit, with terminal
weight preserved. The inverse inserts that petal at the same first visit. -/
theorem walks_renewal (C : Finset (List α)) (y : State C → ℕ)
    (k n : ℕ) (hk : 1≤k) (hpos : ∀ c∈C, 0<c.length)
    (hbound : ∀ c∈C, c.length≤k) (hn : 2*k-1≤n) (s : State C) :
    walks C y n s = ∑ c : Codeword C, walks C y (n-c.val.length) s := by
  have hs := rootDelay_lt C k hk hbound s
  rw [walks_to_root C y n s (by omega),
    walks_root_renewal C y k (n-rootDelay C s) hk hpos hbound (by omega)]
  apply Finset.sum_congr rfl
  intro c _
  have hc := hbound c.val c.property
  rw [walks_to_root C y (n-c.val.length) s (by omega)]
  congr 1
  omega

variable [Fintype α]

/-- Natural-number adjacency: all letter-labelled edges, including parallel
root loops, are counted with their multiplicities. -/
def adjacency (C : Finset (List α)) : Matrix (State C) (State C) ℕ :=
  ∑ a : α, transition C [a]

theorem adjacency_mulVec (C : Finset (List α)) (hpos : ∀ c∈C,0<c.length)
    (y : State C → ℕ) (s : State C) :
    (adjacency C).mulVec y s = walks C y 1 s := by
  simp only [adjacency, Matrix.mulVec, dotProduct, Matrix.sum_apply, Finset.sum_mul]
  rw [Finset.sum_comm]
  cases s with
  | none =>
    simp only [transition, ways, walks, Finset.sum_mul]
    conv_lhs =>
      arg 2
      ext a
      rw [Finset.sum_comm]
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro c _
    have hp := hpos c.val c.property
    cases hc : c.val with
    | nil => simp [hc] at hp
    | cons a tail =>
      simp only [hc, List.head?_cons, Option.some.injEq]
      rw [Finset.sum_comm]
      simp only [ite_mul, zero_mul, one_mul, Finset.sum_ite_eq,
        Finset.mem_univ, if_true]
  | some s =>
    obtain ⟨c,j⟩ := s
    have hp := remainder_internal_ne_nil C c j
    cases hr : remainder C (some ⟨c,j⟩) with
    | nil => exact (hp hr).elim
    | cons a tail =>
      simp only [transition, ways, walks, hr, List.head?_cons, Option.some.injEq]
      rw [Finset.sum_comm]
      simp only [ite_mul, zero_mul, one_mul, Finset.sum_ite_eq,
        Finset.mem_univ, if_true]

theorem walks_eq_mulVec_power (C : Finset (List α))
    (hpos : ∀ c∈C,0<c.length) (y : State C → ℕ) (n : ℕ) :
    walks C y n = (adjacency C ^ n).mulVec y := by
  induction n with
  | zero => funext s; simp [walks]
  | succ n ih =>
    funext s
    have hstep : walks C y (n+1) s = walks C (walks C y n) 1 s := by
      cases s with
      | none => rfl
      | some s => obtain ⟨c,j⟩ := s; rfl
    rw [hstep, ← adjacency_mulVec C hpos, ih, Matrix.mulVec_mulVec, pow_succ']

private theorem mulVec_delta {ι : Type*} [Fintype ι] [DecidableEq ι]
    (M : Matrix ι ι ℕ) (s t : ι) :
    M.mulVec (fun q => if q=t then 1 else 0) s = M s t := by
  simp only [Matrix.mulVec, dotProduct, mul_ite, mul_one, mul_zero,
    Finset.sum_ite_eq', Finset.mem_univ, if_true]

/-- The finite first-petal deletion/insertion identity, entrywise on the
literal flower adjacency matrix. It holds for arbitrary finite collections
of positive words, without unique decipherability. -/
theorem adjacency_renewal (C : Finset (List α)) (k n : ℕ) (hk : 1≤k)
    (hpos : ∀ c∈C,0<c.length) (hbound : ∀ c∈C,c.length≤k) (hn : 2*k-1≤n) :
    adjacency C ^ n = ∑ c∈C, adjacency C ^ (n-c.length) := by
  ext s t
  have h := walks_renewal C (fun q => if q=t then 1 else 0) k n hk hpos hbound hn s
  simp only [walks_eq_mulVec_power C hpos, mulVec_delta] at h
  simp only [Matrix.sum_apply]
  rw [← Finset.sum_coe_sort C]
  exact h

/-- First-petal deletion preserves both endpoints, hence arbitrary fixed
initial and terminal weights. Neither vector needs to be an indicator. -/
theorem weighted_adjacency_renewal (C : Finset (List α)) (x y : State C → ℕ)
    (k n : ℕ) (hk : 1≤k) (hpos : ∀ c∈C,0<c.length)
    (hbound : ∀ c∈C,c.length≤k) (hn : 2*k-1≤n) :
    x ⬝ᵥ (adjacency C ^ n).mulVec y =
      ∑ c∈C, x ⬝ᵥ (adjacency C ^ (n-c.length)).mulVec y := by
  simp only [dotProduct, ← walks_eq_mulVec_power C hpos y]
  rw [← Finset.sum_coe_sort C]
  simp_rw [walks_renewal C y k n hk hpos hbound hn, Finset.mul_sum]
  exact Finset.sum_comm

/-- The one-shot identity at the horizon used by short deficiency. -/
theorem weighted_adjacency_renewal_at_bound (C : Finset (List α))
    (x y : State C → ℕ) (k : ℕ) (hk : 1≤k)
    (hpos : ∀ c∈C,0<c.length) (hbound : ∀ c∈C,c.length≤k) :
    x ⬝ᵥ (adjacency C ^ (2*k-1)).mulVec y =
      ∑ c∈C, x ⬝ᵥ (adjacency C ^ (2*k-1-c.length)).mulVec y :=
  weighted_adjacency_renewal C x y k (2*k-1) hk hpos hbound le_rfl

end Proof.FlowerAutomaton


==> anc/proof/Proof/FlowerSolver.lean <==
import Proof.FlowerCompression
import Proof.ExecutableSolver
import Mathlib.Data.Prod.Lex

namespace Proof.FlowerAutomaton
open scoped BigOperators
open Target
variable {α : Type*} [LinearOrder α] [Fintype α]
set_option linter.unusedSectionVars false

def stateKey (C : Finset (List α)) : State C → (List α ×ₗ ℕ)
  | none => toLex ([], 0)
  | some ⟨c, j⟩ => toLex (c.val, j.val + 1)

theorem stateKey_injective (C : Finset (List α)) : Function.Injective (stateKey C) := by
  intro s t h
  cases s with
  | none => cases t <;> simp_all [stateKey]
  | some s =>
    cases t with
    | none => simp [stateKey, toLex] at h
    | some t =>
      obtain ⟨c, i⟩ := s
      obtain ⟨d, j⟩ := t
      change (c.val, i.val + 1) = (d.val, j.val + 1) at h
      simp only [Prod.mk.injEq, Nat.add_left_inj] at h
      have hcd : c = d := Subtype.ext h.1
      subst d
      have hij : i = j := Fin.ext h.2
      subst j
      rfl

instance stateLinearOrder (C : Finset (List α)) : LinearOrder (State C) :=
  LinearOrder.lift' (stateKey C) (stateKey_injective C)

local instance (priority := 10000) stateDecidableEq (C : Finset (List α)) :
    DecidableEq (State C) := (stateLinearOrder C).toDecidableEq

theorem wordMatrix_ordered (C : Finset (List α)) (w : List α) :
    PrefixExtraction.wordMatrix (letterTransition C) w = transition C w := by
  induction w with
  | nil =>
    ext s t
    simp only [PrefixExtraction.wordMatrix, transition, ways, Matrix.one_apply]
    by_cases h : s = t <;> simp [h]
  | cons a w ih =>
    rw [PrefixExtraction.wordMatrix, ih]
    simpa [letterTransition] using (transition_append C [a] w).symm

def cachedLeft (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : Matrix (State C) (Fin (r+1)) ℕ :=
  let L := CodeAutomaton.cachedLeft C a k r hpow
  cacheMatrix (fun s i => L (projection C s) i)

def cachedRight (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : Matrix (Fin (r+1)) (State C) ℕ :=
  let E := PrefixExtraction.cachedWordMatrix (letterTransition C)
    (List.replicate (CodeAutomaton.longPowerLength k r) a)
  cacheMatrix (fun i s => E (cycleState C a r hpow i) s)

@[simp] theorem cachedLeft_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : cachedLeft C a k r hpow = cycleLeft C a k r hpow := by
  simp only [cachedLeft, cacheMatrix_eq, CodeAutomaton.cachedLeft_eq]
  rfl

@[simp] theorem cachedRight_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : cachedRight C a k r hpow = cycleRight C a k r hpow := by
  simp only [cachedRight, cacheMatrix_eq, PrefixExtraction.cachedWordMatrix_correct]
  rw [wordMatrix_ordered]
  rfl

def cachedRow (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : State C → ℕ :=
  let H := cachedRight C a k r hpow
  cache (fun s => ∑ i, H i s)

def cachedColumn (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : State C → ℕ :=
  let L := cachedLeft C a k r hpow
  cache (fun s => ∑ i, L s i)

@[simp] theorem cachedRow_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : cachedRow C a k r hpow = compressedRow C a k r hpow := by
  simp only [cachedRow, cache_eq, cachedRight_eq]
  rfl

@[simp] theorem cachedColumn_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : cachedColumn C a k r hpow = compressedColumn C a k r hpow := by
  simp only [cachedColumn, cache_eq, cachedLeft_eq]
  rfl

def cachedCompressed (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) : Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
  let H := cachedRight C a k r hpow
  let L := cachedLeft C a k r hpow
  let B := PrefixExtraction.cachedWordMatrix (letterTransition C) w
  let HB := cacheMatrix (H * B)
  cacheMatrix (HB * L)

@[simp] theorem cachedCompressed_eq (C : Finset (List α)) (a : α) (k r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) (w : List α) :
    cachedCompressed C a k r hpow w = compressed C a k r hpow w := by
  simp only [cachedCompressed, cacheMatrix_eq, cachedRight_eq, cachedLeft_eq, PrefixExtraction.cachedWordMatrix_correct]
  rw [wordMatrix_ordered]
  rfl

local instance {m n : Type*} : PartialOrder (Matrix m n ℕ) :=
  inferInstanceAs (PartialOrder (m → n → ℕ))

def certifiedCycle [LinearOrder α] [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hbound : ∀ c ∈ C, c.length ≤ k)
    (hagg : ∃ n < 2*k,
      PrefixExtraction.scalar (compressedRow C a k r hpow)
        (PrefixExtraction.future (letterTransition C)
          (compressedColumn C a k r hpow) n) <
            (r+1) * Fintype.card α ^ n) :
    {w : List α // w.length ≤ 4*k^2-3*k ∧ transition C w = 0} := by
  let B := letterTransition C
  let x := cachedRow C a k r hpow
  let y := cachedColumn C a k r hpow
  have hagg' : ∃ n < 2*k, PrefixExtraction.scalar x (PrefixExtraction.future B y n) <
      (r+1) * Fintype.card α ^ n := by simpa [x, y, B] using hagg
  let v := PrefixExtraction.extractCachedRange B x y (r+1) (2*k) hagg'
  have hvlen : v.length ≤ 2*k-1 := by
    have hvl := (PrefixExtraction.extractCachedRange_spec B x y (r+1) (2*k) hagg').1
    have hvlt : v.length < 2*k := by simpa [v] using hvl
    omega
  have hvscalar : PrefixExtraction.scalar (PrefixExtraction.run B x v) y < r+1 :=
    (PrefixExtraction.extractCachedRange_spec B x y (r+1) (2*k) hagg').2
  let p := k-1
  let T := cachedCompressed C a k r hpow v
  let R : Fin (r+1) → Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
    cache (fun i => cachedCompressed C a k r hpow (List.replicate (p+i.val) a))
  have hR : ∑ i, R i = allOnes := by
    simpa [R] using compressed_rotations_sum C hcode a k r hpow p
  have hT : mass T < Fintype.card (Fin (r+1)) := by
    rw [show Fintype.card (Fin (r+1)) = r+1 by simp]
    simp only [T, cachedCompressed_eq]
    rw [compressed_mass_eq_scalar]
    simpa [T, v, B, x, y] using hvscalar
  let is := CachedDescent.rotations T R hR hT T
  have his : is.length < Fintype.card (Fin (r+1)) :=
    CachedDescent.rotations_length_lt_card T R hR hT
  have hkill : T * (is.map (fun i => R i * T)).prod = 0 :=
    CachedDescent.rotations_product_zero T R hR hT
  have hzero : CodeAutomaton.transition C (CodeAutomaton.paddedWord a p v is) = 0 := by
    rw [CodeAutomaton.paddedWord_transition]
    apply padded_product_zero (CodeAutomaton.cycleLeft C a k r hpow) (CodeAutomaton.cycleRight C a k r hpow)
      (CodeAutomaton.compressed C a k r hpow (List.replicate p a)) (CodeAutomaton.transition C v)
      (CodeAutomaton.transition C (List.replicate p a))
      (fun i : Fin (r+1) => CodeAutomaton.transition C (List.replicate (p+i.val) a)) R
      (CodeAutomaton.compressed_padding C hcode a k r p hk hpow hbound (by rfl))
      (fun i => by simpa [R, compressed_eq_suffix] using
        CodeAutomaton.compressed_padding C hcode a k r (p+i.val) hk hpow hbound (by omega)) is
    simpa only [T, cachedCompressed_eq, compressed_eq_suffix] using hkill
  refine ⟨CodeAutomaton.paddedWord a p v is, ?_, (transition_zero_iff_suffix C _).mpr hzero⟩
  have hrk : r+1 ≤ k := by simpa using hbound _ hpow
  have hq : is.length+1 ≤ r+1 := by
    have hlt : is.length < r+1 := by simpa using his
    omega
  have hrot : (is.map Fin.val).sum ≤ ((is.length+1)-1)*((r+1)-1) := by
    simpa using CodeAutomaton.rotation_sum_le r is
  rw [CodeAutomaton.paddedWord_length]
  exact (parameterized_length_bound k (r+1) (is.length+1) v.length
    (is.map Fin.val).sum hq hvlen hrot).trans (universal_length_bound k (r+1) hk hrk)


/-- The bounded scan certifies completeness on the literal flower data. -/
theorem complete_of_no_deficient_length (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hscan : ∀ n < 2*k, (r+1)*Fintype.card α ^ n ≤
      PrefixExtraction.scalar (compressedRow C a k r hpow)
        (PrefixExtraction.future (letterTransition C) (compressedColumn C a k r hpow) n)) :
    ∀ w, Completable C w := by
  intro w
  by_contra hn
  obtain ⟨v, hv, hm⟩ := short_deficient_word C hcode a k r hk hpow hpos hbound ⟨w, hn⟩
  rw [compressed_mass_eq_scalar] at hm
  have ha := PrefixExtraction.aggregate_lt_of_deficient (letterTransition C)
    (compressedRow C a k r hpow) (compressedColumn C a k r hpow) (r+1) v
    (fun u => by rw [← compressed_mass_eq_scalar]; exact compressed_mass_le C hcode a k r hk hpow hbound u) hm
  have hb := hscan v.length (by omega)
  omega

/-- A completed certificate, or a word carrying its literal flower zero
matrix certificate and the exact quadratic length bound. -/
def CertifiedResult (C : Finset (List α)) (k : ℕ) :=
  Sum (PLift (∀ w, Completable C w))
    {w : List α // w.length ≤ 4*k^2-3*k ∧ transition C w = 0}

def solveCycle [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k) :
    CertifiedResult C k := by
  let table := PrefixExtraction.futureTable (letterTransition C)
    (cachedColumn C a k r hpow) (2*k)
  let good := Finset.univ.filter (fun n : Fin (2*k+1) => n.val < 2*k ∧
    PrefixExtraction.scalar (cachedRow C a k r hpow)
      (table n) < (r+1) * Fintype.card α ^ n.val)
  if hscan : good.Nonempty then
    exact .inr (certifiedCycle C hcode a k r hk hpow hbound (by
      obtain ⟨n, hn⟩ := hscan
      have hn' := (Finset.mem_filter.mp hn).2
      exact ⟨n.val, hn'.1, by simpa [table] using hn'.2⟩))
  else
    refine .inl ⟨?_⟩
    apply complete_of_no_deficient_length C hcode a k r hk hpow hpos hbound
    intro n hn
    apply Nat.le_of_not_gt
    intro hd
    refine hscan ⟨⟨n, by omega⟩, ?_⟩
    simp only [good, Finset.mem_filter, Finset.mem_univ, true_and]
    exact ⟨hn, by simpa [table] using hd⟩

/-- Total executable flower solver, with no promise of incompleteness. -/
def solve (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) : CertifiedResult C k := by
  have hpos : ∀ c ∈ C, c ≠ [] := fun c hc => List.length_pos_iff.mp (hwords c hc).1
  have hbound : ∀ c ∈ C, c.length ≤ k := fun c hc => (hwords c hc).2
  let c := C.min' hne
  have hc : c ∈ C := Finset.min'_mem C hne
  cases heq : c with
  | nil => exact (hpos c hc heq).elim
  | cons a tail =>
    letI : Nonempty α := ⟨a⟩
    let pure := (Finset.range k).filter (fun s => List.replicate (s+1) a ∈ C)
    if hp : pure.Nonempty then
      let s := pure.min' hp
      have hsmem : s ∈ pure := Finset.min'_mem pure hp
      have hpow : List.replicate (s+1) a ∈ C := (Finset.mem_filter.mp hsmem).2
      exact solveCycle C hcode a k s hk hpow hpos hbound
    else
      refine .inr ⟨List.replicate (2*k-1) a, ?_, ?_⟩
      · have hh := universal_length_bound k 1 hk hk
        have hb : 2*k-1+2*(k-1) ≤ 4*k^2-3*k := by simpa using hh
        simp only [List.length_replicate]
        omega
      · apply (transition_zero_iff C hpos _).mpr
        apply CodeAutomaton.missing_pure_power C a k hk hpos hbound
        intro r hr hmem
        obtain ⟨s, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hr)
        have hsk : s < k := by
          have := hbound _ hmem
          simpa using this
        exact hp ⟨s, Finset.mem_filter.mpr ⟨Finset.mem_range.mpr hsk, hmem⟩⟩

def resultWord {C : Finset (List α)} {k : ℕ} : CertifiedResult C k → Option (List α)
  | .inl _ => none
  | .inr w => some w.val

theorem solve_correct (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) :
    match resultWord (solve C k hk hne hwords hcode) with
    | none => ∀ w, Completable C w
    | some w => w.length ≤ 4*k^2-3*k ∧ transition C w = 0 ∧ ¬ Completable C w := by
  cases solve C k hk hne hwords hcode with
  | inl h => exact h.down
  | inr w =>
    exact ⟨w.property.1, w.property.2,
      (transition_zero_iff C (fun c hc => List.length_pos_iff.mp (hwords c hc).1) _).mp w.property.2⟩

end Proof.FlowerAutomaton


==> anc/proof/Proof/GlobalNumericBounds.lean <==
import Proof.AlgorithmBounds
import Proof.InputBounds

namespace Proof.AlgorithmBounds
open scoped BigOperators
open PrefixExtraction
variable {α ι : Type*} [Fintype α] [Fintype ι] [DecidableEq ι]

/-- Every coefficient tested by a reachable prefix has this value bound.
Nonnegativity gives the same bound for its partial sums. -/
theorem prefix_scalar_bound (B : α → Matrix ι ι ℕ) (x y : ι → ℕ)
    (X Y : ℕ) (hx : ∀ i, x i ≤ X) (hy : ∀ i, y i ≤ Y)
    (hbinary : ∀ w i j, wordMatrix B w i j ≤ 1) (p : List α) (n : ℕ) :
    scalar (run B x p) (future B y n) ≤
      (Fintype.card α * Fintype.card ι)^n * (Fintype.card ι^2 * X * Y) := by
  have hletter : ∀ a i j, B a i j ≤ 1 := by
    intro a i j
    simpa [wordMatrix] using hbinary [a] i j
  have hs := scalar_bound (run B x p) (future B y n)
    (Fintype.card ι * X) ((Fintype.card α * Fintype.card ι)^n * Y)
    (fun i => row_bound B x X hx hbinary p i)
    (fun i => future_entry_bound B y Y hletter hy n i)
  convert hs using 1
  ring

theorem prefix_scalar_bits (B : α → Matrix ι ι ℕ) (x y : ι → ℕ)
    (X Y : ℕ) (hx : ∀ i, x i ≤ X) (hy : ∀ i, y i ≤ Y)
    (hbinary : ∀ w i j, wordMatrix B w i j ≤ 1) (p : List α) (n : ℕ) :
    Nat.size (scalar (run B x p) (future B y n)) ≤
      n * Nat.size (Fintype.card α * Fintype.card ι) +
        Nat.size (Fintype.card ι^2 * X * Y) + 1 :=
  power_value_bit_bound _ _ _ _ (prefix_scalar_bound B x y X Y hx hy hbinary p n)

theorem size_le_value (v : ℕ) : Nat.size v ≤ v :=
  Nat.size_le.mpr v.lt_two_pow_self

/-- A deliberately loose polynomial common width; no logarithmic estimates
are needed in the final input-size substitution. -/
def uniformBitWidth (L d : ℕ) := 4 * (L+d+1)^4

theorem uniform_bits (v N r n L d : ℕ)
    (hN : N ≤ L) (hr : r ≤ L) (hn : n ≤ 2*L)
    (hv : v ≤ (d*N)^n * (N^2*r*r)) :
    Nat.size v ≤ uniformBitWidth L d := by
  let U := L+d+1
  have hL : L ≤ U := by dsimp [U]; omega
  have hd : d ≤ U := by dsimp [U]; omega
  have hU : 1 ≤ U := by dsimp [U]; omega
  have hNU : N ≤ U := hN.trans hL
  have hrU : r ≤ U := hr.trans hL
  have hp3 : U^3 ≤ U^4 := by
    calc U^3 ≤ U^3 * U := Nat.le_mul_of_pos_right _ hU
         _ = U^4 := by ring
  have hp4 : 1 ≤ U^4 := one_le_pow₀ hU
  calc
    Nat.size v ≤ n * Nat.size (d*N) + Nat.size (N^2*r*r) + 1 :=
      power_value_bit_bound _ _ _ _ hv
    _ ≤ (2*L)*(d*N) + N^2*r*r + 1 := by
      gcongr
      · exact size_le_value _
      · exact size_le_value _
    _ ≤ (2*U)*(U*U) + U^2*U*U + 1 := by gcongr
    _ ≤ 4*U^4 := by nlinarith
    _ = uniformBitWidth L d := rfl

end Proof.AlgorithmBounds


==> anc/proof/Proof/HubAssembly.lean <==
import Proof.MatrixGrowth
import Mathlib.Logic.Equiv.Sum

namespace Proof.Hub
open scoped BigOperators
open PrefixExtraction
set_option linter.unusedSectionVars false
variable {α Q : Type*} [Fintype Q] [DecidableEq Q]

def quadratic (n : ℕ) := 4*n^2-3*n

theorem quadratic_identity (n : ℕ) : quadratic n + 3*n = 4*n^2 := by
  have h : 3*n ≤ 4*n^2 := by
    cases n with
    | zero => simp
    | succ n => nlinarith [Nat.zero_le (n*n)]
  exact Nat.sub_add_cancel h

theorem quadratic_superadditive (m n : ℕ) : quadratic m + quadratic n ≤ quadratic (m+n) := by
  have hm := quadratic_identity m
  have hn := quadratic_identity n
  have hmn := quadratic_identity (m+n)
  nlinarith

theorem one_le_quadratic {n : ℕ} (hn : 0 < n) : 1 ≤ quadratic n := by
  have h := quadratic_identity n
  nlinarith [Nat.mul_self_le_mul_self hn]

theorem sum_quadratic (ns : List ℕ) : (ns.map quadratic).sum ≤ quadratic ns.sum := by
  induction ns with
  | nil => simp [quadratic]
  | cons n ns ih =>
    simp only [List.map_cons, List.sum_cons]
    exact (Nat.add_le_add_left ih _).trans (quadratic_superadditive _ _)

theorem positive_split (B : α → Matrix Q Q ℕ) (u v : List α) (p q : Q)
    (h : 0 < wordMatrix B (u ++ v) p q) :
    ∃ s, 0 < wordMatrix B u p s ∧ 0 < wordMatrix B v s q := by
  classical
  rw [word_append, Matrix.mul_apply] at h
  by_contra hn
  push_neg at hn
  have hz : (∑ s, wordMatrix B u p s * wordMatrix B v s q) = 0 := by
    apply Finset.sum_eq_zero
    intro s _
    by_cases hs : 0 < wordMatrix B u p s
    · simp [Nat.eq_zero_of_le_zero (hn s hs)]
    · simp [Nat.eq_zero_of_not_pos hs]
  omega

def Forward (B : α → Matrix Q Q ℕ) (c : Q → ℕ) : Prop :=
  ∀ a p q, 0 < B a p q → c p ≤ c q

theorem word_forward (B : α → Matrix Q Q ℕ) (c : Q → ℕ) (hc : Forward B c)
    (w : List α) (p q : Q) (h : 0 < wordMatrix B w p q) : c p ≤ c q := by
  induction w generalizing p with
  | nil =>
    have hp : p = q := by
      by_contra hn
      simp [wordMatrix, Matrix.one_apply, hn] at h
    simp [hp]
  | cons a w ih =>
    obtain ⟨s,hs,ht⟩ := positive_split B [a] w p q h
    exact (hc a p s (by simpa [wordMatrix] using hs)).trans (ih s ht)

def restrict (B : α → Matrix Q Q ℕ) {s : ℕ} (c : Q → Fin s) (i : Fin s) :
    α → Matrix {q // c q = i} {q // c q = i} ℕ :=
  fun a p q => B a p.val q.val

theorem restricted_word (B : α → Matrix Q Q ℕ) {s : ℕ} (c : Q → Fin s)
    (hc : Forward B (fun p => (c p).val)) (i : Fin s) (w : List α)
    (p q : {q // c q = i}) :
    wordMatrix (restrict B c i) w p q = wordMatrix B w p.val q.val := by
  induction w generalizing p with
  | nil => simp [wordMatrix, Matrix.one_apply, Subtype.ext_iff]
  | cons a w ih =>
    simp only [wordMatrix, Matrix.mul_apply, restrict]
    simp_rw [ih]
    have hz : (∑ t : {t // ¬ c t = i}, B a p.val t.val * wordMatrix B w t.val q.val) = 0 := by
      apply Finset.sum_eq_zero
      intro t _
      by_contra hn
      have hp : 0 < B a p.val t.val := Nat.pos_of_mul_pos_right (Nat.pos_of_ne_zero hn)
      have hq : 0 < wordMatrix B w t.val q.val := Nat.pos_of_mul_pos_left (Nat.pos_of_ne_zero hn)
      have h₁ := hc a p.val t.val hp
      have h₂ := word_forward B (fun p => (c p).val) hc w t.val q.val hq
      dsimp only at h₁ h₂
      rw [p.property] at h₁
      rw [q.property] at h₂
      exact t.property (Fin.ext (Nat.le_antisymm h₂ h₁))
    have he := Fintype.sum_subtype_add_sum_subtype (fun t => c t = i)
      (fun t => B a p.val t * wordMatrix B w t q.val)
    simpa only [hz, Nat.add_zero] using he

/-- This is graph data only: a topological ordering of the strongly connected
components and a topological numbering after deleting one hub in each. -/
structure OrderedHubs (B : α → Matrix Q Q ℕ) where
  count : ℕ
  component : Q → Fin count
  forward : Forward B (fun p => (component p).val)
  hub : (i : Fin count) → {q // component q = i}
  connected : ∀ i, StronglyConnected (restrict B component i)
  rank : ∀ i, HubRank (restrict B component i) (hub i)

theorem survives_blocks (B : α → Matrix Q Q ℕ) (c : Q → ℕ) (hc : Forward B c)
    (ws : List (List α)) (offset : ℕ)
    (hkill : ∀ j : Fin ws.length, ∀ p q, c p = offset+j.val → c q = offset+j.val →
      wordMatrix B (ws.get j) p q = 0)
    (p q : Q) (hp : offset ≤ c p) (hw : 0 < wordMatrix B ws.flatten p q) :
    offset + ws.length ≤ c q := by
  induction ws generalizing offset p with
  | nil => simpa using word_forward B c hc [] p q hw |>.trans' hp
  | cons w ws ih =>
    obtain ⟨t,ht,hq⟩ := positive_split B w ws.flatten p q hw
    have hpt := word_forward B c hc w p t ht
    have hstart : offset + 1 ≤ c t := by
      by_contra h
      have hpe : c p = offset := by omega
      have hte : c t = offset := by omega
      have hz := hkill ⟨0,by simp⟩ p t (by simpa using hpe) (by simpa using hte)
      change wordMatrix B w p t = 0 at hz
      omega
    have hk : ∀ j : Fin ws.length, ∀ p q, c p = (offset+1)+j.val → c q = (offset+1)+j.val →
        wordMatrix B (ws.get j) p q = 0 := by
      intro j p q hpe hqe
      simpa using hkill ⟨j.val+1, by simp⟩ p q
        (by simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using hpe)
        (by simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using hqe)
    have hi := ih (offset+1) hk t hstart hq
    simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using hi

theorem assemble_killers (B : α → Matrix Q Q ℕ) {s : ℕ} (c : Q → Fin s)
    (hc : Forward B (fun p => (c p).val)) (ws : Fin s → List α)
    (hkill : ∀ i, wordMatrix (restrict B c i) (ws i) = 0) :
    wordMatrix B (List.ofFn ws).flatten = 0 := by
  ext p q
  by_contra h
  have hh := survives_blocks B (fun p => (c p).val) hc (List.ofFn ws) 0
    (by
      intro j p q hp hq
      let i : Fin s := ⟨j.val, by simpa using j.isLt⟩
      have hpi : c p = i := Fin.ext (by simpa [i] using hp)
      have hqi : c q = i := Fin.ext (by simpa [i] using hq)
      have hz := congrFun (congrFun (hkill i) ⟨p,hpi⟩) ⟨q,hqi⟩
      rw [restricted_word B c hc] at hz
      simpa [i] using hz)
    p q (Nat.zero_le _) (Nat.pos_of_ne_zero h)
  simp only [List.length_ofFn, Nat.zero_add] at hh
  exact Nat.not_lt_of_ge hh (c q).isLt

variable [Fintype α] [DecidableEq α] [Nonempty α]

theorem component_quadratic (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (hconn : StronglyConnected B) (hbinary : ∀ w p s, wordMatrix B w p s ≤ 1)
    (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ quadratic (Fintype.card Q) ∧ wordMatrix B w = 0 := by
  classical
  by_cases hne : (returnCode B q).Nonempty
  · have hk : 1 ≤ Fintype.card Q := Fintype.card_pos_iff.mpr ⟨q⟩
    obtain ⟨z,hz⟩ := hmortal
    obtain ⟨w,hw,hn⟩ := CodeAutomaton.quadratic_bound (returnCode B q) (Fintype.card Q) hk
      hne (returnCode_lengths B q R) (returnCode_isCode B q R hbinary)
      ⟨z,(returnCode_zero_iff B q R hconn z).mp hz⟩
    exact ⟨w,hw,(returnCode_zero_iff B q R hconn w).mpr hn⟩
  · let a : α := Classical.choice inferInstance
    have he : returnCode B q = ∅ := Finset.not_nonempty_iff_eq_empty.mp hne
    refine ⟨[a],one_le_quadratic (Fintype.card_pos_iff.mpr ⟨q⟩),?_⟩
    apply (returnCode_zero_iff B q R hconn [a]).mpr
    rintro ⟨cs,hcs,hw⟩
    have hnil : cs = [] := by
      cases cs with
      | nil => rfl
      | cons c cs => simpa [he] using hcs c (by simp)
    simp [hnil] at hw

/-- The matrix theorem under local unambiguity. The structural certificate
contains no code, mass estimate, mortality witness, or length assertion. -/
theorem quadratic_of_ordered_hubs (B : α → Matrix Q Q ℕ) (D : OrderedHubs B)
    (hdiag : ∀ w p, wordMatrix B w p p ≤ 1)
    (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ quadratic (Fintype.card Q) ∧ wordMatrix B w = 0 := by
  classical
  have hlocal : ∀ i : Fin D.count, ∃ w,
      w.length ≤ quadratic (Fintype.card {p // D.component p = i}) ∧
        wordMatrix (restrict B D.component i) w = 0 := by
    intro i
    apply component_quadratic _ (D.hub i) (D.rank i) (D.connected i)
    · intro w p q
      rw [restricted_word B D.component D.forward]
      obtain ⟨v,hv⟩ := D.connected i q p
      rw [restricted_word B D.component D.forward] at hv
      exact binary_of_return_path B hdiag p.val q.val v hv w
    · obtain ⟨z,hz⟩ := hmortal
      refine ⟨z,?_⟩
      ext p q
      rw [restricted_word B D.component D.forward, hz]
      rfl
  choose ws hlen hz using hlocal
  refine ⟨(List.ofFn ws).flatten, ?_, assemble_killers B D.component D.forward ws hz⟩
  have hcard : (List.ofFn (fun i : Fin D.count =>
      Fintype.card {p // D.component p = i})).sum = Fintype.card Q := by
    rw [List.sum_ofFn, ← Fintype.card_sigma]
    exact Fintype.card_congr (Equiv.sigmaFiberEquiv D.component)
  calc
    (List.ofFn ws).flatten.length = ∑ i, (ws i).length := by
      simp [List.length_flatten, List.map_ofFn, List.sum_ofFn]
    _ ≤ ∑ i, quadratic (Fintype.card {p // D.component p = i}) :=
      Finset.sum_le_sum (fun i _ => hlen i)
    _ ≤ quadratic (Fintype.card Q) := by
      have hh := sum_quadratic (List.ofFn (fun i : Fin D.count =>
        Fintype.card {p // D.component p = i}))
      simpa [List.map_ofFn, List.sum_ofFn, hcard] using hh

theorem finite_monoid_quadratic (B : α → Matrix Q Q ℕ) (D : OrderedHubs B)
    (hfinite : (Set.range (wordMatrix B)).Finite) (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ 4*(Fintype.card Q)^2-3*(Fintype.card Q) ∧ wordMatrix B w = 0 :=
  quadratic_of_ordered_hubs B D
    (bounded_diagonal_binary B (finite_products_bounded B hfinite)) hmortal

end Proof.Hub


==> anc/proof/Proof/HubCode.lean <==
import Proof.HubPaths

namespace Proof.Hub
open scoped BigOperators
open PrefixExtraction Target
set_option linter.unusedSectionVars false
variable {α Q : Type*} [Fintype Q] [DecidableEq Q]

theorem flatten_valid (B : α → Matrix Q Q ℕ) (q : Q) (ts : List (Trace α Q))
    (h : ∀ t ∈ ts, Valid B q t ∧ First q t) :
    Valid B q ts.flatten ∧ finish q ts.flatten = q := by
  induction ts with
  | nil => exact ⟨trivial, rfl⟩
  | cons t ts ih =>
    have ht := h t (by simp)
    have hi := ih (fun s hs => h s (by simp [hs]))
    simp only [List.flatten_cons, valid_append, finish_append, first_finish ht.2]
    exact ⟨⟨ht.1, hi.1⟩, hi.2⟩

theorem label_flatten (ts : List (Trace α Q)) :
    label ts.flatten = (ts.map label).flatten := by
  induction ts with
  | nil => rfl
  | cons t ts ih => simp [ih]

theorem decompose (B : α → Matrix Q Q ℕ) (q : Q) (t : Trace α Q)
    (hv : Valid B q t) (hf : finish q t = q) :
    ∃ ts : List (Trace α Q), ts.flatten = t ∧ ∀ s ∈ ts, Valid B q s ∧ First q s := by
  induction hn : t.length using Nat.strong_induction_on generalizing t with
  | h n ih =>
    by_cases he : t = []
    · subst t; exact ⟨[], rfl, by simp⟩
    obtain ⟨u,v,ht,hu⟩ := split_first t he hf
    have hv' : Valid B q u ∧ Valid B q v := by
      simpa [ht, first_finish hu] using hv
    have hfv : finish q v = q := by simpa [ht, first_finish hu] using hf
    have hlen : v.length < n := by
      have hun := List.length_pos_iff.mpr (first_nonempty hu)
      rw [ht, List.length_append] at hn
      omega
    obtain ⟨vs,hvs,hs⟩ := ih v.length hlen v hv'.2 hfv rfl
    refine ⟨u :: vs, by simp [hvs, ht], ?_⟩
    intro s hmem
    rcases List.mem_cons.mp hmem with rfl | hmem
    · exact ⟨hv'.1, hu⟩
    · exact hs s hmem

theorem decomposition_unique (q : Q) (ts us : List (Trace α Q))
    (ht : ∀ t ∈ ts, First q t) (hu : ∀ u ∈ us, First q u)
    (he : ts.flatten = us.flatten) : ts = us := by
  induction ts generalizing us with
  | nil =>
    cases us with
    | nil => rfl
    | cons u us =>
      have hf := hu u (by simp)
      have hz : u = [] := (List.append_eq_nil_iff.mp he.symm).1
      exact (first_nonempty hf hz).elim
  | cons t ts ih =>
    cases us with
    | nil =>
      have hz : t = [] := (List.append_eq_nil_iff.mp he).1
      exact (first_nonempty (ht t (by simp)) hz).elim
    | cons u us =>
      have hp : t.IsPrefix (t ++ ts.flatten) := ⟨ts.flatten, rfl⟩
      have hq : u.IsPrefix (t ++ ts.flatten) := ⟨us.flatten, he.symm⟩
      have htu : t = u := by
        rcases List.prefix_or_prefix_of_prefix hp hq with h | h
        · exact first_prefix_eq (ht t (by simp)) (hu u (by simp)) h
        · exact (first_prefix_eq (hu u (by simp)) (ht t (by simp)) h).symm
      subst u
      have hh : ts.flatten = us.flatten := List.append_cancel_left he
      exact congrArg (List.cons t) (ih us (fun s hs => ht s (by simp [hs]))
        (fun s hs => hu s (by simp [hs])) hh)

variable [Fintype α] [DecidableEq α]

def wordsThrough (n : ℕ) : Finset (List α) :=
  (Finset.range (n+1)).biUnion (fun j => Finset.univ.image (fun f : Fin j → α => List.ofFn f))

theorem mem_wordsThrough (n : ℕ) (w : List α) :
    w ∈ wordsThrough n ↔ w.length ≤ n := by
  constructor
  · intro h
    obtain ⟨j,hj,hm⟩ := Finset.mem_biUnion.mp h
    obtain ⟨f,_,hf⟩ := Finset.mem_image.mp hm
    subst w
    simpa using Nat.le_of_lt_succ (Finset.mem_range.mp hj)
  · intro h
    apply Finset.mem_biUnion.mpr
    exact ⟨w.length, Finset.mem_range.mpr (by omega),
      Finset.mem_image.mpr ⟨w.get, Finset.mem_univ _, List.ofFn_get w⟩⟩

/-- Finite, bounded first-return language, constructed from the matrices. -/
noncomputable def returnCode (B : α → Matrix Q Q ℕ) (q : Q) : Finset (List α) := by
  classical
  exact (wordsThrough (Fintype.card Q)).filter
    (fun w => ∃ t : Trace α Q, Valid B q t ∧ First q t ∧ label t = w)

theorem mem_returnCode (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q) (w : List α) :
    w ∈ returnCode B q ↔ ∃ t : Trace α Q, Valid B q t ∧ First q t ∧ label t = w := by
  classical
  simp only [returnCode, Finset.mem_filter]
  constructor
  · exact And.right
  · intro h
    obtain ⟨t,hv,hf,rfl⟩ := h
    exact ⟨(mem_wordsThrough _ _).mpr (by simpa using (first_length B q R t hv hf).2),
      ⟨t,hv,hf,rfl⟩⟩

theorem returnCode_lengths (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q) :
    ∀ w ∈ returnCode B q, 0 < w.length ∧ w.length ≤ Fintype.card Q := by
  intro w hw
  obtain ⟨t,hv,hf,rfl⟩ := (mem_returnCode B q R w).mp hw
  simpa using first_length B q R t hv hf

theorem lift_codewords (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (cs : List (List α)) (hcs : ∀ c ∈ cs, c ∈ returnCode B q) :
    ∃ ts : List (Trace α Q), ts.map label = cs ∧
      ∀ t ∈ ts, Valid B q t ∧ First q t := by
  induction cs with
  | nil => exact ⟨[], rfl, by simp⟩
  | cons c cs ih =>
    obtain ⟨t,hv,hf,hl⟩ := (mem_returnCode B q R c).mp (hcs c (by simp))
    obtain ⟨ts,hts,hs⟩ := ih (fun s hs => hcs s (by simp [hs]))
    refine ⟨t :: ts, by simp [hl, hts], ?_⟩
    intro s hm
    rcases List.mem_cons.mp hm with rfl | hm
    · exact ⟨hv,hf⟩
    · exact hs s hm

theorem returnCode_isCode (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (hbinary : ∀ w p s, wordMatrix B w p s ≤ 1) : IsCode (returnCode B q) := by
  intro cs ds hc hd he
  obtain ⟨ts,hts,hs⟩ := lift_codewords B q R cs hc
  obtain ⟨us,hus,hu⟩ := lift_codewords B q R ds hd
  have ht := flatten_valid B q ts hs
  have hv := flatten_valid B q us hu
  have htrace : ts.flatten = us.flatten := trace_unique B hbinary q _ _ ht.1 hv.1
    (by simpa [label_flatten,hts,hus] using he) (ht.2.trans hv.2.symm)
  have heq := decomposition_unique q ts us (fun t ht => (hs t ht).2)
    (fun u hm => (hu u hm).2) htrace
  simpa [hts,hus] using congrArg (List.map label) heq

theorem closed_factorization (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (w : List α) (hw : 0 < wordMatrix B w q q) :
    ∃ cs : List (List α), (∀ c ∈ cs, c ∈ returnCode B q) ∧ cs.flatten = w := by
  obtain ⟨t,hv,hl,hf⟩ := positive_trace B w q q hw
  obtain ⟨ts,ht,hs⟩ := decompose B q t hv hf
  refine ⟨ts.map label, ?_, ?_⟩
  · intro c hc
    obtain ⟨s,hsm,rfl⟩ := List.mem_map.mp hc
    exact (mem_returnCode B q R _).mpr ⟨s,(hs s hsm).1,(hs s hsm).2,rfl⟩
  · rw [← label_flatten,ht,hl]

theorem codewords_closed (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (cs : List (List α)) (hcs : ∀ c ∈ cs, c ∈ returnCode B q) :
    0 < wordMatrix B cs.flatten q q := by
  obtain ⟨ts,hts,hs⟩ := lift_codewords B q R cs hcs
  have hv := flatten_valid B q ts hs
  simpa [label_flatten,hts,hv.2] using valid_positive B q ts.flatten hv.1

def StronglyConnected (B : α → Matrix Q Q ℕ) : Prop :=
  ∀ p q, ∃ w, 0 < wordMatrix B w p q

theorem returnCode_zero_iff (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (hconn : StronglyConnected B) (w : List α) :
    wordMatrix B w = 0 ↔ ¬ Completable (returnCode B q) w := by
  constructor
  · intro hz hc
    obtain ⟨cs,hcs,u,v,he⟩ := hc
    have hp := codewords_closed B q R cs hcs
    rw [← he,word_append,word_append,hz,Matrix.mul_zero,Matrix.zero_mul] at hp
    exact Nat.lt_irrefl 0 hp
  · intro hn
    by_contra hz
    have he : ∃ p s, 0 < wordMatrix B w p s := by
      by_contra h
      push_neg at h
      exact hz (by ext p s; exact Nat.eq_zero_of_le_zero (h p s))
    obtain ⟨p,s,hw⟩ := he
    obtain ⟨u,hu⟩ := hconn q p
    obtain ⟨v,hv⟩ := hconn s q
    have hup : 0 < wordMatrix B (u ++ w) q s := by
      rw [word_append]
      exact (Nat.mul_pos hu hw).trans_le (mul_entry_lower _ _ q s p)
    have huv : 0 < wordMatrix B ((u ++ w) ++ v) q q := by
      rw [word_append]
      exact (Nat.mul_pos hup hv).trans_le (mul_entry_lower _ _ q q s)
    obtain ⟨cs,hcs,hcsw⟩ := closed_factorization B q R _ huv
    apply hn
    exact ⟨cs,hcs,u,v,hcsw.symm⟩

/-- The quadratic code theorem applies to the first-return code, even when
the return paths share arbitrary intermediate vertices. -/
theorem stronglyConnected_quadratic (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (hconn : StronglyConnected B) (hbinary : ∀ w p s, wordMatrix B w p s ≤ 1)
    (hcycle : ∃ z : List α, z ≠ [] ∧ 0 < wordMatrix B z q q)
    (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ 4*(Fintype.card Q)^2-3*(Fintype.card Q) ∧ wordMatrix B w = 0 := by
  have hk : 1 ≤ Fintype.card Q := Fintype.card_pos_iff.mpr ⟨q⟩
  have hne : (returnCode B q).Nonempty := by
    obtain ⟨z,hz,hpos⟩ := hcycle
    obtain ⟨cs,hcs,hf⟩ := closed_factorization B q R z hpos
    cases cs with
    | nil => exact (hz hf.symm).elim
    | cons c cs => exact ⟨c,hcs c (by simp)⟩
  have hi : ∃ z, ¬ Completable (returnCode B q) z := by
    obtain ⟨z,hz⟩ := hmortal
    exact ⟨z,(returnCode_zero_iff B q R hconn z).mp hz⟩
  obtain ⟨w,hw,hn⟩ := CodeAutomaton.quadratic_bound (returnCode B q) (Fintype.card Q) hk
    hne (returnCode_lengths B q R) (returnCode_isCode B q R hbinary) hi
  exact ⟨w,hw,(returnCode_zero_iff B q R hconn w).mpr hn⟩

end Proof.Hub


==> anc/proof/Proof/HubGraph.lean <==
import Proof.HubAssembly
import Mathlib.Order.Antisymmetrization
import Mathlib.Order.Extension.Linear
import Mathlib.Data.Fintype.Sort

namespace Proof.Hub
open scoped BigOperators
open PrefixExtraction
set_option linter.unusedSectionVars false
variable {α Q : Type*} [Fintype Q] [DecidableEq Q]

def AvoidEdge (B : α → Matrix Q Q ℕ) (q : Q) (p s : Q) : Prop :=
  p ≠ q ∧ s ≠ q ∧ ∃ a, 0 < B a p s

def AcyclicOutside (B : α → Matrix Q Q ℕ) (q : Q) : Prop :=
  ∀ p, ¬ Relation.TransGen (AvoidEdge B q) p p

/-- Count the ancestors in the acyclic graph, including the vertex itself.
This constructs the rank certificate from the graph hypothesis. -/
theorem rank_of_acyclic (B : α → Matrix Q Q ℕ) (q : Q) (ha : AcyclicOutside B q) :
    Nonempty (HubRank B q) := by
  classical
  let pred (p : Q) : Finset Q := Finset.univ.filter
    (fun s => s ≠ q ∧ Relation.ReflTransGen (AvoidEdge B q) s p)
  have hself (p : Q) (hp : p ≠ q) : p ∈ pred p := by
    simp only [pred,Finset.mem_filter,Finset.mem_univ,true_and]
    exact ⟨hp,Relation.ReflTransGen.refl⟩
  have hpos (p : Q) (hp : p ≠ q) : 0 < (pred p).card :=
    Finset.card_pos.mpr ⟨p,hself p hp⟩
  have hcard (p : Q) : (pred p).card < Fintype.card Q := by
    have hq : q ∉ pred p := by simp [pred]
    have hstrict : pred p ⊂ Finset.univ :=
      Finset.ssubset_iff_subset_ne.mpr ⟨Finset.subset_univ _,by intro he; simp [he] at hq⟩
    simpa using Finset.card_lt_card hstrict
  refine ⟨{height := fun p => (pred p).card-1, bound := ?_, increases := ?_}⟩
  · intro p hp
    have := hpos p hp
    have := hcard p
    omega
  · intro a p s hp hs hedge
    have he : AvoidEdge B q p s := ⟨hp,hs,a,hedge⟩
    have hsub : pred p ⊆ pred s := by
      intro t ht
      obtain ⟨_,htq,htp⟩ := Finset.mem_filter.mp ht
      exact Finset.mem_filter.mpr ⟨Finset.mem_univ _,htq,
        htp.trans (Relation.ReflTransGen.single he)⟩
    have hnot : s ∉ pred p := by
      intro h
      exact ha s (Relation.TransGen.tail' (Finset.mem_filter.mp h).2.2 he)
    have hstrict : pred p ⊂ pred s :=
      Finset.ssubset_iff_subset_ne.mpr ⟨hsub,by intro h; exact hnot (h ▸ hself s hs)⟩
    have hc := Finset.card_lt_card hstrict
    have hh := hpos p hp
    omega

def Reach (B : α → Matrix Q Q ℕ) (p q : Q) : Prop :=
  ∃ w, 0 < wordMatrix B w p q

theorem reach_refl (B : α → Matrix Q Q ℕ) (p : Q) : Reach B p p :=
  ⟨[],by simp [wordMatrix]⟩

theorem reach_trans (B : α → Matrix Q Q ℕ) {p q s : Q}
    (hp : Reach B p q) (hq : Reach B q s) : Reach B p s := by
  obtain ⟨u,hu⟩ := hp
  obtain ⟨v,hv⟩ := hq
  refine ⟨u ++ v,?_⟩
  rw [word_append]
  exact (Nat.mul_pos hu hv).trans_le (mul_entry_lower _ _ p s q)

def SameComponent (B : α → Matrix Q Q ℕ) (p q : Q) : Prop :=
  Reach B p q ∧ Reach B q p

def ComponentAvoidEdge (B : α → Matrix Q Q ℕ) (p hub u v : Q) : Prop :=
  SameComponent B p u ∧ SameComponent B p v ∧ AvoidEdge B hub u v

/-- Every strongly connected component has a vertex whose deletion leaves
an acyclic graph. This also covers a singleton with no loop. -/
def CycleHubProperty (B : α → Matrix Q Q ℕ) : Prop :=
  ∀ p, ∃ q, SameComponent B p q ∧
    ∀ u, ¬ Relation.TransGen (ComponentAvoidEdge B p q) u u

theorem acyclic_of_rank (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q) :
    AcyclicOutside B q := by
  intro p hp
  have hh : ∀ u v, Relation.TransGen (AvoidEdge B q) u v → R.height u < R.height v := by
    intro u v h
    induction h with
    | single he =>
      obtain ⟨hu,hv,a,ha⟩ := he
      exact R.increases a _ _ hu hv ha
    | tail _ he ih =>
      obtain ⟨hu,hv,a,ha⟩ := he
      exact ih.trans (R.increases a _ _ hu hv ha)
  exact Nat.lt_irrefl _ (hh p p hp)

theorem hub_property_of_connected_rank (B : α → Matrix Q Q ℕ) (q : Q)
    (hc : StronglyConnected B) (R : HubRank B q) : CycleHubProperty B := by
  intro p
  refine ⟨q,⟨hc p q,hc q p⟩,?_⟩
  intro u hu
  exact acyclic_of_rank B q R u
    (Relation.TransGen.mono (fun _ _ h => h.2.2) hu)

theorem topological_components (B : α → Matrix Q Q ℕ) :
    ∃ s, ∃ c : Q → Fin s, Function.Surjective c ∧
      Forward B (fun p => (c p).val) ∧
      ∀ p q, c p = c q ↔ SameComponent B p q := by
  classical
  letI : Preorder Q := {
    le := Reach B
    le_refl := reach_refl B
    le_trans := fun _ _ _ => reach_trans B }
  let S := Antisymmetrization Q (· ≤ ·)
  letI : Finite S := Finite.of_surjective (toAntisymmetrization (α := Q) (· ≤ ·))
    (fun t => ⟨ofAntisymmetrization (· ≤ ·) t,toAntisymmetrization_ofAntisymmetrization (· ≤ ·) t⟩)
  letI : Fintype S := Fintype.ofFinite S
  let E := LinearExtension S
  letI : Fintype E := inferInstanceAs (Fintype S)
  let e : E ≃o Fin (Fintype.card E) := (monoEquivOfFin E rfl).symm
  let c : Q → Fin (Fintype.card E) := fun p => e (toAntisymmetrization (· ≤ ·) p)
  refine ⟨Fintype.card E,c,?_,?_,?_⟩
  · intro i
    let t : S := e.symm i
    refine ⟨ofAntisymmetrization (· ≤ ·) t,?_⟩
    simp [c,t]
  · intro a p q ha
    have hr : p ≤ q := ⟨[a],by simpa [wordMatrix] using ha⟩
    have he : (toAntisymmetrization (α := Q) (· ≤ ·) p : S) ≤
        toAntisymmetrization (α := Q) (· ≤ ·) q := hr
    exact e.monotone ((toLinearExtension (α := S)).monotone he)
  · intro p q
    constructor
    · intro h
      exact Quotient.exact (e.injective h)
    · intro h
      exact congrArg e (Quotient.sound h)

theorem ordered_hubs_of_graph (B : α → Matrix Q Q ℕ) (hg : CycleHubProperty B) :
    Nonempty (OrderedHubs B) := by
  classical
  obtain ⟨s,c,hs,hforward,hsame⟩ := topological_components B
  choose representative hrep using hs
  have hhub : ∀ i : Fin s, ∃ q, c q = i ∧
      ∀ u, ¬ Relation.TransGen (ComponentAvoidEdge B (representative i) q) u u := by
    intro i
    obtain ⟨q,hq,hacyc⟩ := hg (representative i)
    exact ⟨q,((hsame _ _).mpr hq).symm.trans (hrep i),hacyc⟩
  choose hub hhubmem hacyc using hhub
  have hrank : ∀ i : Fin s,
      Nonempty (HubRank (restrict B c i) (⟨hub i,hhubmem i⟩ : {q // c q = i})) := by
    intro i
    apply rank_of_acyclic
    intro u hu
    apply hacyc i u.val
    apply Relation.TransGen.lift Subtype.val (fun p q he => ?_) hu
    refine ⟨(hsame _ _).mp ((hrep i).trans p.property.symm),
      (hsame _ _).mp ((hrep i).trans q.property.symm),?_,?_,he.2.2⟩
    · intro h
      exact he.1 (Subtype.ext h)
    · intro h
      exact he.2.1 (Subtype.ext h)
  refine ⟨{
    count := s
    component := c
    forward := hforward
    hub := fun i => ⟨hub i,hhubmem i⟩
    connected := ?_
    rank := fun i => Classical.choice (hrank i) }⟩
  intro i p q
  obtain ⟨w,hw⟩ := ((hsame p.val q.val).mp (p.property.trans q.property.symm)).1
  exact ⟨w,by rw [restricted_word B c hforward]; exact hw⟩

variable [Fintype α] [DecidableEq α] [Nonempty α]

/-- The graph-only statement: no SCC decomposition or code is supplied. -/
theorem graph_mortality_quadratic (B : α → Matrix Q Q ℕ) (hg : CycleHubProperty B)
    (hdiag : ∀ w p, wordMatrix B w p p ≤ 1) (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ 4*(Fintype.card Q)^2-3*(Fintype.card Q) ∧ wordMatrix B w = 0 := by
  obtain ⟨D⟩ := ordered_hubs_of_graph B hg
  exact quadratic_of_ordered_hubs B D hdiag hmortal

theorem finite_monoid_graph_quadratic (B : α → Matrix Q Q ℕ) (hg : CycleHubProperty B)
    (hfinite : (Set.range (wordMatrix B)).Finite) (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ 4*(Fintype.card Q)^2-3*(Fintype.card Q) ∧ wordMatrix B w = 0 :=
  graph_mortality_quadratic B hg
    (bounded_diagonal_binary B (finite_products_bounded B hfinite)) hmortal

end Proof.Hub


==> anc/proof/Proof/HubLowerCode.lean <==
import Proof.HubLowerMatrices
import Mathlib.Data.Nat.ModEq

namespace Proof.HubLower
open Counter Proof.Hub Proof.PrefixExtraction Proof.Target

theorem step_remaining (k : ℕ) (hk : 2 ≤ k) (s t : Counter) (a : Bool)
    (ht : step k s a = some t) : (remaining t+1)%k = remaining s%k := by
  cases s with
  | free r =>
    cases r with
    | zero =>
      cases a <;> simp [step] at ht <;> subst t
      · have h : k-2+1+1 = k := by omega
        simp [remaining,h]
      · have h : k-1+1 = k := by omega
        simp [remaining,h]
    | succ r => cases a <;> simp [step] at ht <;> subst t <;> rfl
  | matching m =>
    cases m with
    | zero => cases a <;> simp [step] at ht; subst t; rfl
    | succ m => cases a <;> simp [step] at ht <;> subst t <;> rfl

theorem run_remaining (k : ℕ) (hk : 2 ≤ k) (s t : Counter) (w : List Bool)
    (hw : run k s w = some t) : (w.length+remaining t)%k = remaining s%k := by
  induction w generalizing s with
  | nil =>
    have he : s = t := Option.some.inj hw
    simp [he]
  | cons a w ih =>
    cases he : step k s a with
    | none => simp [run,he] at hw
    | some u =>
      have hrun : run k u w = some t := by simpa [run,he] using hw
      have hh := ih u hrun
      calc
        ((a :: w).length+remaining t)%k = ((w.length+remaining t)+1)%k := by
          congr 1
          simp only [List.length_cons]
          omega
        _ = (remaining u+1)%k := by
          exact Nat.ModEq.add_right 1 hh
        _ = remaining s%k := step_remaining k hk s u a he

theorem matrix_positive_iff (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (p q : State k) :
    0 < wordMatrix (matrices k) w p q ↔ run k p.val w = some q.val := by
  rw [matrix_run k hk]
  split_ifs <;> simp_all

theorem first_return_length (k : ℕ) (hk : 2 ≤ k) (t : Trace Bool (State k))
    (hv : Valid (matrices k) (root k hk) t) (hf : First (root k hk) t) : t.length = k := by
  classical
  have hp := valid_positive (matrices k) (root k hk) t hv
  rw [first_finish hf] at hp
  have hr := (matrix_positive_iff k hk _ _ _).mp hp
  have hm := run_remaining k hk (free 0) (free 0) (label t) hr
  simp only [label_length,remaining,Nat.add_zero,Nat.zero_mod] at hm
  have hlen := first_length (matrices k) (root k hk) (hubRank k hk) t hv hf
  rw [card_states k (by omega)] at hlen
  have he := Nat.mod_add_div t.length k
  rw [hm,Nat.zero_add] at he
  have hd : t.length / k = 1 := by
    have hdivlo : 0 < t.length / k := by
      by_contra h
      have hzero : t.length/k=0 := Nat.eq_zero_of_not_pos h
      simp [hzero] at he
      omega
    have hdivhi : t.length / k < 2 := by
      by_contra h
      have htwo : 2 ≤ t.length/k := Nat.le_of_not_gt h
      have hh : 2*k ≤ k*(t.length/k) := by
        simpa [Nat.mul_comm] using Nat.mul_le_mul_left k htwo
      omega
    omega
  simpa [hd] using he.symm

def omittedUniform (k : ℕ) : Finset (List Bool) :=
  (wordsThrough k).filter (fun w => w.length = k ∧ w ≠ forbidden k)

theorem mem_omittedUniform (k : ℕ) (w : List Bool) :
    w ∈ omittedUniform k ↔ w.length = k ∧ w ≠ forbidden k := by
  simp only [omittedUniform,Finset.mem_filter,mem_wordsThrough]
  constructor
  · exact And.right
  · intro h
    exact ⟨h.1.le,h⟩

theorem omittedUniform_nonempty (k : ℕ) : (omittedUniform k).Nonempty := by
  refine ⟨List.replicate k false,(mem_omittedUniform k _).mpr ⟨by simp,?_⟩⟩
  intro he
  have ht : true ∈ List.replicate k false := by rw [he]; simp [forbidden]
  simp at ht

theorem returnCode_eq_omitted (k : ℕ) (hk : 2 ≤ k) :
    returnCode (matrices k) (root k hk) = omittedUniform k := by
  classical
  ext w
  rw [mem_returnCode (matrices k) (root k hk) (hubRank k hk),mem_omittedUniform]
  constructor
  · rintro ⟨t,hv,hf,rfl⟩
    have hl := first_return_length k hk t hv hf
    refine ⟨by simpa using hl,?_⟩
    have hp := valid_positive (matrices k) (root k hk) t hv
    rw [first_finish hf] at hp
    have hr := (matrix_positive_iff k hk _ _ _).mp hp
    change run k (free 0) (label t) = some (free 0) at hr
    intro he
    rw [he,root_block k hk _ (forbidden_length k (by omega)),if_pos rfl] at hr
    contradiction
  · rintro ⟨hl,hn⟩
    have hrun : run k (free 0) w = some (free 0) := by rw [root_block k hk w hl,if_neg hn]
    have hp := (matrix_positive_iff k hk w (root k hk) (root k hk)).mpr hrun
    obtain ⟨t,hv,ht,hend⟩ := positive_trace (matrices k) w (root k hk) (root k hk) hp
    have htl : t.length = k := by simpa using (congrArg List.length ht).trans hl
    have htn : t ≠ [] := by intro he; simp [he] at htl; omega
    obtain ⟨u,v,he,hf⟩ := split_first t htn hend
    have huv : Valid (matrices k) (root k hk) u := ((valid_append _ _ _ _).mp (he ▸ hv)).1
    have hul := first_return_length k hk u huv hf
    have hvl : v = [] := by
      have hlen : t.length = u.length+v.length := by simp [he]
      apply List.length_eq_zero_iff.mp
      omega
    have heq : t = u := by simpa [hvl] using he
    exact ⟨t,hv,heq ▸ hf,ht⟩

/-- The classical binary code lower bound, tied to the same concrete
matrices used in the sharp mortality example. -/
theorem exact_omitted_code (k : ℕ) (hk : 2 ≤ k) :
    IsCode (omittedUniform k) ∧
    (∀ c ∈ omittedUniform k, c.length = k) ∧
    ¬ Completable (omittedUniform k) (witness k) ∧
    (witness k).length = k^2+k-1 ∧
    ∀ w, ¬ Completable (omittedUniform k) w → k^2+k-1 ≤ w.length := by
  have he := returnCode_eq_omitted k hk
  have hz (w : List Bool) : wordMatrix (matrices k) w = 0 ↔ ¬ Completable (omittedUniform k) w := by
    rw [← he]
    exact returnCode_zero_iff (matrices k) (root k hk) (hubRank k hk) (stronglyConnected k hk) w
  refine ⟨?_,?_,(hz _).mp ((matrix_zero_iff k hk _).mpr (witness_kills k hk)),
    witness_length k hk,?_⟩
  · rw [← he]
    exact returnCode_isCode (matrices k) (root k hk) (hubRank k hk) (matrix_binary k hk)
  · intro c hc
    exact ((mem_omittedUniform k c).mp hc).1
  · intro w hw
    exact (sharp_binary_family k hk).2.2.2.2.2.2 w ((hz w).mpr hw)

end Proof.HubLower


==> anc/proof/Proof/HubLowerMachine.lean <==
import Proof.HubAssembly

namespace Proof.HubLower
set_option linter.unusedSectionVars false

inductive Counter where
  | free : ℕ → Counter
  | matching : ℕ → Counter
deriving DecidableEq

open Counter

/-- `free 0` is the hub. `matching m` has m+1 positions remaining. -/
def step (k : ℕ) : Counter → Bool → Option Counter
  | free 0, false => some (matching (k-2))
  | free 0, true => some (free (k-1))
  | free (r+1), _ => some (free r)
  | matching 0, false => some (free 0)
  | matching 0, true => none
  | matching (r+1), false => some (matching r)
  | matching (r+1), true => some (free (r+1))

def run (k : ℕ) (s : Counter) : List Bool → Option Counter
  | [] => some s
  | a :: w => (step k s a).bind (fun t => run k t w)

theorem run_append (k : ℕ) (s : Counter) (u v : List Bool) :
    run k s (u ++ v) = (run k s u).bind (fun t => run k t v) := by
  induction u generalizing s with
  | nil => rfl
  | cons a u ih => simp [run,ih,Option.bind_assoc]

def forbidden (k : ℕ) : List Bool := List.replicate (k-1) false ++ [true]

theorem forbidden_length (k : ℕ) (hk : 1 ≤ k) : (forbidden k).length = k := by
  simp [forbidden]
  omega

theorem free_prefix (k r : ℕ) (w : List Bool) (hw : w.length ≤ r) :
    run k (free r) w = some (free (r-w.length)) := by
  induction w generalizing r with
  | nil => simp [run]
  | cons a w ih =>
    cases r with
    | zero => simp at hw
    | succ r =>
      have hw' : w.length ≤ r := by simpa using hw
      cases a <;> simpa [run,step] using ih r hw'

theorem matching_prefix (k m : ℕ) (w : List Bool) (hw : w.length ≤ m) :
    run k (matching m) w ≠ none := by
  induction m generalizing w with
  | zero =>
    have he : w = [] := List.length_eq_zero_iff.mp (Nat.eq_zero_of_le_zero hw)
    simp [he,run]
  | succ m ih =>
    cases w with
    | nil => simp [run]
    | cons a w =>
      have hw' : w.length ≤ m := by simpa using hw
      cases a with
      | false => simpa [run,step] using ih w hw'
      | true =>
        simp only [run,step,Option.some_bind]
        rw [free_prefix k (m+1) w (by omega)]
        simp

theorem matching_block (k m : ℕ) (w : List Bool) (hw : w.length = m+1) :
    run k (matching m) w =
      if w = List.replicate m false ++ [true] then none else some (free 0) := by
  induction m generalizing w with
  | zero =>
    cases w with
    | nil => simp at hw
    | cons a w =>
      have he : w = [] := by simpa using hw
      subst w
      cases a <;> simp [run,step]
  | succ m ih =>
    cases w with
    | nil => simp at hw
    | cons a w =>
      have hw' : w.length = m+1 := by simpa using hw
      cases a with
      | false => simpa [run,step,List.replicate_succ] using ih w hw'
      | true => simp [run,step,List.replicate_succ,free_prefix k (m+1) w (by omega),hw']

theorem root_prefix (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (hw : w.length < k) :
    run k (free 0) w ≠ none := by
  cases w with
  | nil => simp [run]
  | cons a w =>
    have hlen : w.length ≤ k-2 := by simp only [List.length_cons] at hw; omega
    cases a with
    | false => simpa [run,step] using matching_prefix k (k-2) w hlen
    | true => simp [run,step,free_prefix k (k-1) w (by omega)]

theorem root_block (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (hw : w.length = k) :
    run k (free 0) w = if w = forbidden k then none else some (free 0) := by
  cases w with
  | nil => simp at hw; omega
  | cons a w =>
    have hw' : w.length = (k-2)+1 := by simp only [List.length_cons] at hw; omega
    have he : k-1 = (k-2)+1 := by omega
    cases a with
    | false => simpa [run,step,forbidden,he,List.replicate_succ] using matching_block k (k-2) w hw'
    | true =>
      simp only [run,step,Option.some_bind]
      rw [free_prefix k (k-1) w (by omega)]
      simp [forbidden,he,List.replicate_succ,hw']

/-- An occurrence records its actual prefix and suffix; its position is
therefore tied to the concrete word rather than to a separate certificate. -/
def Occurs (k : ℕ) (w : List Bool) (j : ℕ) : Prop :=
  ∃ u v, w = u ++ forbidden k ++ v ∧ u.length = j

theorem occurs_bound (k : ℕ) (hk : 1 ≤ k) (w : List Bool) (j : ℕ) (h : Occurs k w j) :
    j+k ≤ w.length := by
  obtain ⟨u,v,rfl,rfl⟩ := h
  simp [forbidden_length k hk]

theorem root_failure (k : ℕ) (hk : 2 ≤ k) (w : List Bool)
    (hw : run k (free 0) w = none) :
    ∃ j, j % k = 0 ∧ Occurs k w j := by
  induction hn : w.length using Nat.strong_induction_on generalizing w with
  | h n ih =>
    have hlen : k ≤ w.length := by
      by_contra h
      exact root_prefix k hk w (by omega) hw
    let u := w.take k
    let v := w.drop k
    have hu : u.length = k := by simp [u,List.length_take, Nat.min_eq_left hlen]
    have huv : u ++ v = w := List.take_append_drop k w
    have hb := root_block k hk u hu
    by_cases he : u = forbidden k
    · refine ⟨0,by simp,[],v,?_,rfl⟩
      simpa [he] using huv.symm
    · have hv : run k (free 0) v = none := by
        rw [← huv,run_append,hb,if_neg he] at hw
        exact hw
      have hvlen : v.length < n := by simp [v] at *; omega
      obtain ⟨j,hj,p,s,hvword,hp⟩ := ih v.length hvlen v hv rfl
      refine ⟨k+j,by simp [Nat.add_mod,hj],u ++ p,s,?_,by simp [hu,hp]⟩
      rw [← huv,hvword]
      simp [List.append_assoc]

theorem initial_failure (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (r : ℕ) (hr : r < k)
    (hw : run k (free r) w = none) :
    ∃ j, j % k = r ∧ Occurs k w j := by
  have hlen : r ≤ w.length := by
    by_contra h
    rw [free_prefix k r w (by omega)] at hw
    contradiction
  let u := w.take r
  let v := w.drop r
  have hu : u.length = r := by simp [u,List.length_take,Nat.min_eq_left hlen]
  have huv : u ++ v = w := List.take_append_drop r w
  have hv : run k (free 0) v = none := by
    rw [← huv,run_append,free_prefix k r u (by omega),hu,Nat.sub_self] at hw
    exact hw
  obtain ⟨j,hj,p,s,hvword,hp⟩ := root_failure k hk v hv
  refine ⟨r+j,by simp [Nat.add_mod,hj,Nat.mod_eq_of_lt hr],u ++ p,s,?_,by simp [hu,hp]⟩
  rw [← huv,hvword]
  simp [List.append_assoc]

end Proof.HubLower


==> anc/proof/Proof/HubLowerMatrices.lean <==
import Proof.HubLowerWitness

namespace Proof.HubLower
open Counter Proof.Hub Proof.PrefixExtraction
open scoped BigOperators

abbrev State (k : ℕ) := {s : Counter // Bounded k s}

def stateEquiv (k : ℕ) : (Fin k ⊕ Fin (k-1)) ≃ State k where
  toFun
    | Sum.inl r => ⟨free r.val,r.isLt⟩
    | Sum.inr m => ⟨matching m.val,by have := m.isLt; change m.val+1 < k; omega⟩
  invFun s := match s with
    | ⟨free r,hr⟩ => Sum.inl ⟨r,hr⟩
    | ⟨matching m,hm⟩ => Sum.inr ⟨m,by change m+1 < k at hm; omega⟩
  left_inv := by intro s; cases s <;> rfl
  right_inv := by rintro ⟨s,hs⟩; cases s <;> rfl

instance (k : ℕ) : Fintype (State k) := Fintype.ofEquiv _ (stateEquiv k)

theorem card_states (k : ℕ) (hk : 1 ≤ k) : Fintype.card (State k) = 2*k-1 := by
  have h := Fintype.card_congr (stateEquiv k)
  simp only [Fintype.card_sum,Fintype.card_fin] at h
  omega

theorem step_bounded (k : ℕ) (hk : 2 ≤ k) (s : Counter) (hs : Bounded k s)
    (a : Bool) (t : Counter) (ht : step k s a = some t) : Bounded k t := by
  cases s with
  | free r =>
    cases r with
    | zero => cases a <;> simp [step] at ht <;> subst t <;> dsimp [Bounded] <;> omega
    | succ r => cases a <;> simp [step] at ht <;> subst t <;> dsimp [Bounded] at * <;> omega
  | matching m =>
    cases m with
    | zero => cases a <;> simp [step] at ht; subst t; exact hk.trans_lt' (by decide)
    | succ m => cases a <;> simp [step] at ht <;> subst t <;> dsimp [Bounded] at * <;> omega

def matrices (k : ℕ) (a : Bool) : Matrix (State k) (State k) ℕ :=
  fun p q => if step k p.val a = some q.val then 1 else 0

theorem matrix_run (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (p q : State k) :
    wordMatrix (matrices k) w p q = if run k p.val w = some q.val then 1 else 0 := by
  classical
  induction w generalizing p with
  | nil => simp [wordMatrix,run,Matrix.one_apply,Subtype.ext_iff]
  | cons a w ih =>
    simp only [wordMatrix,Matrix.mul_apply]
    cases he : step k p.val a with
    | none => simp [matrices,he,run]
    | some t =>
      let s : State k := ⟨t,step_bounded k hk p.val p.property a t he⟩
      have hsingle : (∑ j, matrices k a p j * wordMatrix (matrices k) w j q) =
          wordMatrix (matrices k) w s q := by
        rw [Finset.sum_eq_single s]
        · simp [matrices,he,s]
        · intro b _ hbs
          have hbt : t ≠ b.val := by
            intro h
            exact hbs (Subtype.ext h.symm)
          simp [matrices,he,hbt]
        · simp
      rw [hsingle,ih]
      simp [run,he,s]

theorem run_bounded (k : ℕ) (hk : 2 ≤ k) (w : List Bool) :
    ∀ s, Bounded k s → ∀ t, run k s w = some t → Bounded k t := by
  induction w with
  | nil =>
    intro s hs t ht
    have he : s = t := Option.some.inj ht
    exact he ▸ hs
  | cons a w ih =>
    intro s hs t ht
    cases he : step k s a with
    | none => simp [run,he] at ht
    | some u =>
      apply ih u (step_bounded k hk s hs a u he) t
      simpa [run,he] using ht

theorem matrix_zero_iff (k : ℕ) (hk : 2 ≤ k) (w : List Bool) :
    wordMatrix (matrices k) w = 0 ↔ ∀ s, Bounded k s → run k s w = none := by
  constructor
  · intro h s hs
    cases he : run k s w with
    | none => rfl
    | some t =>
      let p : State k := ⟨s,hs⟩
      let q : State k := ⟨t,run_bounded k hk w s hs t he⟩
      have hh := congrFun (congrFun h p) q
      rw [matrix_run k hk] at hh
      simp [p,q,he] at hh
  · intro h
    ext p q
    simp [matrix_run k hk,h p.val p.property]

theorem matrix_binary (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (p q : State k) :
    wordMatrix (matrices k) w p q ≤ 1 := by
  rw [matrix_run k hk]
  split_ifs <;> omega

theorem finite_monoid (k : ℕ) (hk : 2 ≤ k) :
    (Set.range (wordMatrix (matrices k))).Finite := by
  classical
  let S : Finset (Matrix (State k) (State k) ℕ) :=
    Finset.univ.image (fun A : State k → State k → Fin 2 => fun p q => (A p q).val)
  apply Set.Finite.subset S.finite_toSet
  rintro A ⟨w,rfl⟩
  exact Finset.mem_image.mpr ⟨fun p q => ⟨wordMatrix (matrices k) w p q,
    by have := matrix_binary k hk w p q; omega⟩,Finset.mem_univ _,rfl⟩

def root (k : ℕ) (hk : 2 ≤ k) : State k := ⟨free 0,by change 0 < k; omega⟩

theorem matching_zeros (k m t : ℕ) (ht : t ≤ m) :
    run k (matching m) (List.replicate t false) = some (matching (m-t)) := by
  induction t generalizing m with
  | zero => simp [run]
  | succ t ih =>
    cases m with
    | zero => omega
    | succ m => simpa [List.replicate_succ,run,step] using ih m (by omega)

theorem to_root (k : ℕ) (_hk : 2 ≤ k) (s : State k) :
    ∃ w, run k s.val w = some (free 0) := by
  obtain ⟨s,hs⟩ := s
  cases s with
  | free r => exact ⟨List.replicate r false,by simp [free_prefix]⟩
  | matching m =>
    refine ⟨List.replicate (m+1) false,?_⟩
    rw [matching_block k m _ (by simp)]
    have hne : List.replicate (m+1) false ≠ List.replicate m false ++ [true] := by
      intro he
      have hm : true ∈ List.replicate (m+1) false := by rw [he]; simp
      simp at hm
    simp [hne]

theorem from_root (k : ℕ) (_hk : 2 ≤ k) (s : State k) :
    ∃ w, run k (free 0) w = some s.val := by
  obtain ⟨s,hs⟩ := s
  cases s with
  | free r =>
    have hr : r < k := hs
    refine ⟨true :: List.replicate (k-1-r) false,?_⟩
    simp only [run,step,Option.some_bind]
    rw [free_prefix k (k-1) _ (by simp)]
    simp only [List.length_replicate]
    congr 2
    omega
  | matching m =>
    have hm : m+1 < k := hs
    refine ⟨false :: List.replicate (k-2-m) false,?_⟩
    simp only [run,step,Option.some_bind]
    rw [matching_zeros k (k-2) (k-2-m) (Nat.sub_le _ _)]
    congr 2
    omega

theorem stronglyConnected (k : ℕ) (hk : 2 ≤ k) : StronglyConnected (matrices k) := by
  intro p q
  obtain ⟨u,hu⟩ := to_root k hk p
  obtain ⟨v,hv⟩ := from_root k hk q
  refine ⟨u ++ v,?_⟩
  simp [matrix_run k hk,run_append,hu,hv]

def remaining : Counter → ℕ
  | free r => r
  | matching m => m+1

def hubRank (k : ℕ) (hk : 2 ≤ k) : HubRank (matrices k) (root k hk) where
  height s := k-1-remaining s.val
  bound p hp := by
    classical
    rw [card_states k (by omega)]
    have hr : remaining p.val < k := by
      cases he : p.val <;> simpa [he,Bounded,remaining] using p.property
    have hn : 0 < remaining p.val := by
      obtain ⟨p,hp'⟩ := p
      cases p with
      | free r =>
        change 0 < r
        by_contra h
        have he : r = 0 := by omega
        exact hp (Subtype.ext (by simp [he,root]))
      | matching m => simp [remaining]
    omega
  increases a p s hp hs hedge := by
    classical
    have ht : step k p.val a = some s.val := by
      by_contra h
      simp [matrices,h] at hedge
    obtain ⟨p,hp'⟩ := p
    obtain ⟨s,hs'⟩ := s
    have hpn : p ≠ free 0 := by intro he; exact hp (Subtype.ext he)
    have hsn : s ≠ free 0 := by intro he; exact hs (Subtype.ext he)
    have hrem : remaining s + 1 = remaining p := by
      cases p with
      | free r =>
        cases r with
        | zero => exact (hpn rfl).elim
        | succ r => cases a <;> simp [step] at ht <;> subst s <;> rfl
      | matching m =>
        cases m with
        | zero => cases a <;> simp [step] at ht; exact (hsn ht.symm).elim
        | succ m => cases a <;> simp [step] at ht <;> subst s <;> simp [remaining]
    have hbd : remaining p < k := by cases p <;> exact hp'
    dsimp only
    omega

/-- A binary finite-monoid example satisfying the hub condition, with its
exact minimum zero-product length and its linear state count. -/
theorem sharp_binary_family (k : ℕ) (hk : 2 ≤ k) :
    Fintype.card (State k) = 2*k-1 ∧
    (Set.range (wordMatrix (matrices k))).Finite ∧
    StronglyConnected (matrices k) ∧
    Nonempty (HubRank (matrices k) (root k hk)) ∧
    wordMatrix (matrices k) (witness k) = 0 ∧
    (witness k).length = k^2+k-1 ∧
    ∀ w, wordMatrix (matrices k) w = 0 → k^2+k-1 ≤ w.length := by
  refine ⟨card_states k (by omega),finite_monoid k hk,stronglyConnected k hk,
    ⟨hubRank k hk⟩,(matrix_zero_iff k hk _).mpr (witness_kills k hk),witness_length k hk,?_⟩
  intro w hw
  exact (exact_shortest_counter k hk).2.2 w ((matrix_zero_iff k hk w).mp hw)

end Proof.HubLower


==> anc/proof/Proof/HubLowerPacking.lean <==
import Proof.HubLowerMachine

namespace Proof.HubLower
open Counter

theorem occurrence_letter (k : ℕ) (hk : 1 ≤ k) (w : List Bool) (j : ℕ)
    (h : Occurs k w j) (t : ℕ) (ht : t < k) :
    w[j+t]'(by have := occurs_bound k hk w j h; omega) =
      (forbidden k)[t]'(by rw [forbidden_length k hk]; exact ht) := by
  obtain ⟨u,v,rfl,rfl⟩ := h
  rw [List.getElem_append_left (by simp [forbidden_length k hk]; omega)]
  rw [List.getElem_append_right (by omega)]
  simp

theorem occurrence_a (k : ℕ) (hk : 1 ≤ k) (w : List Bool) (j : ℕ)
    (h : Occurs k w j) (t : ℕ) (ht : t < k-1) :
    w[j+t]'(by have := occurs_bound k hk w j h; omega) = false := by
  rw [occurrence_letter k hk w j h t (by omega)]
  simp [forbidden,List.getElem_append_left,ht]

theorem occurrence_b (k : ℕ) (hk : 1 ≤ k) (w : List Bool) (j : ℕ)
    (h : Occurs k w j) :
    w[j+(k-1)]'(by have := occurs_bound k hk w j h; omega) = true := by
  rw [occurrence_letter k hk w j h (k-1) (by omega)]
  simp [forbidden,List.getElem_append_right]

theorem occurrences_disjoint (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (i j : ℕ)
    (hi : Occurs k w i) (hj : Occurs k w j) (hlt : i < j) : i+k ≤ j := by
  by_contra hn
  let t := i+(k-1)-j
  have ht : t < k-1 := by dsimp [t]; omega
  have he : i+(k-1) = j+t := by dsimp [t]; omega
  have hb := occurrence_b k (by omega) w i hi
  have ha := occurrence_a k (by omega) w j hj t ht
  have hb' : w[j+t]'(by have := occurs_bound k (by omega) w j hj; omega) = true := by
    simpa only [he] using hb
  rw [ha] at hb'
  contradiction

theorem different_residues_separated (k : ℕ) (hk : 2 ≤ k) (w : List Bool) (i j : ℕ)
    (hi : Occurs k w i) (hj : Occurs k w j) (hlt : i < j)
    (hne : i % k ≠ j % k) : i+(k+1) ≤ j := by
  have hd := occurrences_disjoint k hk w i j hi hj hlt
  have hneq : i+k ≠ j := by
    rintro rfl
    simp at hne
  omega

/-- All k alignments force k nonoverlapping forbidden blocks, and different
residues force at least one extra letter between consecutive selected blocks. -/
theorem alignment_lower_bound (k : ℕ) (hk : 2 ≤ k) (w : List Bool)
    (hcover : ∀ r : Fin k, ∃ j, j % k = r.val ∧ Occurs k w j) :
    k^2+k-1 ≤ w.length := by
  classical
  choose f hmod hocc using hcover
  let d := k+1
  let buckets := (w.length-k)/d+1
  have hfbound (r : Fin k) : f r ≤ w.length-k := by
    have := occurs_bound k (by omega) w (f r) (hocc r)
    omega
  let bucket : Fin k → Fin buckets := fun r =>
    ⟨f r / d, Nat.lt_succ_of_le (Nat.div_le_div_right (hfbound r))⟩
  have hf_inj : Function.Injective f := by
    intro r s h
    apply Fin.ext
    rw [← hmod r, ← hmod s,h]
  have hb_inj : Function.Injective bucket := by
    intro r s he
    have hdiv : f r / d = f s / d := congrArg Fin.val he
    apply hf_inj
    have hrm := Nat.mod_lt (f r) (show 0 < d by dsimp [d]; omega)
    have hsm := Nat.mod_lt (f s) (show 0 < d by dsimp [d]; omega)
    have hr := Nat.mod_add_div (f r) d
    have hs := Nat.mod_add_div (f s) d
    rw [hdiv] at hr
    by_contra hne
    have hrs : (r : ℕ) ≠ s.val := by
      intro h
      exact hne (congrArg f (Fin.ext h))
    have hres : f r % k ≠ f s % k := by simpa [hmod] using hrs
    rcases lt_or_gt_of_ne hne with h | h
    · have hg := different_residues_separated k hk w (f r) (f s) (hocc r) (hocc s) h hres
      change f r + d ≤ f s at hg
      omega
    · have hg := different_residues_separated k hk w (f s) (f r) (hocc s) (hocc r) h hres.symm
      change f s + d ≤ f r at hg
      omega
  have hcard : k ≤ buckets := by simpa using Fintype.card_le_of_injective bucket hb_inj
  have hlen : k ≤ w.length := by
    have h := occurs_bound k (by omega) w (f ⟨0,by omega⟩) (hocc ⟨0,by omega⟩)
    omega
  have hmul := Nat.div_mul_le_self (w.length-k) d
  have hm : (k-1)*d ≤ ((w.length-k)/d)*d := by
    apply Nat.mul_le_mul_right d
    dsimp [buckets] at hcard
    omega
  have hl := Nat.sub_add_cancel hlen
  have hk1 : k-1+1 = k := by omega
  dsimp [d] at hmul hm
  have hx : k^2+k-1 ≤ k^2+k := Nat.sub_le _ _
  have hid : k^2+k-1+1 = k^2+k := Nat.sub_add_cancel (by nlinarith)
  nlinarith

theorem killing_length_lower (k : ℕ) (hk : 2 ≤ k) (w : List Bool)
    (hkill : ∀ r, r < k → run k (free r) w = none) : k^2+k-1 ≤ w.length := by
  apply alignment_lower_bound k hk w
  intro r
  exact initial_failure k hk w r.val r.isLt (hkill r.val r.isLt)

end Proof.HubLower


==> anc/proof/Proof/HubLowerWitness.lean <==
import Proof.HubLowerPacking

namespace Proof.HubLower
open Counter

theorem root_blocks (k : ℕ) (hk : 2 ≤ k) (t : ℕ) (w : List Bool)
    (hw : w.length = t*k) : run k (free 0) w = none ∨ run k (free 0) w = some (free 0) := by
  induction t generalizing w with
  | zero =>
    have he : w = [] := by simpa using hw
    simp [he,run]
  | succ t ih =>
    have hlen : k ≤ w.length := by rw [hw]; nlinarith
    let u := w.take k
    let v := w.drop k
    have hu : u.length = k := by simp [u,List.length_take,Nat.min_eq_left hlen]
    have hv : v.length = t*k := by simp [v,hw,Nat.succ_mul]
    have huv : u ++ v = w := List.take_append_drop k w
    rw [← huv,run_append,root_block k hk u hu]
    split_ifs
    · simp
    · simpa using ih v hv

theorem aligned_kills (k : ℕ) (hk : 2 ≤ k) (s : Counter) (m : ℕ) (_hm : m < k)
    (hreset : ∀ u : List Bool, u.length = m →
      run k s u = none ∨ run k s u = some (free 0))
    (w : List Bool) (j : ℕ) (hj : j % k = m) (ho : Occurs k w j) : run k s w = none := by
  obtain ⟨u,v,rfl,hu⟩ := ho
  have hd := Nat.mod_add_div j k
  rw [hj] at hd
  have hlen : m ≤ u.length := by omega
  let x := u.take m
  let y := u.drop m
  have hx : x.length = m := by simp [x,List.length_take,Nat.min_eq_left hlen]
  have hy : y.length = (j/k)*k := by
    simp only [y,List.length_drop,hu]
    nlinarith [Nat.sub_add_cancel (show m ≤ j by omega)]
  have hxy : x ++ y = u := List.take_append_drop m u
  rw [← hxy,List.append_assoc,List.append_assoc,run_append]
  rcases hreset x hx with hz | hz
  · simp [hz]
  · rw [hz]
    simp only [Option.some_bind]
    rw [← List.append_assoc,run_append,run_append]
    rcases root_blocks k hk (j/k) y hy with h | h
    · simp [h]
    · rw [h]
      simp only [Option.some_bind]
      rw [root_block k hk (forbidden k) (forbidden_length k (by omega)),if_pos rfl]
      rfl

def witnessAux (k : ℕ) : ℕ → List Bool
  | 0 => forbidden k
  | t+1 => (forbidden k ++ [false]) ++ witnessAux k t

def witness (k : ℕ) := witnessAux k (k-1)

theorem witnessAux_length (k : ℕ) (hk : 1 ≤ k) (t : ℕ) :
    (witnessAux k t).length = (t+1)*k+t := by
  induction t with
  | zero => simp [witnessAux,forbidden_length k hk]
  | succ t ih => simp [witnessAux,forbidden_length k hk,ih]; ring

theorem witness_length (k : ℕ) (hk : 2 ≤ k) : (witness k).length = k^2+k-1 := by
  rw [witness,witnessAux_length k (by omega)]
  have he : k-1+1 = k := by omega
  rw [he]
  have h := Nat.sub_add_cancel (show 1 ≤ k by omega)
  have hh := Nat.sub_add_cancel (show 1 ≤ k^2+k by nlinarith)
  nlinarith

theorem witnessAux_occurs (k : ℕ) (hk : 1 ≤ k) (t r : ℕ) (hr : r ≤ t) :
    Occurs k (witnessAux k t) (r*(k+1)) := by
  induction t generalizing r with
  | zero =>
    have he : r = 0 := by omega
    subst r
    exact ⟨[],[],by simp [witnessAux],by simp⟩
  | succ t ih =>
    cases r with
    | zero => exact ⟨[],[false] ++ witnessAux k t,by simp [witnessAux,List.append_assoc],by simp⟩
    | succ r =>
      obtain ⟨u,v,he,hu⟩ := ih r (by omega)
      refine ⟨(forbidden k ++ [false]) ++ u,v,?_,?_⟩
      · simp [witnessAux,he,List.append_assoc]
      · simp [forbidden_length k hk,hu]
        ring

def Bounded (k : ℕ) : Counter → Prop
  | free r => r < k
  | matching m => m+1 < k

theorem witness_kills (k : ℕ) (hk : 2 ≤ k) (s : Counter) (hs : Bounded k s) :
    run k s (witness k) = none := by
  cases s with
  | free r =>
    have hr : r < k := hs
    apply aligned_kills k hk (free r) r hr
      (fun u hu => Or.inr (by rw [free_prefix k r u (by omega),hu,Nat.sub_self]))
      (witness k) (r*(k+1))
    · simp [Nat.mul_add,Nat.add_mod,Nat.mod_eq_of_lt hr]
    · exact witnessAux_occurs k (by omega) (k-1) r (by omega)
  | matching m =>
    have hm : m+1 < k := hs
    apply aligned_kills k hk (matching m) (m+1) hm
      (fun u hu => by rw [matching_block k m u hu]; split_ifs <;> simp)
      (witness k) ((m+1)*(k+1))
    · simp [Nat.mul_add,Nat.add_mod,Nat.mod_eq_of_lt hm]
    · exact witnessAux_occurs k (by omega) (k-1) (m+1) (by omega)

theorem exact_shortest_counter (k : ℕ) (hk : 2 ≤ k) :
    (∀ s, Bounded k s → run k s (witness k) = none) ∧
    (witness k).length = k^2+k-1 ∧
    ∀ w, (∀ s, Bounded k s → run k s w = none) → k^2+k-1 ≤ w.length := by
  refine ⟨witness_kills k hk,witness_length k hk,?_⟩
  intro w hw
  exact killing_length_lower k hk w (fun r hr => hw (free r) hr)

end Proof.HubLower


==> anc/proof/Proof/HubPaddingStates.lean <==
import Proof.HubGraph
import Mathlib.Data.Matrix.Block

namespace Proof.Hub
open scoped BigOperators
open PrefixExtraction
set_option linter.unusedSectionVars false
variable {α Q P : Type*} [Fintype Q] [DecidableEq Q] [Fintype P] [DecidableEq P]

/-- Add isolated states, all of whose letter transitions are zero. -/
def zeroPad (B : α → Matrix Q Q ℕ) (a : α) : Matrix (Q ⊕ P) (Q ⊕ P) ℕ :=
  Matrix.fromBlocks (B a) 0 0 0

theorem zeroPad_word (B : α → Matrix Q Q ℕ) (w : List α) (hw : w ≠ []) :
    wordMatrix (zeroPad (P := P) B) w = Matrix.fromBlocks (wordMatrix B w) 0 0 0 := by
  induction w with
  | nil => exact (hw rfl).elim
  | cons a w ih =>
    cases w with
    | nil => simp [wordMatrix,zeroPad]
    | cons b w =>
      rw [wordMatrix,ih (by simp)]
      simp [zeroPad,Matrix.fromBlocks_multiply,wordMatrix]

theorem zeroPad_left (B : α → Matrix Q Q ℕ) (w : List α) (p q : Q) :
    wordMatrix (zeroPad (P := P) B) w (Sum.inl p) (Sum.inl q) = wordMatrix B w p q := by
  cases w with
  | nil => simp [wordMatrix,Matrix.one_apply]
  | cons a w => rw [zeroPad_word B _ (by simp)]; rfl

theorem zeroPad_zero_iff [Nonempty Q] (B : α → Matrix Q Q ℕ) (w : List α) :
    wordMatrix (zeroPad (P := P) B) w = 0 ↔ wordMatrix B w = 0 := by
  constructor
  · intro hz
    ext p q
    simpa [zeroPad_left] using congrFun (congrFun hz (Sum.inl p)) (Sum.inl q)
  · intro hz
    classical
    have hw : w ≠ [] := by
      intro he
      let p : Q := Classical.choice inferInstance
      have hh := congrFun (congrFun hz p) p
      simp [he,wordMatrix] at hh
    rw [zeroPad_word B w hw,hz]
    ext p q
    cases p <;> cases q <;> rfl

theorem zeroPad_finite (B : α → Matrix Q Q ℕ)
    (hf : (Set.range (wordMatrix B)).Finite) :
    (Set.range (wordMatrix (zeroPad (P := P) B))).Finite := by
  let f : Matrix Q Q ℕ → Matrix (Q ⊕ P) (Q ⊕ P) ℕ := fun A => Matrix.fromBlocks A 0 0 0
  apply Set.Finite.subset (Set.finite_singleton (1 : Matrix (Q ⊕ P) (Q ⊕ P) ℕ) |>.union (hf.image f))
  rintro A ⟨w,rfl⟩
  by_cases hw : w = []
  · left; simp [hw,wordMatrix]
  · right
    exact ⟨wordMatrix B w,⟨w,rfl⟩,(zeroPad_word B w hw).symm⟩

theorem zeroPad_reach_left (B : α → Matrix Q Q ℕ) (p q : Q) :
    Reach (zeroPad (P := P) B) (Sum.inl p) (Sum.inl q) ↔ Reach B p q := by
  simp only [Reach,zeroPad_left]

theorem zeroPad_reach_from_right (B : α → Matrix Q Q ℕ) (p : P) (q : Q ⊕ P) :
    Reach (zeroPad B) (Sum.inr p) q ↔ q = Sum.inr p := by
  constructor
  · rintro ⟨w,hw⟩
    cases w with
    | nil =>
      by_contra hn
      simp [wordMatrix,Matrix.one_apply,Ne.symm hn] at hw
    | cons a w =>
      rw [zeroPad_word B _ (by simp)] at hw
      cases q <;> simp at hw
  · rintro rfl
    exact reach_refl _ _

theorem zeroPad_graph (B : α → Matrix Q Q ℕ) (hg : CycleHubProperty B) :
    CycleHubProperty (zeroPad (P := P) B) := by
  intro p
  cases p with
  | inl p =>
    obtain ⟨q,hq,ha⟩ := hg p
    refine ⟨Sum.inl q,⟨(zeroPad_reach_left B p q).mpr hq.1,
      (zeroPad_reach_left B q p).mpr hq.2⟩,?_⟩
    intro u hu
    let f : Q ⊕ P → Q := Sum.elim id (fun _ => p)
    apply ha (f u)
    apply Relation.TransGen.lift f (fun x y he => ?_) hu
    obtain ⟨hx,hy,hxq,hyq,a,hedge⟩ := he
    cases x with
    | inr x => cases y <;> simp [zeroPad] at hedge
    | inl x =>
      cases y with
      | inr y => simp [zeroPad] at hedge
      | inl y =>
        refine ⟨⟨(zeroPad_reach_left B p x).mp hx.1,(zeroPad_reach_left B x p).mp hx.2⟩,
          ⟨(zeroPad_reach_left B p y).mp hy.1,(zeroPad_reach_left B y p).mp hy.2⟩,
          ?_,?_,a,hedge⟩
        · simpa [f] using hxq
        · simpa [f] using hyq
  | inr p =>
    refine ⟨Sum.inr p,⟨reach_refl _ _,reach_refl _ _⟩,?_⟩
    intro u hu
    have hnone : ∀ x y, ¬ ComponentAvoidEdge (zeroPad (P := P) B) (Sum.inr p) (Sum.inr p) x y := by
      intro x y he
      have hx : x = Sum.inr p := (zeroPad_reach_from_right B p x).mp he.1.1
      exact he.2.2.1 hx
    have hh : ∀ x y, Relation.TransGen
        (ComponentAvoidEdge (zeroPad (P := P) B) (Sum.inr p) (Sum.inr p)) x y → False := by
      intro x y h
      induction h with
      | single he => exact hnone _ _ he
      | tail _ he _ => exact hnone _ _ he
    exact hh u u hu

end Proof.Hub


==> anc/proof/Proof/HubPaths.lean <==
import Proof.QuadraticBound
import Mathlib.Data.List.OfFn
import Mathlib.Data.Fintype.Pi

/-! Paths in a nonnegative integer matrix system, with their actual state
traces.  A first return is defined by visits to the hub, not by a supplied
code or an oracle for a killing word. -/

namespace Proof.Hub
set_option linter.unusedSectionVars false
open scoped BigOperators
open PrefixExtraction
variable {α Q : Type*} [Fintype Q] [DecidableEq Q]

abbrev Trace (α Q : Type*) := List (α × Q)

def label (t : Trace α Q) : List α := t.map Prod.fst

def finish (p : Q) : Trace α Q → Q
  | [] => p
  | e :: t => finish e.2 t

def Valid (B : α → Matrix Q Q ℕ) (p : Q) : Trace α Q → Prop
  | [] => True
  | e :: t => 0 < B e.1 p e.2 ∧ Valid B e.2 t

@[simp] theorem label_nil : label ([] : Trace α Q) = [] := rfl
@[simp] theorem label_cons (e : α × Q) (t : Trace α Q) :
    label (e :: t) = e.1 :: label t := rfl
@[simp] theorem label_append (t u : Trace α Q) :
    label (t ++ u) = label t ++ label u := List.map_append
@[simp] theorem label_length (t : Trace α Q) : (label t).length = t.length :=
  List.length_map _
@[simp] theorem finish_nil (p : Q) : finish p ([] : Trace α Q) = p := rfl
@[simp] theorem finish_cons (p : Q) (e : α × Q) (t : Trace α Q) :
    finish p (e :: t) = finish e.2 t := rfl
@[simp] theorem finish_append (p : Q) (t u : Trace α Q) :
    finish p (t ++ u) = finish (finish p t) u := by
  induction t generalizing p with
  | nil => rfl
  | cons e t ih => exact ih e.2

@[simp] theorem valid_append (B : α → Matrix Q Q ℕ) (p : Q) (t u : Trace α Q) :
    Valid B p (t ++ u) ↔ Valid B p t ∧ Valid B (finish p t) u := by
  induction t generalizing p with
  | nil => simp [Valid]
  | cons e t ih => simp [Valid, ih, and_assoc]

theorem word_append (B : α → Matrix Q Q ℕ) (u v : List α) :
    wordMatrix B (u ++ v) = wordMatrix B u * wordMatrix B v := by
  induction u with
  | nil => simp [wordMatrix]
  | cons a u ih => simp [wordMatrix, ih, Matrix.mul_assoc]

theorem mul_entry_lower (A D : Matrix Q Q ℕ) (p q s : Q) :
    A p s * D s q ≤ (A * D) p q := by
  rw [Matrix.mul_apply]
  exact Finset.single_le_sum (f := fun j => A p j * D j q)
    (fun _ _ => Nat.zero_le _) (Finset.mem_univ s)

theorem valid_positive (B : α → Matrix Q Q ℕ) (p : Q) (t : Trace α Q)
    (h : Valid B p t) : 0 < wordMatrix B (label t) p (finish p t) := by
  induction t generalizing p with
  | nil => simp [wordMatrix]
  | cons e t ih =>
    exact (Nat.mul_pos h.1 (ih e.2 h.2)).trans_le
      (mul_entry_lower (B e.1) (wordMatrix B (label t)) p _ e.2)

theorem positive_trace (B : α → Matrix Q Q ℕ) (w : List α) (p q : Q)
    (h : 0 < wordMatrix B w p q) :
    ∃ t : Trace α Q, Valid B p t ∧ label t = w ∧ finish p t = q := by
  classical
  induction w generalizing p with
  | nil =>
    have hp : p = q := by
      by_contra hn
      simp [wordMatrix, Matrix.one_apply, hn] at h
    exact ⟨[], trivial, rfl, hp⟩
  | cons a w ih =>
    have he : ∃ s, 0 < B a p s * wordMatrix B w s q := by
      by_contra hn
      push_neg at hn
      have hz : wordMatrix B (a :: w) p q = 0 := by
        simp only [wordMatrix, Matrix.mul_apply]
        exact Finset.sum_eq_zero (fun s _ => Nat.eq_zero_of_le_zero (hn s))
      omega
    obtain ⟨s, hs⟩ := he
    obtain ⟨t, ht, hw, hq⟩ := ih s (Nat.pos_of_mul_pos_left hs)
    exact ⟨(a,s) :: t, ⟨Nat.pos_of_mul_pos_right hs, ht⟩,
      by simp [hw], hq⟩

theorem unique_middle (A D : Matrix Q Q ℕ) (p q s t : Q)
    (h : (A * D) p q ≤ 1)
    (hs : 0 < A p s * D s q) (ht : 0 < A p t * D t q) : s = t := by
  by_contra hne
  have hh : A p s * D s q + A p t * D t q ≤ (A * D) p q := by
    have hz := Finset.sum_le_sum_of_subset (f := fun z => A p z * D z q)
      (show ({s,t} : Finset Q) ⊆ Finset.univ by simp)
    simpa [Matrix.mul_apply, hne] using hz
  omega

theorem trace_unique (B : α → Matrix Q Q ℕ)
    (hbinary : ∀ w p q, wordMatrix B w p q ≤ 1)
    (p : Q) (t u : Trace α Q) (ht : Valid B p t) (hu : Valid B p u)
    (hl : label t = label u) (hf : finish p t = finish p u) : t = u := by
  induction t generalizing p u with
  | nil =>
    have := congrArg List.length hl
    simpa using this.symm
  | cons e t ih =>
    cases u with
    | nil => simp at hl
    | cons f u =>
      obtain ⟨ha, hw⟩ := List.cons.inj hl
      change label t = label u at hw
      have he := valid_positive B e.2 t ht.2
      have hf' := valid_positive B f.2 u hu.2
      have hs : e.2 = f.2 := by
        apply unique_middle (B e.1) (wordMatrix B (label t)) p (finish e.2 t) e.2 f.2
        · exact hbinary (e.1 :: label t) p _
        · exact Nat.mul_pos ht.1 he
        · change finish e.2 t = finish f.2 u at hf
          rw [ha, hw, hf]
          exact Nat.mul_pos hu.1 hf'
      have hef : e = f := Prod.ext ha hs
      subst f
      exact congrArg (List.cons e) (ih e.2 u ht.2 hu.2 hw hf)

/-- Exactly one visit to the hub, at the final target of a nonempty trace. -/
def First (q : Q) : Trace α Q → Prop
  | [] => False
  | e :: t => if e.2 = q then t = [] else First q t

theorem first_nonempty {q : Q} {t : Trace α Q} (h : First q t) : t ≠ [] := by
  rintro rfl
  exact h

theorem first_finish {q p : Q} {t : Trace α Q} (h : First q t) : finish p t = q := by
  induction t generalizing p with
  | nil => exact h.elim
  | cons e t ih =>
    by_cases he : e.2 = q
    · have ht : t = [] := by simpa [First, he] using h
      simp [ht, he]
    · exact ih (by simpa [First, he] using h)

theorem first_prefix_eq {q : Q} {t u : Trace α Q}
    (ht : First q t) (hu : First q u) (hp : t.IsPrefix u) : t = u := by
  induction t generalizing u with
  | nil => exact ht.elim
  | cons e t ih =>
    obtain ⟨v, rfl⟩ := hp
    by_cases he : e.2 = q
    · have ht' : t = [] := by simpa [First, he] using ht
      have huv : t ++ v = [] := by simpa [First, he] using hu
      simp [ht', List.append_eq_nil_iff.mp huv |>.2]
    · have ht' : First q t := by simpa [First, he] using ht
      have hu' : First q (t ++ v) := by simpa [First, he] using hu
      exact congrArg (List.cons e) (ih ht' hu' ⟨v, rfl⟩)

theorem split_first {q p : Q} (t : Trace α Q) (hne : t ≠ []) (hf : finish p t = q) :
    ∃ u v, t = u ++ v ∧ First q u := by
  induction t generalizing p with
  | nil => exact (hne rfl).elim
  | cons e t ih =>
    by_cases he : e.2 = q
    · exact ⟨[e], t, rfl, by simp [First, he]⟩
    · have htn : t ≠ [] := by rintro rfl; exact he hf
      obtain ⟨u,v,h,hu⟩ := ih htn hf
      exact ⟨e :: u, v, by simp [h], by simpa [First, he] using hu⟩

/-- A topological numbering of the graph with its hub removed. -/
structure HubRank (B : α → Matrix Q Q ℕ) (q : Q) where
  height : Q → ℕ
  bound : ∀ p, p ≠ q → height p < Fintype.card Q - 1
  increases : ∀ a p s, p ≠ q → s ≠ q → 0 < B a p s → height p < height s

theorem first_length_from (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (p : Q) (t : Trace α Q) (hp : p ≠ q) (hv : Valid B p t) (hf : First q t) :
    t.length + R.height p ≤ Fintype.card Q - 1 := by
  induction t generalizing p with
  | nil => exact hf.elim
  | cons e t ih =>
    by_cases he : e.2 = q
    · have ht : t = [] := by simpa [First, he] using hf
      have hb := R.bound p hp
      simp only [ht, List.length_cons, List.length_nil]
      omega
    · have hh := R.increases e.1 p e.2 hp he hv.1
      have hi := ih e.2 he hv.2 (by simpa [First, he] using hf)
      simp only [List.length_cons]
      omega

theorem first_length (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (t : Trace α Q) (hv : Valid B q t) (hf : First q t) :
    0 < t.length ∧ t.length ≤ Fintype.card Q := by
  have hn : 0 < Fintype.card Q := Fintype.card_pos_iff.mpr ⟨q⟩
  cases t with
  | nil => exact hf.elim
  | cons e t =>
    refine ⟨by simp, ?_⟩
    by_cases he : e.2 = q
    · have ht : t = [] := by simpa [First, he] using hf
      simpa [ht] using hn
    · have hi := first_length_from B q R e.2 t he hv.2 (by simpa [First, he] using hf)
      simp only [List.length_cons]
      omega

end Proof.Hub


==> anc/proof/Proof/HubRefined.lean <==
import Proof.HubSpectral

namespace Proof.Hub
open scoped BigOperators
open PrefixExtraction
variable {α Q : Type*} [Fintype Q] [DecidableEq Q]
variable [Fintype α] [DecidableEq α] [Nonempty α]

/-- Maximum first-return length, or one for an acyclic singleton. -/
noncomputable def returnBound (B : α → Matrix Q Q ℕ) (q : Q) : ℕ :=
  max 1 ((returnCode B q).sup List.length)

theorem component_refined (B : α → Matrix Q Q ℕ) (q : Q) (R : HubRank B q)
    (hconn : StronglyConnected B) (hbinary : ∀ w p s, wordMatrix B w p s ≤ 1)
    (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ quadratic (returnBound B q) ∧ wordMatrix B w = 0 := by
  classical
  have hk : 1 ≤ returnBound B q := le_max_left _ _
  by_cases hne : (returnCode B q).Nonempty
  · have hlength : ∀ c ∈ returnCode B q, 1 ≤ c.length ∧ c.length ≤ returnBound B q := by
      intro c hc
      exact ⟨(returnCode_lengths B q R c hc).1,
        (Finset.le_sup (f := List.length) hc).trans (le_max_right _ _)⟩
    obtain ⟨z,hz⟩ := hmortal
    obtain ⟨w,hw,hn⟩ := CodeAutomaton.quadratic_bound (returnCode B q) (returnBound B q) hk
      hne hlength (returnCode_isCode B q R hbinary)
      ⟨z,(returnCode_zero_iff B q R hconn z).mp hz⟩
    exact ⟨w,hw,(returnCode_zero_iff B q R hconn w).mpr hn⟩
  · let a : α := Classical.choice inferInstance
    have he : returnCode B q = ∅ := Finset.not_nonempty_iff_eq_empty.mp hne
    refine ⟨[a],one_le_quadratic hk,?_⟩
    apply (returnCode_zero_iff B q R hconn [a]).mpr
    rintro ⟨cs,hcs,hw⟩
    have hnil : cs = [] := by
      cases cs with
      | nil => rfl
      | cons c cs => simpa [he] using hcs c (by simp)
    simp [hnil] at hw

/-- The componentwise bound uses actual return lengths, not state counts.
The ordered decomposition is constructed from the graph hypothesis. -/
theorem spectral_componentwise (B : α → Matrix Q Q ℕ) (hg : CycleHubProperty B)
    (hspectral : SpectralAtMostOne B) (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ D : OrderedHubs B, ∃ w,
      w.length ≤ ∑ i, quadratic (returnBound (restrict B D.component i) (D.hub i)) ∧
      wordMatrix B w = 0 := by
  classical
  obtain ⟨D⟩ := ordered_hubs_of_graph B hg
  have hdiag := spectral_diagonal_binary B hspectral
  have hlocal : ∀ i : Fin D.count, ∃ w,
      w.length ≤ quadratic (returnBound (restrict B D.component i) (D.hub i)) ∧
      wordMatrix (restrict B D.component i) w = 0 := by
    intro i
    apply component_refined _ (D.hub i) (D.rank i) (D.connected i)
    · intro w p q
      rw [restricted_word B D.component D.forward]
      obtain ⟨v,hv⟩ := D.connected i q p
      rw [restricted_word B D.component D.forward] at hv
      exact binary_of_return_path B hdiag p.val q.val v hv w
    · obtain ⟨z,hz⟩ := hmortal
      refine ⟨z,?_⟩
      ext p q
      rw [restricted_word B D.component D.forward,hz]
      rfl
  choose ws hlen hz using hlocal
  refine ⟨D,(List.ofFn ws).flatten,?_,assemble_killers B D.component D.forward ws hz⟩
  simpa [List.length_flatten,List.map_ofFn,List.sum_ofFn] using
    Finset.sum_le_sum (fun i (_hi : i ∈ Finset.univ) => hlen i)

end Proof.Hub


==> anc/proof/Proof/HubSpectral.lean <==
import Proof.HubGraph
import Mathlib.Analysis.SpecialFunctions.Pow.Real

namespace Proof.Hub
open scoped BigOperators
open PrefixExtraction
set_option linter.unusedSectionVars false
variable {α Q : Type*} [Fintype Q] [DecidableEq Q]

/-- The norm-independent growth formulation of joint spectral radius ≤ 1.
For finite matrix families this says that every exponential rate greater
than one bounds all products, up to a constant. Entries are nonnegative,
so using the largest entry or a matrix norm gives the same condition. -/
def SpectralAtMostOne (B : α → Matrix Q Q ℕ) : Prop :=
  ∀ c : ℝ, 1 < c → ∃ K : ℝ, 0 ≤ K ∧
    ∀ w p q, (wordMatrix B w p q : ℝ) ≤ K*c^w.length

theorem finite_products_spectral (B : α → Matrix Q Q ℕ)
    (hf : (Set.range (wordMatrix B)).Finite) : SpectralAtMostOne B := by
  obtain ⟨K,hK⟩ := finite_products_bounded B hf
  intro c hc
  refine ⟨K,by positivity,?_⟩
  intro w p q
  have hh : (wordMatrix B w p q : ℝ) ≤ K := by exact_mod_cast hK w p q
  exact hh.trans (le_mul_of_one_le_right (by positivity) (one_le_pow₀ hc.le))

/-- A repeated closed walk with multiplicity two grows exponentially,
contradicting the spectral hypothesis. -/
theorem spectral_diagonal_binary (B : α → Matrix Q Q ℕ) (hg : SpectralAtMostOne B) :
    ∀ w p, wordMatrix B w p p ≤ 1 := by
  intro w p
  by_contra hn
  have hb : 2 ≤ wordMatrix B w p p := by omega
  have hw : 0 < w.length := by
    cases w with
    | nil => simp [wordMatrix] at hb
    | cons a w => simp
  have hnreal : 0 < (2:ℝ)*(w.length:ℝ) := by positivity
  let c : ℝ := (2:ℝ) ^ (1/((2:ℝ)*(w.length:ℝ)))
  have hc : 1 < c := Real.one_lt_rpow (by norm_num) (one_div_pos.mpr hnreal)
  have hcPow : c^(2*w.length) = 2 := by
    dsimp [c]
    rw [← Real.rpow_mul_natCast (by norm_num)]
    have he : (1/((2:ℝ)*(w.length:ℝ))) * ((2*w.length:ℕ):ℝ) = 1 := by
      push_cast
      field_simp
    rw [he,Real.rpow_one]
  obtain ⟨K,hKpos,hK⟩ := hg c hc
  obtain ⟨t,ht⟩ := exists_nat_gt K
  have hl : (2:ℝ)^(2*t) ≤ (wordMatrix B (List.replicate (2*t) w).flatten p p : ℝ) := by
    exact_mod_cast (Nat.pow_le_pow_left hb (2*t)).trans
      (by rw [repeated_word]; exact diagonal_power_lower _ p _)
  have hu := hK (List.replicate (2*t) w).flatten p p
  have hlength : (List.replicate (2*t) w).flatten.length = (2*t)*w.length := by
    simp [List.length_flatten,List.map_replicate,List.sum_replicate]
  rw [hlength] at hu
  have hp : c^((2*t)*w.length) = (2:ℝ)^t := by
    rw [show (2*t)*w.length = (2*w.length)*t by ring,pow_mul,hcPow]
  rw [hp] at hu
  have hlower : (2:ℝ)^t ≤ K := by
    have hh : (2:ℝ)^t * (2:ℝ)^t ≤ K*(2:ℝ)^t := by
      simpa [two_mul,pow_add] using hl.trans hu
    exact (mul_le_mul_right (pow_pos (by norm_num : (0:ℝ)<2) t)).mp hh
  have hnat : (t:ℝ)+1 ≤ (2:ℝ)^t := by exact_mod_cast one_add_le_two_pow t
  linarith

variable [Fintype α] [DecidableEq α] [Nonempty α]

/-- The full graph-restricted mortality theorem in its spectral form. -/
theorem spectral_graph_quadratic (B : α → Matrix Q Q ℕ) (hg : CycleHubProperty B)
    (hspectral : SpectralAtMostOne B) (hmortal : ∃ z, wordMatrix B z = 0) :
    ∃ w, w.length ≤ 4*(Fintype.card Q)^2-3*(Fintype.card Q) ∧ wordMatrix B w = 0 :=
  graph_mortality_quadratic B hg (spectral_diagonal_binary B hspectral) hmortal

end Proof.Hub


==> anc/proof/Proof/InputBounds.lean <==
import Proof.CachedCodeData
import Mathlib.Data.Finset.Card
import Mathlib.Data.Nat.Size

/-!
Input-size bounds for the concrete suffix automaton. These bounds count the
states actually used by the solver; no abstract state-count promise is needed.
-/

namespace Proof.CodeAutomaton

set_option linter.unusedSectionVars false

open scoped BigOperators

variable {α : Type*} [DecidableEq α]

/-- Total number of symbols in the explicitly supplied code. -/
def totalLength (C : Finset (List α)) : ℕ := ∑ c ∈ C, c.length

/-- The canonical maximum used when no separate upper bound is supplied. -/
def maxLength (C : Finset (List α)) : ℕ := C.sup List.length

theorem word_length_le_totalLength (C : Finset (List α))
    (c : List α) (hc : c ∈ C) : c.length ≤ totalLength C := by
  exact Finset.single_le_sum (fun _ _ => Nat.zero_le _) hc

theorem maxLength_le_totalLength (C : Finset (List α)) :
    maxLength C ≤ totalLength C := by
  exact Finset.sup_le (fun c hc => word_length_le_totalLength C c hc)

theorem word_length_le_maxLength (C : Finset (List α))
    (c : List α) (hc : c ∈ C) : c.length ≤ maxLength C :=
  Finset.le_sup hc

theorem totalLength_pos (C : Finset (List α)) (hne : C.Nonempty)
    (hpos : ∀ c ∈ C, 0 < c.length) : 0 < totalLength C := by
  obtain ⟨c, hc⟩ := hne
  exact (hpos c hc).trans_le (word_length_le_totalLength C c hc)

theorem maxLength_pos (C : Finset (List α)) (hne : C.Nonempty)
    (hpos : ∀ c ∈ C, 0 < c.length) : 0 < maxLength C := by
  obtain ⟨c, hc⟩ := hne
  exact (hpos c hc).trans_le (word_length_le_maxLength C c hc)

theorem code_card_le_totalLength (C : Finset (List α))
    (hpos : ∀ c ∈ C, 0 < c.length) : C.card ≤ totalLength C := by
  simpa [totalLength] using Finset.sum_le_sum (s := C)
    (f := fun _ => 1) (g := List.length) (fun c hc => hpos c hc)

theorem states_eq_biUnion (C : Finset (List α)) (hne : C.Nonempty) :
    states C = C.biUnion (fun c => c.tail.tails.toFinset) := by
  unfold states
  apply Finset.insert_eq_of_mem
  obtain ⟨c, hc⟩ := hne
  exact Finset.mem_biUnion.mpr ⟨c, hc, by simp [List.mem_tails]⟩

/-- Identifying coincident suffixes can only reduce the number of states. -/
theorem states_card_le_totalLength (C : Finset (List α)) (hne : C.Nonempty)
    (hpos : ∀ c ∈ C, 0 < c.length) : (states C).card ≤ totalLength C := by
  rw [states_eq_biUnion C hne]
  apply Finset.card_biUnion_le.trans
  apply Finset.sum_le_sum
  intro c hc
  have h := c.tail.tails.toFinset_card_le
  simp only [List.length_tails, List.length_tail] at h
  have hp := hpos c hc
  omega

theorem state_card_le_totalLength (C : Finset (List α)) (hne : C.Nonempty)
    (hpos : ∀ c ∈ C, 0 < c.length) : Fintype.card (State C) ≤ totalLength C := by
  simpa only [Fintype.card_coe] using states_card_le_totalLength C hne hpos

/-- Even the deliberately redundant representation storing every state as a
whole suffix occupies at most L*k alphabet symbols. -/
theorem states_storage_le (C : Finset (List α)) (k : ℕ) (hk : 0 < k)
    (hne : C.Nonempty) (hpos : ∀ c ∈ C, 0 < c.length)
    (hbound : ∀ c ∈ C, c.length ≤ k) :
    (∑ s ∈ states C, s.length) ≤ totalLength C * k := by
  calc
    (∑ s ∈ states C, s.length) ≤ ∑ _s ∈ states C, k :=
      Finset.sum_le_sum (fun s hs => (state_length_lt C k hk hbound s hs).le)
    _ = (states C).card * k := by simp
    _ ≤ totalLength C * k := Nat.mul_le_mul_right _
      (states_card_le_totalLength C hne hpos)

theorem states_storage_le_square (C : Finset (List α)) (hne : C.Nonempty)
    (hpos : ∀ c ∈ C, 0 < c.length) :
    (∑ s ∈ states C, s.length) ≤ (totalLength C)^2 := by
  simpa [pow_two] using states_storage_le C (totalLength C)
    (totalLength_pos C hne hpos) hne hpos (word_length_le_totalLength C)

theorem pure_length_le_maxLength (C : Finset (List α)) (a : α) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : r+1 ≤ maxLength C := by
  simpa using word_length_le_maxLength C _ hpow

theorem pure_length_le_totalLength (C : Finset (List α)) (a : α) (r : ℕ)
    (hpow : List.replicate (r+1) a ∈ C) : r+1 ≤ totalLength C := by
  simpa using word_length_le_totalLength C _ hpow

theorem longPowerLength_le_square (C : Finset (List α)) (a : α) (k r : ℕ)
    (hk : k ≤ totalLength C) (hpow : List.replicate (r+1) a ∈ C) :
    longPowerLength k r ≤ 2 * (totalLength C)^2 := by
  have hr := pure_length_le_totalLength C a r hpow
  unfold longPowerLength
  calc
    2*k*(r+1) ≤ 2*totalLength C*totalLength C := by gcongr
    _ = 2*(totalLength C)^2 := by ring

/-- A numerical state index requires logarithmic space in the input size. -/
theorem state_index_bits (C : Finset (List α)) (hne : C.Nonempty)
    (hpos : ∀ c ∈ C, 0 < c.length) (i : Fin (Fintype.card (State C))) :
    Nat.size i.val ≤ Nat.size (totalLength C) := by
  exact Nat.size_le_size (i.isLt.le.trans (state_card_le_totalLength C hne hpos))

end Proof.CodeAutomaton


==> anc/proof/Proof/KraftCompleteness.lean <==
import Proof.CodeAutomaton
import Mathlib.Data.Nat.Find
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Data.Rat.Cast.Order

/-! A finite maximum-principle proof of the equality case of the Kraft
criterion. This file uses no generating series, short-deficiency result,
measure theory, or spectral theory. -/
namespace Proof.KraftCompleteness
open scoped BigOperators

/-- A bounded natural-valued harmonic function on a free monoid cannot have
a word that sends every prefix to zero unless the function is identically
zero. Its maximum is attained, and harmonicity propagates that maximum. -/
theorem bounded_harmonic_zero {α : Type*} [Fintype α]
    (f : List α → ℕ) (bound : ℕ) (hb : ∀ w, f w ≤ bound)
    (hh : ∀ w, ∑ a : α, f (w++[a]) = Fintype.card α * f w)
    (z : List α) (hz : ∀ w, f (w++z) = 0) : f [] = 0 := by
  classical
  let P : ℕ → Prop := fun m => ∃ w, f w = m
  let M := Nat.findGreatest P bound
  have hm : P M := Nat.findGreatest_spec (hb []) ⟨[], rfl⟩
  have hmax : ∀ w, f w ≤ M := fun w => Nat.le_findGreatest (hb w) ⟨w, rfl⟩
  have hstep (w : List α) (hw : f w = M) (a : α) : f (w++[a]) = M := by
    have hs : (∑ b : α, f (w++[b])) = ∑ _b : α, M := by
      rw [hh, hw]
      simp
    exact (Finset.sum_eq_sum_iff_of_le (fun b _ => hmax (w++[b]))).mp hs a
      (Finset.mem_univ a)
  have hext (v : List α) : ∀ w, f w = M → f (w++v) = M := by
    induction v with
    | nil => simp
    | cons a v ih =>
      intro w hw
      simpa [List.append_assoc] using ih (w++[a]) (hstep w hw a)
  obtain ⟨w, hw⟩ := hm
  have hm0 : M = 0 := (hext z w hw).symm.trans (hz w)
  exact Nat.eq_zero_of_le_zero (by simpa [hm0] using hmax [])

end Proof.KraftCompleteness

namespace Proof.CodeAutomaton
open scoped BigOperators
open Target
variable {α : Type*} [DecidableEq α] [Fintype α]

omit [Fintype α] in
private theorem delta_weight (C : Finset (List α)) (h : State C → ℕ)
    (t : List α) (ht : t ∈ states C) :
    (∑ q : State C, (if t = q.val then 1 else 0) * h q) = h ⟨t, ht⟩ := by
  have heq (q : State C) : t = q.val ↔ (⟨t, ht⟩ : State C) = q := by
    constructor
    · intro he; exact Subtype.ext he
    · intro he; exact congrArg Subtype.val he
  simp only [heq, ite_mul, one_mul, zero_mul]
  simp

/-- The aggregate one-letter weight at the root is the sum of the weights
of the codeword tails. Nonempty codewords ensure exactly one leading letter. -/
private theorem root_letter_weight_sum (C : Finset (List α))
    (hpos : ∀ c ∈ C, c ≠ []) (h : List α → ℕ) :
    (∑ a : α, (transition C [a]).mulVec (fun q => h q.val) ⟨[], root_mem_states C⟩) =
      ∑ c ∈ C, h c.tail := by
  simp only [Matrix.mulVec, dotProduct, transition, ways_cons_root, ways_nil,
    Finset.sum_mul]
  rw [Finset.sum_comm (s := (Finset.univ : Finset α)) (t := Finset.univ)]
  simp only [Finset.sum_comm (s := (Finset.univ : Finset α)) (t := C)]
  rw [Finset.sum_comm (s := (Finset.univ : Finset (State C))) (t := C)]
  apply Finset.sum_congr rfl
  intro c hc
  have hcne := hpos c hc
  cases c with
  | nil => contradiction
  | cons a c =>
    simp only [List.head?_cons, List.tail_cons, Option.some.injEq]
    simp only [ite_mul, zero_mul, one_mul, Finset.sum_ite_eq,
      Finset.mem_univ, if_true]
    simpa only [ite_mul, one_mul, zero_mul] using
      delta_weight C (fun q => h q.val) c (code_tail_mem_states C (a::c) hc)

private theorem suffix_letter_weight_sum (C : Finset (List α))
    (h : List α → ℕ) (a : α) (s : List α) (hs : a::s ∈ states C) :
    (∑ b : α, (transition C [b]).mulVec (fun q => h q.val) ⟨a::s, hs⟩) = h s := by
  simp only [Matrix.mulVec, dotProduct, transition, ways_cons_cons, ways_nil,
    ite_mul, zero_mul]
  rw [Finset.sum_comm]
  simp only [Finset.sum_ite_eq', Finset.mem_univ, if_true]
  simpa only [ite_mul, zero_mul] using
    delta_weight C (fun q => h q.val) s (tail_mem_states C (a::s) hs)

omit [Fintype α] in
private theorem state_length_le_bound (C : Finset (List α)) (K : ℕ)
    (hbound : ∀ c ∈ C, c.length ≤ K) (s : State C) : s.val.length ≤ K := by
  rcases (mem_states_iff C s.val).mp s.property with he | ⟨c, hc, hs⟩
  · simp [he]
  · have ht : c.tail.length ≤ c.length := by simp only [List.length_tail]; omega
    exact hs.length_le.trans (ht.trans (hbound c hc))

/-- Integer Kraft balance gives a positive eigenvector for the aggregate
letter transition, directly from the suffix automaton's local definition. -/
theorem kraft_eigenvector (C : Finset (List α)) (hpos : ∀ c ∈ C, c ≠ [])
    (K : ℕ) (hbound : ∀ c ∈ C, c.length ≤ K)
    (hbalance : (∑ c ∈ C, Fintype.card α ^ (K-c.length)) = Fintype.card α ^ K)
    (s : State C) :
    (∑ a : α, (transition C [a]).mulVec
      (fun q => Fintype.card α ^ (K-q.val.length)) s) =
        Fintype.card α * Fintype.card α ^ (K-s.val.length) := by
  obtain ⟨s, hs⟩ := s
  cases s with
  | nil =>
    rw [root_letter_weight_sum C hpos (fun q => Fintype.card α ^ (K-q.length))]
    simp only [List.length_nil, Nat.sub_zero]
    calc
      (∑ c ∈ C, Fintype.card α ^ (K-c.tail.length)) =
          ∑ c ∈ C, Fintype.card α * Fintype.card α ^ (K-c.length) := by
        apply Finset.sum_congr rfl
        intro c hc
        have hp : 0 < c.length := List.length_pos_iff.mpr (hpos c hc)
        have hb := hbound c hc
        have he : K-c.tail.length = (K-c.length)+1 := by simp only [List.length_tail]; omega
        rw [he, pow_succ, Nat.mul_comm]
      _ = Fintype.card α * Fintype.card α ^ K := by rw [← Finset.mul_sum, hbalance]
  | cons a s =>
    rw [suffix_letter_weight_sum C (fun q => Fintype.card α ^ (K-q.length)) a s hs]
    have hb := state_length_le_bound C K hbound ⟨a::s, hs⟩
    simp only [List.length_cons] at hb ⊢
    have he : K-s.length = (K-(s.length+1))+1 := by omega
    rw [he, pow_succ, Nat.mul_comm]

/-- Equality in the uniform Kraft sum implies factor completeness for a
finite uniquely decipherable code. The proof is entirely finite: a missing
word would kill a bounded harmonic function whose value at the root is positive. -/
theorem kraft_balance_complete (C : Finset (List α)) (hcode : IsCode C)
    (hpos : ∀ c ∈ C, c ≠ []) (K : ℕ)
    (hbound : ∀ c ∈ C, c.length ≤ K) (hd : 0 < Fintype.card α)
    (hbalance : (∑ c ∈ C, Fintype.card α ^ (K-c.length)) = Fintype.card α ^ K) :
    ∀ w, Completable C w := by
  classical
  let h : State C → ℕ := fun s => Fintype.card α ^ (K-s.val.length)
  let o : State C := ⟨[], root_mem_states C⟩
  let f : List α → ℕ := fun w => (transition C w).mulVec h o
  have hb : ∀ w, f w ≤ ∑ s : State C, h s := by
    intro w
    apply Finset.sum_le_sum
    intro s _
    simpa using Nat.mul_le_mul_right (h s) (transition_binary C hcode w o s)
  have heigen (s : State C) :
      (∑ a : α, (transition C [a]).mulVec h s) = Fintype.card α * h s :=
    kraft_eigenvector C hpos K hbound hbalance s
  have hh (w : List α) : (∑ a : α, f (w++[a])) = Fintype.card α * f w := by
    have hprod (a : α) : f (w++[a]) =
        ∑ s : State C, transition C w o s * (transition C [a]).mulVec h s := by
      dsimp only [f]
      rw [transition_append, ← Matrix.mulVec_mulVec]
      rfl
    simp only [hprod]
    rw [Finset.sum_comm]
    simp only [← Finset.mul_sum]
    rw [show f w = ∑ s : State C, transition C w o s * h s from rfl]
    simp only [heigen, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro s _
    exact Nat.mul_left_comm _ _ _
  intro z
  by_contra hz
  have hzero := (transition_zero_iff C hpos z).mpr hz
  have hkill (w : List α) : f (w++z) = 0 := by
    simp [f, transition_append, hzero]
  have hf0 := KraftCompleteness.bounded_harmonic_zero f _ hb hh z hkill
  have hp : 0 < f [] := by
    simpa [f, h, o] using (Nat.pow_pos hd : 0 < Fintype.card α ^ K)
  omega

omit [DecidableEq α] in
/-- Clearing the common denominator in a uniform Bernoulli Kraft equality.
The finite upper bound `K` may be any upper bound on the codeword lengths. -/
theorem kraft_eq_one_balance (C : Finset (List α)) (K : ℕ)
    (hbound : ∀ c ∈ C, c.length ≤ K) (hd : 0 < Fintype.card α)
    (hmass : (∑ c ∈ C, ((Fintype.card α : ℚ)^c.length)⁻¹) = 1) :
    (∑ c ∈ C, Fintype.card α ^ (K-c.length)) = Fintype.card α ^ K := by
  have hd0 : (Fintype.card α : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.ne_of_gt hd)
  apply Nat.cast_injective (R := ℚ)
  simp only [Nat.cast_sum, Nat.cast_pow]
  calc
    (∑ c ∈ C, (Fintype.card α : ℚ) ^ (K-c.length)) =
        ∑ c ∈ C, (Fintype.card α : ℚ)^K * ((Fintype.card α : ℚ)^c.length)⁻¹ := by
      apply Finset.sum_congr rfl
      intro c hc
      exact pow_sub₀ _ hd0 (hbound c hc)
    _ = (Fintype.card α : ℚ)^K := by rw [← Finset.mul_sum, hmass, mul_one]

/-- Uniform Bernoulli mass one implies factor completeness for every finite
uniquely decipherable code. No short-witness theorem is used. -/
theorem kraft_eq_one_complete (C : Finset (List α)) (hcode : IsCode C)
    (hpos : ∀ c ∈ C, c ≠ []) (hd : 0 < Fintype.card α)
    (hmass : (∑ c ∈ C, ((Fintype.card α : ℚ)^c.length)⁻¹) = 1) :
    ∀ w, Completable C w := by
  let K := C.sup List.length
  have hb : ∀ c ∈ C, c.length ≤ K := fun _ hc => Finset.le_sup hc
  exact kraft_balance_complete C hcode hpos K hb hd
    (kraft_eq_one_balance C K hb hd hmass)

end Proof.CodeAutomaton


==> anc/proof/Proof/KraftDeficiency.lean <==
import Proof.FlowerRenewal
import Proof.KraftCompleteness
import Proof.CycleCompression
import Proof.ConstructiveExtraction

namespace Proof.KraftDeficiency

open scoped BigOperators
open PrefixExtraction
set_option linter.unusedSectionVars false

variable {α : Type*} [DecidableEq α] [Fintype α]

def suffixAdjacency (C : Finset (List α)) :
    Matrix (CodeAutomaton.State C) (CodeAutomaton.State C) ℕ :=
  ∑ a : α, CodeAutomaton.transition C [a]

theorem adjacency_quotient (C : Finset (List α)) :
    (∑ a : α, FlowerAutomaton.transition C [a]) * FlowerAutomaton.quotientMatrix C =
      FlowerAutomaton.quotientMatrix C * suffixAdjacency C := by
  simp only [suffixAdjacency, Matrix.sum_mul, Matrix.mul_sum,
    FlowerAutomaton.transition_quotient]

theorem adjacency_pow_quotient (C : Finset (List α)) (n : ℕ) :
    (∑ a : α, FlowerAutomaton.transition C [a])^n * FlowerAutomaton.quotientMatrix C =
      FlowerAutomaton.quotientMatrix C * suffixAdjacency C^n := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [pow_succ, Matrix.mul_assoc, adjacency_quotient, ← Matrix.mul_assoc,
      ih, Matrix.mul_assoc, ← pow_succ]

theorem quotient_mul_apply (C : Finset (List α))
    (M : Matrix (CodeAutomaton.State C) (CodeAutomaton.State C) ℕ)
    (s : FlowerAutomaton.State C) (t : CodeAutomaton.State C) :
    (FlowerAutomaton.quotientMatrix C * M) s t = M (FlowerAutomaton.projection C s) t := by
  simp [Matrix.mul_apply, FlowerAutomaton.quotientMatrix]

/-- The literal flower renewal relation descends through the surjective state
projection. This needs no generating functions or spectral arguments. -/
theorem suffix_renewal_of_flower (C : Finset (List α)) (n : ℕ)
    (hflower : (∑ a : α, FlowerAutomaton.transition C [a])^n =
      ∑ c ∈ C, (∑ a : α, FlowerAutomaton.transition C [a])^(n-c.length)) :
    suffixAdjacency C^n = ∑ c ∈ C, suffixAdjacency C^(n-c.length) := by
  have hq := congrArg (fun M => M * FlowerAutomaton.quotientMatrix C) hflower
  simp only [Matrix.sum_mul, adjacency_pow_quotient] at hq
  rw [← Matrix.mul_sum] at hq
  ext s t
  obtain ⟨q, hqs⟩ := FlowerAutomaton.projection_surjective C s
  have he := congrFun (congrFun hq q) t
  simpa only [quotient_mul_apply, hqs] using he

theorem future_eq_mulVec_power {ι : Type*} [Fintype ι] [DecidableEq ι]
    (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (n : ℕ) :
    future B y n = Matrix.mulVec ((∑ a, B a)^n) y := by
  induction n with
  | zero => simp [future]
  | succ n ih => simp [future, ih, pow_succ']

theorem scalar_add_right {ι : Type*} [Fintype ι] (x y z : ι → ℕ) :
    scalar x (y+z) = scalar x y + scalar x z := by
  simp [scalar, Nat.mul_add, Finset.sum_add_distrib]

theorem scalar_sum_mulVec {ι β : Type*} [Fintype ι] [DecidableEq β]
    (S : Finset β) (M : β → Matrix ι ι ℕ) (x y : ι → ℕ) :
    scalar x (Matrix.mulVec (∑ c ∈ S, M c) y) =
      ∑ c ∈ S, scalar x (Matrix.mulVec (M c) y) := by
  induction S using Finset.induction_on with
  | empty => simp [scalar]
  | @insert c S hc ih => simp [hc, Matrix.add_mulVec, scalar_add_right, ih]

theorem coefficient_renewal_of_matrix (C : Finset (List α))
    (x y : CodeAutomaton.State C → ℕ) (n : ℕ)
    (hmatrix : suffixAdjacency C^n = ∑ c ∈ C, suffixAdjacency C^(n-c.length)) :
    scalar x (future (fun a => CodeAutomaton.transition C [a]) y n) =
      ∑ c ∈ C, scalar x (future (fun a => CodeAutomaton.transition C [a]) y (n-c.length)) := by
  simp only [future_eq_mulVec_power]
  change scalar x (Matrix.mulVec (suffixAdjacency C^n) y) = _
  rw [hmatrix, scalar_sum_mulVec]
  rfl

/-- Full coefficients at the renewal horizon force the finite, integer form
of the Kraft equality. Cancelling the positive compressed mass uses only
natural-number arithmetic. -/
theorem kraft_balance_of_full_coefficients (C : Finset (List α))
    (x y : CodeAutomaton.State C → ℕ) (r n : ℕ) (hr : 0 < r)
    (hmatrix : suffixAdjacency C^n = ∑ c ∈ C, suffixAdjacency C^(n-c.length))
    (hfull : ∀ j ≤ n, scalar x (future (fun a => CodeAutomaton.transition C [a]) y j) =
      r * Fintype.card α ^ j) :
    (∑ c ∈ C, Fintype.card α^(n-c.length)) = Fintype.card α^n := by
  have hrec := coefficient_renewal_of_matrix C x y n hmatrix
  rw [hfull n (by omega)] at hrec
  have hs : (∑ c ∈ C, scalar x (future (fun a => CodeAutomaton.transition C [a]) y (n-c.length))) =
      r * (∑ c ∈ C, Fintype.card α^(n-c.length)) := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro c hc
    exact hfull (n-c.length) (Nat.sub_le n c.length)
  rw [hs] at hrec
  exact (Nat.eq_of_mul_eq_mul_left hr hrec).symm

/-- The actual short-horizon matrix identity, proved by deleting and
reinserting the first complete flower petal, transferred to suffix states. -/
theorem suffix_renewal (C : Finset (List α)) (k n : ℕ) (hk : 1 ≤ k)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hn : 2*k-1 ≤ n) :
    suffixAdjacency C^n = ∑ c ∈ C, suffixAdjacency C^(n-c.length) := by
  apply suffix_renewal_of_flower C n
  exact FlowerAutomaton.adjacency_renewal C k n hk
    (fun c hc => List.length_pos_iff.mpr (hpos c hc)) hbound hn

theorem short_horizon_kraft_balance (C : Finset (List α)) (k r : ℕ)
    (hk : 1 ≤ k) (hr : 0 < r)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (x y : CodeAutomaton.State C → ℕ)
    (hfull : ∀ j ≤ 2*k-1,
      scalar x (future (fun a => CodeAutomaton.transition C [a]) y j) =
        r * Fintype.card α^j) :
    (∑ c ∈ C, Fintype.card α^(2*k-1-c.length)) = Fintype.card α^(2*k-1) :=
  kraft_balance_of_full_coefficients C x y r (2*k-1) hr
    (suffix_renewal C k (2*k-1) hk hpos hbound (by omega)) hfull

/-- Section 5 without generating functions: delete a complete petal at the
short horizon, cancel the full coefficient, and apply the independently
proved equality case of Kraft's criterion. -/
theorem complete_of_full_coefficients (C : Finset (List α)) (hcode : Target.IsCode C)
    (k r : ℕ) (hk : 1 ≤ k) (hr : 0 < r)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hd : 0 < Fintype.card α) (x y : CodeAutomaton.State C → ℕ)
    (hfull : ∀ j ≤ 2*k-1,
      scalar x (future (fun a => CodeAutomaton.transition C [a]) y j) =
        r * Fintype.card α^j) :
    ∀ w, Target.Completable C w := by
  apply CodeAutomaton.kraft_balance_complete C hcode hpos (2*k-1)
    (fun c hc => (hbound c hc).trans (by omega)) hd
  exact short_horizon_kraft_balance C k r hk hr hpos hbound x y hfull

end Proof.KraftDeficiency


==> anc/proof/Proof/LengthBound.lean <==
import Mathlib.Tactic.Linarith

namespace Proof

/-- The parameterized length estimate for the constructed word. -/
theorem parameterized_length_bound (k r q ell rotations : ℕ)
    (hqr : q ≤ r)
    (hell : ell ≤ 2*k-1) (hrot : rotations ≤ (q-1)*(r-1)) :
    q*ell + (q+1)*(k-1) + rotations ≤
      r*(2*k-1) + (r+1)*(k-1) + (r-1)^2 := by
  have h₁ := Nat.mul_le_mul hqr hell
  have h₂ := Nat.mul_le_mul_right (k-1) (Nat.add_le_add_right hqr 1)
  have h₃ := Nat.mul_le_mul_right (r-1) (Nat.sub_le_sub_right hqr 1)
  nlinarith

theorem universal_length_bound (k r : ℕ) (hk : 1 ≤ k) (hrk : r ≤ k) :
    r*(2*k-1) + (r+1)*(k-1) + (r-1)^2 ≤ 4*k^2-3*k := by
  have h₁ := Nat.mul_le_mul_right (2*k-1) hrk
  have h₂ := Nat.mul_le_mul_right (k-1) (Nat.add_le_add_right hrk 1)
  have h₃ := Nat.mul_self_le_mul_self (Nat.sub_le_sub_right hrk 1)
  have hp : k-1+1 = k := Nat.sub_add_cancel hk
  have ht : 2*k-1+1 = 2*k := Nat.sub_add_cancel (by omega)
  have hh : 3*k ≤ 4*k^2 := by nlinarith
  have hb : 4*k^2-3*k+3*k = 4*k^2 := Nat.sub_add_cancel hh
  nlinarith

end Proof


==> anc/proof/Proof/MassDecay.lean <==
import Proof.MatrixCore
import Mathlib.Tactic.Ring

/-!
Quantitative extinction from an averaging family.

The same mass identity used for strict descent gives a multiplicative bound.
The averaging family may have a different size from the matrix dimension.
No binary-entry, semigroup-finiteness, or code assumption is needed here.
The matrices have natural-number entries, so a mass strictly below one is zero.
-/

namespace Proof

open scoped BigOperators

variable {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [Nonempty κ]

omit [DecidableEq ι] in
/-- After exactly `n` rotations, the mass is at most its geometric estimate.
The statement is cleared of denominators and uses only natural numbers. -/
theorem contracting_rotations (T : Matrix ι ι ℕ)
    (R : κ → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (n : ℕ) (A : Matrix ι ι ℕ) :
    ∃ is : List κ, is.length = n ∧
      Fintype.card κ ^ n * mass (rotatedProduct T R A is) ≤ mass A * mass T ^ n := by
  induction n generalizing A with
  | zero => exact ⟨[], rfl, by simp [rotatedProduct]⟩
  | succ n ih =>
    obtain ⟨i, hi⟩ := exists_mass_contraction A T R hR
    obtain ⟨is, hlen, hbound⟩ := ih (A * R i * T)
    refine ⟨i :: is, by simp [hlen], ?_⟩
    change Fintype.card κ ^ (n+1) * mass (rotatedProduct T R (A * R i * T) is) ≤ _
    calc
      _ = Fintype.card κ *
          (Fintype.card κ ^ n * mass (rotatedProduct T R (A * R i * T) is)) := by
        rw [pow_succ]
        ring
      _ ≤ Fintype.card κ * (mass (A * R i * T) * mass T ^ n) :=
        Nat.mul_le_mul_left _ hbound
      _ = (Fintype.card κ * mass (A * R i * T)) * mass T ^ n := by ring
      _ ≤ (mass A * mass T) * mass T ^ n := Nat.mul_le_mul_right _ hi
      _ = mass A * mass T ^ (n+1) := by rw [pow_succ]; ring

omit [DecidableEq ι] in
/-- A geometric estimate below one is a finite certificate for a zero product. -/
theorem killing_rotations_of_power (T : Matrix ι ι ℕ)
    (R : κ → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (n : ℕ) (A : Matrix ι ι ℕ)
    (hpower : mass A * mass T ^ n < Fintype.card κ ^ n) :
    ∃ is : List κ, is.length = n ∧ rotatedProduct T R A is = 0 := by
  obtain ⟨is, hlen, hmass⟩ := contracting_rotations T R hR n A
  refine ⟨is, hlen, (mass_eq_zero_iff _).mp ?_⟩
  by_contra h
  have hpos : 1 ≤ mass (rotatedProduct T R A is) := by omega
  have hge := Nat.mul_le_mul_left (Fintype.card κ ^ n) hpos
  simp only [mul_one] at hge
  exact (not_lt_of_ge (hge.trans hmass)) hpower

/-- Starting at `T`, the certificate depends only on its mass and the size
of the averaging family. -/
theorem killing_rotations_product_of_power (T : Matrix ι ι ℕ)
    (R : κ → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (n : ℕ) (hpower : mass T ^ (n+1) < Fintype.card κ ^ n) :
    ∃ is : List κ, is.length = n ∧
      T * (is.map (fun i => R i * T)).prod = 0 := by
  obtain ⟨is, hlen, hz⟩ := killing_rotations_of_power T R hR n T
    (by simpa [pow_succ, Nat.mul_comm] using hpower)
  exact ⟨is, hlen, by simpa [rotatedProduct_eq] using hz⟩

/-- Example of a strictly smaller guaranteed budget: mass at most eight in
dimension sixteen has a four-rotation certificate; unit descent allows eight.
This does not assert that four rotations are necessary. -/
theorem four_rotations_of_mass_le_eight (T : Matrix (Fin 16) (Fin 16) ℕ)
    (R : Fin 16 → Matrix (Fin 16) (Fin 16) ℕ)
    (hR : ∑ i, R i = allOnes) (hT : mass T ≤ 8) :
    ∃ is : List (Fin 16), is.length = 4 ∧
      T * (is.map (fun i => R i * T)).prod = 0 := by
  apply killing_rotations_product_of_power T R hR 4
  have hpow := Nat.pow_le_pow_left hT 5
  norm_num at hpow ⊢
  omega

/-- The strict threshold cannot be weakened to equality: the one-state
identity family averages to `allOnes`, has mass one, and never reaches zero. -/
theorem equality_threshold_counterexample :
    let T : Matrix (Fin 1) (Fin 1) ℕ := 1
    let R : Fin 1 → Matrix (Fin 1) (Fin 1) ℕ := fun _ => 1
    (∑ i, R i = allOnes) ∧ mass T = 1 ∧
      ∀ is : List (Fin 1), T * (is.map (fun i => R i * T)).prod ≠ 0 := by
  dsimp
  refine ⟨by decide, by decide, ?_⟩
  intro is
  simp

end Proof


==> anc/proof/Proof/MatrixCore.lean <==
import Mathlib.Data.Matrix.Mul
import Mathlib.Data.Matrix.Basic
import Mathlib.Data.Finset.Max
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Push

/-!
Finite matrix-semigroup lemmas for the quadratic code bound.
The code-specific instances are constructed in `CycleCompression.lean`.
-/

namespace Proof

open scoped BigOperators

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

def mass (A : Matrix ι ι ℕ) : ℕ := ∑ i, ∑ j, A i j

def allOnes : Matrix ι ι ℕ := fun _ _ => 1

omit [DecidableEq ι] in
lemma mass_zero : mass (0 : Matrix ι ι ℕ) = 0 := by simp [mass]

omit [DecidableEq ι] in
lemma mass_eq_zero_iff (A : Matrix ι ι ℕ) : mass A = 0 ↔ A = 0 := by
  constructor
  · intro h
    have hrow (i : ι) : (∑ j, A i j) = 0 :=
      (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => Nat.zero_le _)).mp h i (Finset.mem_univ i)
    ext i j
    exact (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => Nat.zero_le _)).mp
      (hrow i) j (Finset.mem_univ j)
  · intro h
    simp [h, mass]

omit [DecidableEq ι] in
lemma mass_sum {κ : Type*} [Fintype κ] (A : κ → Matrix ι ι ℕ) :
    mass (∑ t, A t) = ∑ t, mass (A t) := by
  simp only [mass, Matrix.sum_apply]
  calc
    (∑ i, ∑ j, ∑ t, A t i j) = ∑ i, ∑ t, ∑ j, A t i j := by
      apply Finset.sum_congr rfl
      intro i _
      exact Finset.sum_comm
    _ = ∑ t, ∑ i, ∑ j, A t i j := Finset.sum_comm

omit [DecidableEq ι] in
lemma mul_allOnes_mul_entry (A B : Matrix ι ι ℕ) (i j : ι) :
    (A * (allOnes : Matrix ι ι ℕ) * B) i j = (∑ t, A i t) * (∑ t, B t j) := by
  simp [Matrix.mul_apply, allOnes, Finset.mul_sum]

omit [DecidableEq ι] in
lemma mass_mul_allOnes_mul (A B : Matrix ι ι ℕ) :
    mass (A * (allOnes : Matrix ι ι ℕ) * B) = mass A * mass B := by
  simp only [mass, mul_allOnes_mul_entry]
  simp_rw [← Finset.mul_sum, ← Finset.sum_mul]
  congr 1
  exact Finset.sum_comm

omit [DecidableEq ι] in
lemma sum_rotated_masses {κ : Type*} [Fintype κ] (A B : Matrix ι ι ℕ)
    (R : κ → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes) :
    (∑ i, mass (A * R i * B)) = mass A * mass B := by
  rw [← mass_sum]
  rw [← Finset.sum_mul, ← Finset.mul_sum, hR]
  exact mass_mul_allOnes_mul A B

omit [DecidableEq ι] in
/-- A finite multiplicatively closed family containing an averaging family
of rotations has total entry mass at most the number of states.
This proves the mass lemma without analytic limits or spectral arguments. -/
theorem finite_semigroup_mass_bound
    (S : Finset (Matrix ι ι ℕ)) (hS : S.Nonempty)
    (hmul : ∀ A ∈ S, ∀ B ∈ S, A * B ∈ S)
    (R : ι → Matrix ι ι ℕ) (hmem : ∀ i, R i ∈ S)
    (hR : ∑ i, R i = allOnes) :
    ∀ A ∈ S, mass A ≤ Fintype.card ι := by
  obtain ⟨B, hB, hmax⟩ := Finset.exists_max_image S mass hS
  have hprod (i : ι) : mass (B * R i * B) ≤ mass B :=
    hmax _ (hmul _ (hmul _ hB _ (hmem i)) _ hB)
  have hbound : mass B * mass B ≤ Fintype.card ι * mass B := by
    calc
      mass B * mass B = ∑ i, mass (B * R i * B) :=
        (sum_rotated_masses B B R hR).symm
      _ ≤ ∑ _ : ι, mass B := Finset.sum_le_sum (fun i _ => hprod i)
      _ = Fintype.card ι * mass B := by simp
  have hBbound : mass B ≤ Fintype.card ι := by nlinarith
  intro A hA
  exact (hmax A hA).trans hBbound

omit [DecidableEq ι] in
/-- Some rotation does at least as well as the average. Keeping this exact
inequality gives both strict descent and a quantitative contraction estimate. -/
theorem exists_mass_contraction {κ : Type*} [Fintype κ] [Nonempty κ]
    (A T : Matrix ι ι ℕ) (R : κ → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes) :
    ∃ i, Fintype.card κ * mass (A * R i * T) ≤ mass A * mass T := by
  by_contra h
  push_neg at h
  have hs := Finset.sum_lt_sum_of_nonempty (Finset.univ_nonempty :
      (Finset.univ : Finset κ).Nonempty) (fun i _ => h i)
  simp only [Finset.sum_const, Finset.card_univ, smul_eq_mul,
    ← Finset.mul_sum, sum_rotated_masses A T R hR] at hs
  exact (Nat.lt_irrefl _ hs)

omit [DecidableEq ι] in
/-- A deficient matrix gives a strict natural-number descent after some rotation. -/
theorem exists_mass_drop (A T : Matrix ι ι ℕ)
    (R : ι → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (hT : mass T < Fintype.card ι) (hA : 0 < mass A) :
    ∃ i, mass (A * R i * T) < mass A := by
  have hr : 0 < Fintype.card ι := by omega
  letI : Nonempty ι := Fintype.card_pos_iff.mp hr
  obtain ⟨i, hi⟩ := exists_mass_contraction A T R hR
  refine ⟨i, ?_⟩
  by_contra h
  have hmono := Nat.mul_le_mul_left (Fintype.card ι) (Nat.le_of_not_gt h)
  have hstrict := Nat.mul_lt_mul_of_pos_left hT hA
  nlinarith

def rotatedProduct {κ : Type*} (T : Matrix ι ι ℕ) (R : κ → Matrix ι ι ℕ)
    (A : Matrix ι ι ℕ) (is : List κ) : Matrix ι ι ℕ :=
  is.foldl (fun B i => B * R i * T) A

lemma rotatedProduct_eq {κ : Type*} (T : Matrix ι ι ℕ) (R : κ → Matrix ι ι ℕ)
    (A : Matrix ι ι ℕ) (is : List κ) :
    rotatedProduct T R A is = A * (is.map (fun i => R i * T)).prod := by
  induction is generalizing A with
  | nil => simp [rotatedProduct]
  | cons i is ih =>
    change rotatedProduct T R (A * R i * T) is = _
    rw [ih]
    simp [mul_assoc]

omit [DecidableEq ι] in
/-- The strict descent terminates in at most `mass A` rotations. -/
theorem killing_rotations (T : Matrix ι ι ℕ)
    (R : ι → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (hT : mass T < Fintype.card ι) (A : Matrix ι ι ℕ) :
    ∃ is : List ι, is.length ≤ mass A ∧ rotatedProduct T R A is = 0 := by
  have aux : ∀ n, ∀ A : Matrix ι ι ℕ, mass A = n →
      ∃ is : List ι, is.length ≤ n ∧ rotatedProduct T R A is = 0 := by
    intro n
    induction n using Nat.strong_induction_on with
    | h n ih =>
      intro A hn
      by_cases hz : n = 0
      · refine ⟨[], by simp, ?_⟩
        simpa [rotatedProduct] using (mass_eq_zero_iff A).mp (hn.trans hz)
      · obtain ⟨i, hi⟩ := exists_mass_drop A T R hR hT (by omega)
        obtain ⟨is, hlen, hzero⟩ := ih (mass (A * R i * T)) (by omega)
          (A * R i * T) rfl
        refine ⟨i :: is, ?_, ?_⟩
        · simp only [List.length_cons]
          omega
        · simpa [rotatedProduct] using hzero
  exact aux (mass A) A rfl

theorem killing_rotations_product (T : Matrix ι ι ℕ)
    (R : ι → Matrix ι ι ℕ) (hR : ∑ i, R i = allOnes)
    (hT : mass T < Fintype.card ι) :
    ∃ is : List ι, is.length < Fintype.card ι ∧
      T * (is.map (fun i => R i * T)).prod = 0 := by
  obtain ⟨is, hlen, hz⟩ := killing_rotations T R hR hT T
  refine ⟨is, hlen.trans_lt hT, ?_⟩
  rwa [rotatedProduct_eq] at hz

end Proof


==> anc/proof/Proof/MatrixGrowth.lean <==
import Proof.HubCode
import Mathlib.Data.Fintype.Card

namespace Proof.Hub
open scoped BigOperators
open PrefixExtraction
set_option linter.unusedSectionVars false
variable {α Q : Type*} [Fintype Q] [DecidableEq Q]

theorem entry_le_mass (A : Matrix Q Q ℕ) (p q : Q) : A p q ≤ mass A := by
  exact (Finset.single_le_sum (f := fun t => A p t) (fun _ _ => Nat.zero_le _)
    (Finset.mem_univ q)).trans
    (Finset.single_le_sum (f := fun s => ∑ t, A s t) (fun _ _ => Nat.zero_le _)
      (Finset.mem_univ p))

theorem repeated_word (B : α → Matrix Q Q ℕ) (w : List α) (t : ℕ) :
    wordMatrix B (List.replicate t w).flatten = wordMatrix B w ^ t := by
  induction t with
  | zero => simp [wordMatrix]
  | succ t ih => simp [List.replicate_succ, word_append, ih, pow_succ']

theorem diagonal_power_lower (A : Matrix Q Q ℕ) (p : Q) (t : ℕ) :
    A p p ^ t ≤ (A ^ t) p p := by
  induction t with
  | zero => simp
  | succ t ih =>
    rw [pow_succ, pow_succ]
    exact (Nat.mul_le_mul_right _ ih).trans (mul_entry_lower (A^t) A p p p)

theorem one_add_le_two_pow (t : ℕ) : t + 1 ≤ 2^t := by
  induction t with
  | zero => simp
  | succ t ih => rw [pow_succ]; nlinarith

/-- Bounded products cannot contain two copies of one closed labelled walk. -/
theorem bounded_diagonal_binary (B : α → Matrix Q Q ℕ)
    (hbounded : ∃ K, ∀ w p q, wordMatrix B w p q ≤ K) :
    ∀ w p, wordMatrix B w p p ≤ 1 := by
  obtain ⟨K,hK⟩ := hbounded
  intro w p
  by_contra h
  have hb : 2 ≤ wordMatrix B w p p := by omega
  have hg : 2^(K+1) ≤ wordMatrix B (List.replicate (K+1) w).flatten p p := by
    rw [repeated_word]
    exact (Nat.pow_le_pow_left hb (K+1)).trans (diagonal_power_lower _ p _)
  have hk := hK (List.replicate (K+1) w).flatten p p
  have hl := one_add_le_two_pow (K+1)
  omega

theorem finite_products_bounded (B : α → Matrix Q Q ℕ)
    (hfinite : (Set.range (wordMatrix B)).Finite) :
    ∃ K, ∀ w p q, wordMatrix B w p q ≤ K := by
  classical
  refine ⟨hfinite.toFinset.sup mass, ?_⟩
  intro w p q
  exact (entry_le_mass _ p q).trans (Finset.le_sup
    (hfinite.mem_toFinset.mpr ⟨w,rfl⟩))

/-- Only a return path from q to p is needed; global unambiguity is not assumed. -/
theorem binary_of_return_path (B : α → Matrix Q Q ℕ)
    (hdiag : ∀ w p, wordMatrix B w p p ≤ 1)
    (p q : Q) (v : List α) (hv : 0 < wordMatrix B v q p) (w : List α) :
    wordMatrix B w p q ≤ 1 := by
  have hl := mul_entry_lower (wordMatrix B w) (wordMatrix B v) p p q
  have hd := hdiag (w ++ v) p
  rw [word_append] at hd
  nlinarith

theorem finite_products_locally_binary (B : α → Matrix Q Q ℕ)
    (hfinite : (Set.range (wordMatrix B)).Finite)
    (p q : Q) (hreturn : ∃ v, 0 < wordMatrix B v q p) (w : List α) :
    wordMatrix B w p q ≤ 1 := by
  obtain ⟨v,hv⟩ := hreturn
  exact binary_of_return_path B
    (bounded_diagonal_binary B (finite_products_bounded B hfinite)) p q v hv w

end Proof.Hub


==> anc/proof/Proof/Mortality.lean <==
import Proof.HubRefined
import Proof.HubLowerCode
import Proof.HubPaddingStates

/-!
The sharp quadratic mortality result. The upper bound uses the graph-only
cycle-hub hypothesis and the actual proved code theorem. The lower bound
is a concrete binary partial deterministic family, in every dimension ≥ 3.
-/
namespace Proof.HubLower
open PrefixExtraction Hub

theorem binary_cycle_hub (k : ℕ) (hk : 2 ≤ k) : CycleHubProperty (matrices k) :=
  hub_property_of_connected_rank (matrices k) (root k hk)
    (stronglyConnected k hk) (hubRank k hk)

theorem padded_binary_family (k extra : ℕ) (hk : 2 ≤ k) :
    Fintype.card (State k ⊕ Fin extra) = 2*k-1+extra ∧
    (Set.range (wordMatrix (zeroPad (P := Fin extra) (matrices k)))).Finite ∧
    CycleHubProperty (zeroPad (P := Fin extra) (matrices k)) ∧
    SpectralAtMostOne (zeroPad (P := Fin extra) (matrices k)) ∧
    wordMatrix (zeroPad (P := Fin extra) (matrices k)) (witness k) = 0 ∧
    (witness k).length = k^2+k-1 ∧
    ∀ w, wordMatrix (zeroPad (P := Fin extra) (matrices k)) w = 0 →
      k^2+k-1 ≤ w.length := by
  letI : Nonempty (State k) := ⟨root k hk⟩
  have hf := zeroPad_finite (P := Fin extra) (matrices k) (finite_monoid k hk)
  have hbase := sharp_binary_family k hk
  refine ⟨?_,hf,zeroPad_graph _ (binary_cycle_hub k hk),finite_products_spectral _ hf,
    (zeroPad_zero_iff _ _).mpr hbase.2.2.2.2.1,hbase.2.2.2.2.2.1,?_⟩
  · simp [Fintype.card_sum,card_states k (by omega)]
  · intro w hw
    exact hbase.2.2.2.2.2.2 w ((zeroPad_zero_iff _ _).mp hw)

abbrev DimensionState (n : ℕ) :=
  State ((n+1)/2) ⊕ Fin (n-(2*((n+1)/2)-1))

/-- The same explicit two-letter family, padded by at most one isolated state. -/
def dimensionMatrices (n : ℕ) : Bool → Matrix (DimensionState n) (DimensionState n) ℕ :=
  zeroPad (matrices ((n+1)/2))

/-- Every dimension at least three has an example satisfying all hypotheses,
with shortest zero-product length at least n²/4. -/
theorem all_dimensions_quadratic_lower (n : ℕ) (hn : 3 ≤ n) :
    Fintype.card (DimensionState n) = n ∧
    (Set.range (wordMatrix (dimensionMatrices n))).Finite ∧
    CycleHubProperty (dimensionMatrices n) ∧
    SpectralAtMostOne (dimensionMatrices n) ∧
    wordMatrix (dimensionMatrices n) (witness ((n+1)/2)) = 0 ∧
    (witness ((n+1)/2)).length = ((n+1)/2)^2+(n+1)/2-1 ∧
    ∀ w, wordMatrix (dimensionMatrices n) w = 0 → n^2 ≤ 4*w.length := by
  let k := (n+1)/2
  have hk : 2 ≤ k := by dsimp [k]; omega
  have hsmall : 2*k-1 ≤ n := by dsimp [k]; omega
  have hlarge : n ≤ 2*k := by dsimp [k]; omega
  have hpad := padded_binary_family k (n-(2*k-1)) hk
  refine ⟨?_,hpad.2.1,hpad.2.2.1,hpad.2.2.2.1,hpad.2.2.2.2.1,
    hpad.2.2.2.2.2.1,?_⟩
  · change Fintype.card (State k ⊕ Fin (n-(2*k-1))) = n
    rw [hpad.1]
    omega
  · intro w hw
    have hl := hpad.2.2.2.2.2.2 w hw
    have hsquare : n^2 ≤ (2*k)^2 := Nat.pow_le_pow_left hlarge 2
    have hpos : 1 ≤ k^2+k := by nlinarith
    have hsub : k^2+k-1+1 = k^2+k := Nat.sub_add_cancel hpos
    nlinarith

end Proof.HubLower


==> anc/proof/Proof/Padding.lean <==
import Proof.MatrixCore

namespace Proof

open scoped BigOperators

-- This is the entrywise order, not the positive-semidefinite matrix order.
local instance {m n : Type*} : PartialOrder (Matrix m n ℕ) :=
  inferInstanceAs (PartialOrder (m → n → ℕ))

lemma matmul_mono {m n p : Type*} [Fintype n]
    {A A' : Matrix m n ℕ} {B B' : Matrix n p ℕ}
    (hA : A ≤ A') (hB : B ≤ B') : A * B ≤ A' * B' := by
  intro i j
  simp only [Matrix.mul_apply]
  exact Finset.sum_le_sum (fun t _ => Nat.mul_le_mul (hA i t) (hB t j))

/-- Expand the integer-padding inequalities through the entire product.
All inequalities are entrywise, and no determinism is assumed. -/
theorem padded_product_bound
    {q ι κ : Type*} [Fintype q] [DecidableEq q] [Fintype ι] [DecidableEq ι]
    (L : Matrix q ι ℕ) (H : Matrix ι q ℕ)
    (P : Matrix ι ι ℕ) (V A0 : Matrix q q ℕ)
    (A : κ → Matrix q q ℕ) (R : κ → Matrix ι ι ℕ)
    (h0 : A0 ≤ L * P * H) (hA : ∀ i, A i ≤ L * R i * H)
    (is : List κ) :
    A0 * V * (is.map (fun i => A i * V)).prod * A0 ≤
      L * P * ((H * V * L) * (is.map (fun i => R i * (H * V * L))).prod) * P * H := by
  let T := H * V * L
  have aux : ∀ is : List κ, ∀ K : Matrix q ι ℕ,
      K * H * V * (is.map (fun i => A i * V)).prod * A0 ≤
        K * T * (is.map (fun i => R i * T)).prod * P * H := by
    intro is
    induction is with
    | nil =>
      intro K
      have h := matmul_mono (le_refl (K * H * V)) h0
      simpa [T, Matrix.mul_assoc] using h
    | cons i is ih =>
      intro K
      have hs : K * H * V * A i ≤ (K * T * R i) * H := by
        have h := matmul_mono (le_refl (K * H * V)) (hA i)
        simpa [T, Matrix.mul_assoc] using h
      have h₁ := matmul_mono hs (le_refl V)
      have h₂ := matmul_mono h₁ (le_refl ((is.map (fun j => A j * V)).prod))
      have h₃ := matmul_mono h₂ (le_refl A0)
      calc
        K * H * V * ((i :: is).map (fun j => A j * V)).prod * A0
            ≤ (K * T * R i) * H * V * (is.map (fun j => A j * V)).prod * A0 := by
              simpa [Matrix.mul_assoc] using h₃
        _ ≤ (K * T * R i) * T * (is.map (fun j => R j * T)).prod * P * H := ih _
        _ = K * T * ((i :: is).map (fun j => R j * T)).prod * P * H := by
          simp [Matrix.mul_assoc]
  have hs := matmul_mono h0 (le_refl V)
  have hs' := matmul_mono hs (le_refl ((is.map (fun i => A i * V)).prod))
  have hs'' := matmul_mono hs' (le_refl A0)
  have hf := hs''.trans (aux is (L * P))
  simpa [T, Matrix.mul_assoc] using hf

theorem padded_product_zero
    {q ι κ : Type*} [Fintype q] [DecidableEq q] [Fintype ι] [DecidableEq ι]
    (L : Matrix q ι ℕ) (H : Matrix ι q ℕ)
    (P : Matrix ι ι ℕ) (V A0 : Matrix q q ℕ)
    (A : κ → Matrix q q ℕ) (R : κ → Matrix ι ι ℕ)
    (h0 : A0 ≤ L * P * H) (hA : ∀ i, A i ≤ L * R i * H)
    (is : List κ)
    (hz : (H * V * L) * (is.map (fun i => R i * (H * V * L))).prod = 0) :
    A0 * V * (is.map (fun i => A i * V)).prod * A0 = 0 := by
  have h := padded_product_bound L H P V A0 A R h0 hA is
  rw [hz] at h
  simp only [Matrix.mul_zero, Matrix.zero_mul] at h
  ext i j
  exact Nat.eq_zero_of_le_zero (h i j)

end Proof


==> anc/proof/Proof/PurePowers.lean <==
import Proof.CodeAutomaton
import Mathlib.Algebra.Group.Fin.Basic

namespace Proof.CodeAutomaton

open scoped BigOperators
open Target

variable {α : Type*} [DecidableEq α]

/-- Once the input is at least as long as the initial suffix, it must
consume that suffix before continuing from the centre. -/
lemma ways_long_suffix (C : Finset (List α)) (w s t : List α)
    (hlen : s.length ≤ w.length) :
    ways C w s t = if s <+: w then ways C (w.drop s.length) [] t else 0 := by
  induction s generalizing w with
  | nil => simp
  | cons a s ih =>
    cases w with
    | nil => simp at hlen
    | cons b w =>
      have ht : s.length ≤ w.length := by simpa using hlen
      by_cases hab : b = a
      · subst b
        simpa using ih w ht
      · simp [hab, Ne.symm hab]

lemma ways_replicate_from_suffix (C : Finset (List α)) (a : α) (n : ℕ)
    (s t : List α) (hlen : s.length ≤ n) :
    ways C (List.replicate n a) s t =
      if s = List.replicate s.length a then
        ways C (List.replicate (n - s.length) a) [] t else 0 := by
  rw [ways_long_suffix C _ s t (by simpa using hlen)]
  simp [List.isPrefix_replicate_iff, hlen]

omit [DecidableEq α] in
/-- Two distinct powers of one letter would already violate unique
decipherability by commuting their two codeword factorizations. -/
theorem pure_codeword_unique (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (r s : ℕ) (hr : List.replicate r a ∈ C)
    (hs : List.replicate s a ∈ C) : r = s := by
  have heq := hcode [List.replicate r a, List.replicate s a]
    [List.replicate s a, List.replicate r a]
    (by simpa using And.intro hr hs)
    (by simpa using And.intro hs hr)
    (by simp [← List.replicate_add, Nat.add_comm])
  have hw := (List.cons.inj heq).1
  simpa using congrArg List.length hw

omit [DecidableEq α] in
lemma pure_codeword_eq (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (r : ℕ) (hr : List.replicate r a ∈ C)
    (c : List α) (hc : c ∈ C) (hp : c = List.replicate c.length a) :
    c = List.replicate r a := by
  have heq := pure_codeword_unique C hcode a r c.length hr (hp ▸ hc)
  simpa [heq] using hp

omit [DecidableEq α] in
lemma pure_tail_and_head {a : α} {c : List α} (hh : c.head? = some a)
    (ht : c.tail = List.replicate c.tail.length a) :
    c = List.replicate c.length a := by
  cases c with
  | nil => simp at hh
  | cons b c =>
    simp only [List.head?_cons, Option.some.injEq] at hh
    subst b
    simpa [List.replicate_succ] using congrArg (List.cons a) ht

lemma long_power_from_root_has_pure_codeword (C : Finset (List α))
    (a : α) (k n : ℕ) (hk : 0 < k) (hn : k ≤ n)
    (hbound : ∀ c ∈ C, c.length ≤ k) (t : List α)
    (hp : 0 < ways C (List.replicate n a) [] t) :
    ∃ r, 0 < r ∧ List.replicate r a ∈ C := by
  cases n with
  | zero => omega
  | succ n =>
    rw [List.replicate_succ, ways_cons_root] at hp
    have hex : ∃ c ∈ C, 0 <
        (if c.head? = some a then ways C (List.replicate n a) c.tail t else 0) := by
      by_contra hh
      have hz : (∑ c ∈ C,
          if c.head? = some a then ways C (List.replicate n a) c.tail t else 0) = 0 :=
        Finset.sum_eq_zero (fun c hc => Nat.eq_zero_of_not_pos (fun h => hh ⟨c, hc, h⟩))
      omega
    obtain ⟨c, hc, hcp⟩ := hex
    have hhead : c.head? = some a := by
      by_contra hh
      simp [hh] at hcp
    rw [if_pos hhead] at hcp
    have hlen : c.tail.length ≤ n := by
      have := hbound c hc
      simp only [List.length_tail]
      omega
    rw [ways_replicate_from_suffix C a n c.tail t hlen] at hcp
    have hpure : c.tail = List.replicate c.tail.length a := by
      by_contra hh
      rw [if_neg hh] at hcp
      omega
    have hceq := pure_tail_and_head hhead hpure
    refine ⟨c.length, ?_, hceq ▸ hc⟩
    cases c with
    | nil => simp at hhead
    | cons b c => simp

/-- If a letter has no pure power in the set, a word of length `2*k-1`
already kills the automaton. Unique decipherability is not needed here. -/
theorem missing_pure_power (C : Finset (List α)) (a : α) (k : ℕ) (hk : 1 ≤ k)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hmissing : ∀ r, 0 < r → List.replicate r a ∉ C) :
    ¬ Completable C (List.replicate (2*k-1) a) := by
  apply (transition_zero_iff C hpos _).mp
  ext s t
  apply Nat.eq_zero_of_not_pos
  intro hp
  change 0 < ways C (List.replicate (2*k-1) a) s.val t.val at hp
  have hlen := state_length_lt C k (by omega) hbound s.val s.property
  rw [ways_replicate_from_suffix C a (2*k-1) s.val t.val (by omega)] at hp
  split_ifs at hp with hs
  · obtain ⟨r, hr, hc⟩ := long_power_from_root_has_pure_codeword C a k
      (2*k-1-s.val.length) (by omega) (by omega) hbound t.val hp
    exact hmissing r hr hc
  · omega

omit [DecidableEq α] in
lemma replicate_head (a : α) (r : ℕ) (hr : 0 < r) :
    (List.replicate r a).head? = some a := by
  cases r with
  | zero => omega
  | succ r => simp [List.replicate_succ]

lemma root_power_long (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n : ℕ) (hk : 0 < k) (hr : 0 < r)
    (hpow : List.replicate r a ∈ C) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hn : k ≤ n) (t : List α) :
    ways C (List.replicate n a) [] t = ways C (List.replicate (n-r) a) [] t := by
  cases n with
  | zero => omega
  | succ n =>
    have hrk : r ≤ k := by simpa using hbound _ hpow
    rw [List.replicate_succ, ways_cons_root, Finset.sum_eq_single (List.replicate r a)]
    · rw [if_pos (replicate_head a r hr)]
      simp only [List.tail_replicate]
      rw [ways_replicate_from_suffix C a n (List.replicate (r-1) a) t (by simp; omega)]
      simp only [List.length_replicate, if_true]
      congr 2
      omega
    · intro c hc hne
      by_cases hhead : c.head? = some a
      · rw [if_pos hhead]
        have hlen : c.tail.length ≤ n := by
          have := hbound c hc
          simp only [List.length_tail]
          omega
        rw [ways_replicate_from_suffix C a n c.tail t hlen]
        have hpure : c.tail ≠ List.replicate c.tail.length a := by
          intro ht
          exact hne (pure_codeword_eq C hcode a r hpow c hc (pure_tail_and_head hhead ht))
        exact if_neg hpure
      · exact if_neg hhead
    · exact fun hn => (hn hpow).elim

lemma root_power_period (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n : ℕ) (hk : 0 < k) (hr : 0 < r)
    (hpow : List.replicate r a ∈ C) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hn : k-1 ≤ n) (t : List α) :
    ways C (List.replicate (n+r) a) [] t = ways C (List.replicate n a) [] t := by
  simpa using root_power_long C hcode a k r (n+r) hk hr hpow hbound (by omega) t

theorem transition_power_period (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r n : ℕ) (hk : 1 ≤ k) (hr : 0 < r)
    (hpow : List.replicate r a ∈ C) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hn : 2*k-2 ≤ n) :
    transition C (List.replicate (n+r) a) = transition C (List.replicate n a) := by
  ext s t
  have hs := state_length_lt C k (by omega) hbound s.val s.property
  change ways C _ s.val t.val = ways C _ s.val t.val
  rw [ways_replicate_from_suffix C a (n+r) s.val t.val (by omega),
    ways_replicate_from_suffix C a n s.val t.val (by omega)]
  split_ifs
  · rw [show n+r-s.val.length = (n-s.val.length)+r by omega]
    exact root_power_period C hcode a k r (n-s.val.length) (by omega) hr hpow hbound
      (by omega) t.val
  · rfl

/-- A path with a pure input and a pure final suffix can only choose
the unique pure codeword whenever it leaves the centre. -/
lemma root_power_pure_end_step (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (r n j : ℕ) (hr : 0 < r) (hpow : List.replicate r a ∈ C) :
    ways C (List.replicate (n+1) a) [] (List.replicate j a) =
      ways C (List.replicate n a) (List.replicate (r-1) a) (List.replicate j a) := by
  rw [List.replicate_succ, ways_cons_root, Finset.sum_eq_single (List.replicate r a)]
  · simp [replicate_head a r hr]
  · intro c hc hne
    by_cases hhead : c.head? = some a
    · rw [if_pos hhead]
      apply Nat.eq_zero_of_not_pos
      intro hp
      have hj : ways C (List.replicate j a) (List.replicate j a) [] = 1 := by
        simpa using ways_suffix C (List.replicate j a) [] []
      have hl := ways_append_lower C (List.replicate n a) (List.replicate j a)
        c.tail [] (List.replicate j a)
      rw [hj, mul_one, ← List.replicate_add] at hl
      obtain ⟨cs, hcs, heq⟩ := path_to_root_factorization C _ c.tail (hp.trans_le hl)
      have hpre : c.tail <+: List.replicate (n+j) a := ⟨cs.flatten, heq.symm⟩
      have ht := (List.isPrefix_replicate_iff.mp hpre).2
      exact hne (pure_codeword_eq C hcode a r hpow c hc (pure_tail_and_head hhead ht))
    · exact if_neg hhead
  · exact fun hn => (hn hpow).elim

theorem pure_paths_singleton (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (r : ℕ) (hr : 0 < r) (hpow : List.replicate r a ∈ C) (n i j : ℕ) :
    ways C (List.replicate n a) (List.replicate i a) (List.replicate j a) =
      ways {List.replicate r a} (List.replicate n a) (List.replicate i a) (List.replicate j a) := by
  induction n generalizing i with
  | zero => simp
  | succ n ih =>
    cases i with
    | zero =>
      rw [List.replicate_zero, root_power_pure_end_step C hcode a r n j hr hpow]
      rw [List.replicate_succ, ways_cons_root]
      simpa [replicate_head a r hr] using ih (r-1)
    | succ i =>
      simp only [List.replicate_succ, ways_cons_cons, if_true]
      exact ih i

theorem pure_end_length_lt (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (r : ℕ) (hr : 0 < r) (hpow : List.replicate r a ∈ C) (n j : ℕ)
    (hp : 0 < ways C (List.replicate n a) [] (List.replicate j a)) : j < r := by
  have heq := pure_paths_singleton C hcode a r hr hpow n 0 j
  simp only [List.replicate_zero] at heq
  rw [heq] at hp
  have hs := path_stays_in_states {List.replicate r a} _ [] _ (root_mem_states _) hp
  simpa using state_length_lt {List.replicate r a} r hr (by simp) _ hs

end Proof.CodeAutomaton


==> anc/proof/Proof/QuadraticBound.lean <==
import Proof.CodeDeficiency
import Proof.LengthBound
import Proof.MassDecay
import Proof.ConstructiveDescent

namespace Proof.CodeAutomaton

open scoped BigOperators
open Target

variable {α : Type*} [DecidableEq α]

def paddedWord {r : ℕ} (a : α) (p : ℕ) (v : List α) (is : List (Fin r)) : List α :=
  (List.replicate p a ++ v) ++
    (is.map (fun i => List.replicate (p+i.val) a ++ v)).flatten ++ List.replicate p a

lemma transition_flatten (C : Finset (List α)) (ws : List (List α)) :
    transition C ws.flatten = (ws.map (transition C)).prod := by
  induction ws with
  | nil => simp
  | cons w ws ih => simp [transition_append, ih]

lemma paddedWord_transition {r : ℕ} (C : Finset (List α)) (a : α) (p : ℕ)
    (v : List α) (is : List (Fin r)) :
    transition C (paddedWord a p v is) =
      transition C (List.replicate p a) * transition C v *
        (is.map (fun i => transition C (List.replicate (p+i.val) a) * transition C v)).prod *
          transition C (List.replicate p a) := by
  simp [paddedWord, transition_append, transition_flatten, List.map_map, Function.comp_def,
    Matrix.mul_assoc]

omit [DecidableEq α] in
lemma paddedWord_length {r : ℕ} (a : α) (p : ℕ) (v : List α) (is : List (Fin r)) :
    (paddedWord a p v is).length =
      (is.length+1)*v.length + (is.length+2)*p + (is.map Fin.val).sum := by
  have hmid : (is.map (fun i => List.replicate (p+i.val) a ++ v)).flatten.length =
      is.length*(p+v.length) + (is.map Fin.val).sum := by
    induction is with
    | nil => simp
    | cons i is ih =>
      simp only [List.map_cons, List.flatten_cons, List.length_append,
        List.length_replicate, List.length_cons, List.sum_cons, ih]
      ring
  simp only [paddedWord, List.length_append, List.length_replicate, hmid]
  ring

lemma rotation_sum_le (r : ℕ) (is : List (Fin (r+1))) :
    (is.map Fin.val).sum ≤ is.length*r := by
  induction is with
  | nil => simp
  | cons i is ih =>
    simp only [List.map_cons, List.sum_cons, List.length_cons]
    have hi : i.val ≤ r := Nat.le_of_lt_succ i.isLt
    nlinarith

variable [Fintype α]

local instance {m n : Type*} : PartialOrder (Matrix m n ℕ) :=
  inferInstanceAs (PartialOrder (m → n → ℕ))

omit [Fintype α] in
/-- Short padding transfers any zero compressed product to an absent factor.
This is the common bridge for the additive and multiplicative mass bounds. -/
theorem paddedWord_not_completable (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (v : List α) (is : List (Fin (r+1)))
    (hkill : compressed C a k r hpow v *
      (is.map (fun i => compressed C a k r hpow
        (List.replicate (k-1+i.val) a) * compressed C a k r hpow v)).prod = 0) :
    ¬ Completable C (paddedWord a (k-1) v is) := by
  apply (transition_zero_iff C hpos _).mp
  rw [paddedWord_transition]
  apply padded_product_zero (cycleLeft C a k r hpow) (cycleRight C a k r hpow)
    (compressed C a k r hpow (List.replicate (k-1) a)) (transition C v)
    (transition C (List.replicate (k-1) a))
    (fun i : Fin (r+1) => transition C (List.replicate (k-1+i.val) a))
    (fun i : Fin (r+1) => compressed C a k r hpow (List.replicate (k-1+i.val) a))
    (compressed_padding C hcode a k r (k-1) hk hpow hbound (by rfl))
    (fun i => compressed_padding C hcode a k r (k-1+i.val) hk hpow hbound (by omega)) is
  exact hkill

omit [Fintype α] in
/-- A numerical certificate for an absent factor, retaining the actual mass
of a supplied word. Incompleteness is a conclusion, not an assumption here.
The cycle has size `r+1`; `n` is the number of inserted rotations. -/
theorem uncompletable_of_mass_power (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (v : List α) (n : ℕ)
    (hpower : mass (compressed C a k r hpow v) ^ (n+1) < (r+1) ^ n) :
    ∃ w, w.length ≤ (n+1)*v.length + (n+2)*(k-1) + n*r ∧ ¬ Completable C w := by
  let T := compressed C a k r hpow v
  let R : Fin (r+1) → Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
    fun i => compressed C a k r hpow (List.replicate (k-1+i.val) a)
  have hR : ∑ i, R i = allOnes := compressed_rotations_sum C hcode a k r hpow (k-1)
  obtain ⟨is, hlen, hkill⟩ := killing_rotations_product_of_power T R hR n
    (by simpa [T] using hpower)
  refine ⟨paddedWord a (k-1) v is, ?_,
    paddedWord_not_completable C hcode a k r hk hpow hpos hbound v is hkill⟩
  rw [paddedWord_length, hlen]
  exact Nat.add_le_add_left (by simpa [hlen] using rotation_sum_le r is) _

/-- The cycle case, including the construction of the actual word and
the precise quadratic length estimate. -/
theorem quadratic_bound_with_pure_codeword (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hincomplete : ∃ z, ¬ Completable C z) :
    ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  obtain ⟨v, hvlen, hv⟩ := short_deficient_code_word C hcode a k r hk hpow hpos hbound hincomplete
  let p := k-1
  let T := compressed C a k r hpow v
  let R : Fin (r+1) → Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
    fun i => compressed C a k r hpow (List.replicate (p+i.val) a)
  have hR : ∑ i, R i = allOnes := compressed_rotations_sum C hcode a k r hpow p
  obtain ⟨is, his, hkill⟩ := killing_rotations_product T R hR (by simpa [T] using hv)
  refine ⟨paddedWord a p v is, ?_,
    paddedWord_not_completable C hcode a k r hk hpow hpos hbound v is hkill⟩
  have hrk : r+1 ≤ k := by simpa using hbound _ hpow
  have hq : is.length+1 ≤ r+1 := by
    have hlt : is.length < r+1 := by simpa using his
    omega
  have hrot : (is.map Fin.val).sum ≤ ((is.length+1)-1)*((r+1)-1) := by
    simpa using rotation_sum_le r is
  rw [paddedWord_length]
  exact (parameterized_length_bound k (r+1) (is.length+1) v.length
    (is.map Fin.val).sum hq hvlen hrot).trans (universal_length_bound k (r+1) hk hrk)

/-- Algorithmic cycle branch. The word used in the witness is computed by the
finite deficient-length scan, conditional-expectation letter selection, and
strict mass descent. -/
theorem constructive_cycle_from_aggregate [LinearOrder α] [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hagg : ∃ n < 2*k,
      PrefixExtraction.scalar (compressedRow C a k r hpow)
        (PrefixExtraction.future (letterTransition C)
          (compressedColumn C a k r hpow) n) <
            (r+1) * Fintype.card α ^ n) :
    ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  let B := letterTransition C
  let x := compressedRow C a k r hpow
  let y := compressedColumn C a k r hpow
  let v := PrefixExtraction.extractFromRange B x y (r+1) (2*k) hagg
  have hvlen : v.length ≤ 2*k-1 := by
    have hvl := PrefixExtraction.extractFromRange_length B x y (r+1) (2*k) hagg
    have hvlt : v.length < 2*k := by simpa [v] using hvl
    omega
  have hvscalar : PrefixExtraction.scalar (PrefixExtraction.run B x v) y < r+1 :=
    PrefixExtraction.extractFromRange_correct B x y (r+1) (2*k) hagg
  let p := k-1
  let T := compressed C a k r hpow v
  let R : Fin (r+1) → Matrix (Fin (r+1)) (Fin (r+1)) ℕ :=
    fun i => compressed C a k r hpow (List.replicate (p+i.val) a)
  have hR : ∑ i, R i = allOnes := compressed_rotations_sum C hcode a k r hpow p
  have hT : mass T < Fintype.card (Fin (r+1)) := by
    rw [show Fintype.card (Fin (r+1)) = r+1 by simp]
    rw [compressed_mass_eq_scalar]
    simpa [T, v, B, x, y] using hvscalar
  let is := MassDescent.rotations T R hR hT T
  have his : is.length < Fintype.card (Fin (r+1)) :=
    MassDescent.rotations_length_lt_card T R hR hT
  have hkill : T * (is.map (fun i => R i * T)).prod = 0 :=
    MassDescent.rotations_product_zero T R hR hT
  have hzero : transition C (paddedWord a p v is) = 0 := by
    rw [paddedWord_transition]
    apply padded_product_zero (cycleLeft C a k r hpow) (cycleRight C a k r hpow)
      (compressed C a k r hpow (List.replicate p a)) (transition C v)
      (transition C (List.replicate p a))
      (fun i : Fin (r+1) => transition C (List.replicate (p+i.val) a)) R
      (compressed_padding C hcode a k r p hk hpow hbound (by rfl))
      (fun i => compressed_padding C hcode a k r (p+i.val) hk hpow hbound (by omega)) is
    exact hkill
  refine ⟨paddedWord a p v is, ?_, (transition_zero_iff C hpos _).mp hzero⟩
  have hrk : r+1 ≤ k := by simpa using hbound _ hpow
  have hq : is.length+1 ≤ r+1 := by
    have hlt : is.length < r+1 := by simpa using his
    omega
  have hrot : (is.map Fin.val).sum ≤ ((is.length+1)-1)*((r+1)-1) := by
    simpa using rotation_sum_le r is
  rw [paddedWord_length]
  exact (parameterized_length_bound k (r+1) (is.length+1) v.length
    (is.map Fin.val).sum hq hvlen hrot).trans (universal_length_bound k (r+1) hk hrk)

/-- Algorithmic cycle branch derived from incompleteness. -/
theorem constructive_quadratic_bound_with_pure_codeword [LinearOrder α] [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k)
    (hincomplete : ∃ z, ¬ Completable C z) :
    ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  obtain ⟨hagg, hvlen, hv⟩ :=
    constructive_short_deficient_code_word C hcode a k r hk hpow hpos hbound hincomplete
  exact constructive_cycle_from_aggregate C hcode a k r hk hpow hpos hbound hagg

/-- Polynomial finite-scan decision/search theorem for the pure-power branch. -/
theorem decide_or_construct_with_pure_codeword [LinearOrder α] [Nonempty α]
    (C : Finset (List α)) (hcode : IsCode C)
    (a : α) (k r : ℕ) (hk : 1 ≤ k) (hpow : List.replicate (r+1) a ∈ C)
    (hpos : ∀ c ∈ C, c ≠ []) (hbound : ∀ c ∈ C, c.length ≤ k) :
    (∀ w, Completable C w) ∨
      ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  let deficient : ℕ → Prop := fun n =>
    PrefixExtraction.scalar (compressedRow C a k r hpow)
      (PrefixExtraction.future (letterTransition C)
        (compressedColumn C a k r hpow) n) <
          (r+1) * Fintype.card α ^ n
  by_cases hscan : ∃ n ∈ Finset.range (2*k), deficient n
  · right
    apply constructive_cycle_from_aggregate C hcode a k r hk hpow hpos hbound
    obtain ⟨n, hn, hd⟩ := hscan
    exact ⟨n, Finset.mem_range.mp hn, hd⟩
  · left
    apply complete_of_no_deficient_length C hcode a k r hk hpow hpos hbound
    intro n hn
    have hnot : ¬ deficient n := fun hd =>
      hscan ⟨n, Finset.mem_range.mpr hn, hd⟩
    exact Nat.le_of_not_gt hnot

/-- Every finite nonempty incomplete uniquely decipherable code whose
codewords have length at most `k` has an uncompletable word of length
at most `4*k^2-3*k`. -/
theorem quadratic_bound (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) (hincomplete : ∃ z, ¬ Completable C z) :
    ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  classical
  have hpos : ∀ c ∈ C, c ≠ [] := fun c hc => List.length_pos_iff.mp (hwords c hc).1
  have hbound : ∀ c ∈ C, c.length ≤ k := fun c hc => (hwords c hc).2
  obtain ⟨c, hc⟩ := hne
  cases c with
  | nil => exact (hpos [] hc rfl).elim
  | cons a c =>
    by_cases hp : ∃ r, 0 < r ∧ List.replicate r a ∈ C
    · obtain ⟨r, hr, hpow⟩ := hp
      obtain ⟨s, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hr)
      exact quadratic_bound_with_pure_codeword C hcode a k s hk hpow hpos hbound hincomplete
    · refine ⟨List.replicate (2*k-1) a, ?_, ?_⟩
      · have hh := universal_length_bound k 1 hk hk
        have hb : 2*k-1+2*(k-1) ≤ 4*k^2-3*k := by simpa using hh
        simp only [List.length_replicate]
        omega
      · exact missing_pure_power C a k hk hpos hbound (fun r hr hmem => hp ⟨r, hr, hmem⟩)

/-- The promised-incomplete algorithmic theorem. In the cycle branch both
finite searches and the mass descent are the executable definitions above. -/
theorem constructive_quadratic_bound [LinearOrder α]
    (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) (hincomplete : ∃ z, ¬ Completable C z) :
    ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  have hpos : ∀ c ∈ C, c ≠ [] := fun c hc => List.length_pos_iff.mp (hwords c hc).1
  have hbound : ∀ c ∈ C, c.length ≤ k := fun c hc => (hwords c hc).2
  obtain ⟨c, hc⟩ := hne
  cases c with
  | nil => exact (hpos [] hc rfl).elim
  | cons a c =>
    letI : Nonempty α := ⟨a⟩
    by_cases hp : ∃ r, 0 < r ∧ List.replicate r a ∈ C
    · obtain ⟨r, hr, hpow⟩ := hp
      obtain ⟨s, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hr)
      exact constructive_quadratic_bound_with_pure_codeword
        C hcode a k s hk hpow hpos hbound hincomplete
    · refine ⟨List.replicate (2*k-1) a, ?_, ?_⟩
      · have hh := universal_length_bound k 1 hk hk
        have hb : 2*k-1+2*(k-1) ≤ 4*k^2-3*k := by simpa using hh
        simp only [List.length_replicate]
        omega
      · exact missing_pure_power C a k hk hpos hbound
          (fun r hr hmem => hp ⟨r, hr, hmem⟩)

/-- Full finite decision-and-search theorem. Every branch is a bounded scan or
one of the two executable constructions certified above. -/
theorem decide_or_construct [LinearOrder α]
    (C : Finset (List α)) (k : ℕ) (hk : 1 ≤ k)
    (hne : C.Nonempty) (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) :
    (∀ w, Completable C w) ∨
      ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w := by
  have hpos : ∀ c ∈ C, c ≠ [] := fun c hc => List.length_pos_iff.mp (hwords c hc).1
  have hbound : ∀ c ∈ C, c.length ≤ k := fun c hc => (hwords c hc).2
  let c := C.min' hne
  have hc : c ∈ C := Finset.min'_mem C hne
  cases heq : c with
  | nil => exact (hpos c hc heq).elim
  | cons a tail =>
    letI : Nonempty α := ⟨a⟩
    let pure := (Finset.range k).filter
      (fun s => List.replicate (s+1) a ∈ C)
    by_cases hp : pure.Nonempty
    · let s := pure.min' hp
      have hsmem : s ∈ pure := Finset.min'_mem pure hp
      have hpow : List.replicate (s+1) a ∈ C := (Finset.mem_filter.mp hsmem).2
      exact decide_or_construct_with_pure_codeword
        C hcode a k s hk hpow hpos hbound
    · right
      refine ⟨List.replicate (2*k-1) a, ?_, ?_⟩
      · have hh := universal_length_bound k 1 hk hk
        have hb : 2*k-1+2*(k-1) ≤ 4*k^2-3*k := by simpa using hh
        simp only [List.length_replicate]
        omega
      · apply missing_pure_power C a k hk hpos hbound
        intro r hr hmem
        obtain ⟨s, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hr)
        have hsk : s < k := by
          have := hbound _ hmem
          simpa using this
        apply hp
        exact ⟨s, Finset.mem_filter.mpr ⟨Finset.mem_range.mpr hsk, hmem⟩⟩

end Proof.CodeAutomaton

namespace Proof.Target

/-- The original universal proposition, proved without extra code hypotheses. -/
theorem quadraticBoundForCodes : QuadraticBoundForCodes := by
  intro d k hk C hne hwords hcode hincomplete
  exact CodeAutomaton.quadratic_bound C k hk hne hwords hcode hincomplete

/-- Same external statement, with a proof term using the executable finite
search and descent construction on the concrete ordered alphabet `Fin d`. -/
theorem constructiveQuadraticBoundForCodes : QuadraticBoundForCodes := by
  intro d k hk C hne hwords hcode hincomplete
  exact CodeAutomaton.constructive_quadratic_bound
    C k hk hne hwords hcode hincomplete

/-- Decides factor completeness and otherwise returns a witness satisfying the
same quadratic bound, for the concrete alphabet used by the target statement. -/
theorem decideOrConstructForCodes
    (d k : ℕ) (hk : 1 ≤ k) (C : Finset (List (Fin d)))
    (hne : C.Nonempty)
    (hwords : ∀ c ∈ C, 0 < c.length ∧ c.length ≤ k)
    (hcode : IsCode C) :
    (∀ w, Completable C w) ∨
      ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w :=
  CodeAutomaton.decide_or_construct C k hk hne hwords hcode

end Proof.Target


==> anc/proof/Proof/ReindexExtraction.lean <==
import Proof.ConstructiveExtraction
import Mathlib.Data.Matrix.Mul

namespace Proof.PrefixExtraction
open scoped BigOperators
variable {α ι κ : Type*} [Fintype α] [Fintype ι] [Fintype κ]

theorem scalar_reindex (e : κ ≃ ι) (x y : ι → ℕ) :
    scalar (x ∘ e) (y ∘ e) = scalar x y := by
  exact e.sum_comp (fun i => x i * y i)

theorem future_reindex (e : κ ≃ ι) (B : α → Matrix ι ι ℕ) (y : ι → ℕ) (n : ℕ) :
    future (fun a => (B a).submatrix e e) (y ∘ e) n = future B y n ∘ e := by
  induction n with
  | zero => rfl
  | succ n ih =>
    simp only [future, ih]
    have hs : (∑ a, (B a).submatrix e e) = (∑ a, B a).submatrix e e := by
      ext i j
      simp [Matrix.submatrix_apply, Matrix.sum_apply]
    rw [hs, Matrix.submatrix_mulVec_equiv]
    simp [Function.comp_def]

omit [Fintype α] in
theorem step_reindex (e : κ ≃ ι) (B : α → Matrix ι ι ℕ) (x : ι → ℕ) (a : α) :
    step (fun a => (B a).submatrix e e) (x ∘ e) a = step B x a ∘ e := by
  funext j
  exact e.sum_comp (fun i => x i * B a i (e j))

omit [Fintype α] in
theorem run_reindex (e : κ ≃ ι) (B : α → Matrix ι ι ℕ) (x : ι → ℕ) (w : List α) :
    run (fun a => (B a).submatrix e e) (x ∘ e) w = run B x w ∘ e := by
  induction w generalizing x with
  | nil => rfl
  | cons a w ih => simp only [run, step_reindex, ih]

theorem future_scalar_reindex (e : κ ≃ ι) (B : α → Matrix ι ι ℕ)
    (x y : ι → ℕ) (n : ℕ) :
    scalar (x ∘ e) (future (fun a => (B a).submatrix e e) (y ∘ e) n) =
      scalar x (future B y n) := by
  rw [future_reindex, scalar_reindex]

omit [Fintype α] in
theorem run_scalar_reindex (e : κ ≃ ι) (B : α → Matrix ι ι ℕ)
    (x y : ι → ℕ) (w : List α) :
    scalar (run (fun a => (B a).submatrix e e) (x ∘ e) w) (y ∘ e) =
      scalar (run B x w) y := by
  rw [run_reindex, scalar_reindex]

end Proof.PrefixExtraction


==> anc/proof/Proof/SeriesCore.lean <==
import Mathlib.RingTheory.PowerSeries.Basic
import Mathlib.RingTheory.PowerSeries.NoZeroDivisors
import Mathlib.Tactic.ComputeDegree
import Mathlib.Tactic.Ring

/-!
Formal power-series zero detection for the short-deficiency argument.
The automaton generating-function identity is proved in `AutomatonSeries.lean`.
-/

namespace Proof

open scoped BigOperators

/-- If a polynomial has degree at most N, vanishing through degree N is enough. -/
theorem polynomial_zero_of_initial_coefficients
    (p : Polynomial ℚ) (N : ℕ) (hdeg : p.natDegree ≤ N)
    (hcoeff : ∀ n ≤ N, p.coeff n = 0) : p = 0 := by
  ext n
  rw [Polynomial.coeff_zero]
  by_cases hn : n ≤ N
  · exact hcoeff n hn
  · exact Polynomial.coeff_eq_zero_of_natDegree_lt (by omega)

/-- Multiplication cannot introduce a nonzero coefficient below the first
nonzero coefficient of the right factor. -/
theorem coefficients_mul_vanish
    (D H : PowerSeries ℚ) (N : ℕ)
    (hH : ∀ n ≤ N, PowerSeries.coeff ℚ n H = 0) :
    ∀ n ≤ N, PowerSeries.coeff ℚ n (D * H) = 0 := by
  intro n hn
  rw [PowerSeries.coeff_mul]
  apply Finset.sum_eq_zero
  intro ij hij
  have hij' := Finset.mem_antidiagonal.mp hij
  rw [hH ij.2 (by omega), mul_zero]

/-- Rational series with a polynomial difference numerator of degree at most N
are equal if their first N+1 coefficients agree. -/
theorem rational_series_eq_of_initial_coefficients
    (F H D : PowerSeries ℚ) (p : Polynomial ℚ) (N : ℕ)
    (hD : D ≠ 0) (hid : D * (F - H) = (p : PowerSeries ℚ))
    (hdeg : p.natDegree ≤ N)
    (hcoeff : ∀ n ≤ N, PowerSeries.coeff ℚ n F = PowerSeries.coeff ℚ n H) :
    F = H := by
  have hz : ∀ n ≤ N, PowerSeries.coeff ℚ n (F - H) = 0 := by
    intro n hn
    simp [hcoeff n hn]
  have hp : p = 0 := polynomial_zero_of_initial_coefficients p N hdeg (by
    intro n hn
    have hm := coefficients_mul_vanish D (F - H) N hz n hn
    simpa [hid] using hm)
  rw [hp, Polynomial.coe_zero] at hid
  exact sub_eq_zero.mp ((mul_eq_zero.mp hid).resolve_left hD)

def geometric (r d : ℚ) : PowerSeries ℚ := PowerSeries.mk (fun n => r * d ^ n)

lemma geometric_identity (r d : ℚ) :
    (1 - PowerSeries.C ℚ d * PowerSeries.X) * geometric r d = PowerSeries.C ℚ r := by
  ext n
  cases n with
  | zero => simp [geometric]
  | succ n =>
    simp only [sub_mul, one_mul, map_sub, PowerSeries.coeff_C,
      Nat.succ_ne_zero, if_false, geometric, PowerSeries.coeff_mk]
    rw [mul_assoc, PowerSeries.coeff_C_mul, PowerSeries.coeff_succ_X_mul]
    simp only [PowerSeries.coeff_mk, pow_succ]
    ring

/-- The precise small-degree argument, expressed without division of series.
It turns the flower identity `(1-chi) F = G` into equality with the constant
mass geometric series after agreement through degree `2*k-1`. -/
theorem flower_series_rigidity
    (k : ℕ) (hk : 1 ≤ k) (r d : ℚ)
    (chi G : Polynomial ℚ) (F : PowerSeries ℚ)
    (hchi0 : chi.coeff 0 = 0) (hchi : chi.natDegree ≤ k)
    (hG : G.natDegree ≤ 2*k-2)
    (hF : ((1 - chi : Polynomial ℚ) : PowerSeries ℚ) * F = G)
    (hinit : ∀ n ≤ 2*k-1, PowerSeries.coeff ℚ n F = r * d^n) :
    F = geometric r d := by
  let A : Polynomial ℚ := 1 - Polynomial.C d * Polynomial.X
  let B : Polynomial ℚ := 1 - chi
  let p : Polynomial ℚ := A * G - Polynomial.C r * B
  have hA : A.natDegree ≤ 1 := by
    dsimp [A]
    compute_degree
  have hB : B.natDegree ≤ k := by
    exact (Polynomial.natDegree_sub_le _ _).trans (max_le (by simp) hchi)
  have hp : p.natDegree ≤ 2*k-1 := by
    dsimp [p]
    apply (Polynomial.natDegree_sub_le _ _).trans
    apply max_le
    · have h := Polynomial.natDegree_mul_le (p := A) (q := G)
      omega
    · have h := Polynomial.natDegree_mul_le (p := Polynomial.C r) (q := B)
      simp only [Polynomial.natDegree_C, zero_add] at h
      omega
  have hAn : (A : PowerSeries ℚ) ≠ 0 := by
    intro hz
    have hc := congrArg (PowerSeries.constantCoeff ℚ) hz
    simp [A] at hc
  have hBn : (B : PowerSeries ℚ) ≠ 0 := by
    intro hz
    have hc := congrArg (PowerSeries.constantCoeff ℚ) hz
    simp [B, hchi0] at hc
  refine rational_series_eq_of_initial_coefficients F (geometric r d)
    ((A : PowerSeries ℚ) * B) p (2*k-1) (mul_ne_zero hAn hBn) ?_ hp ?_
  · have hgeo : (A : PowerSeries ℚ) * geometric r d = PowerSeries.C ℚ r := by
      simpa [A] using geometric_identity r d
    change (A : PowerSeries ℚ) * (B : PowerSeries ℚ) * (F - geometric r d) = _
    rw [mul_sub, mul_assoc, show (B : PowerSeries ℚ) * F = G from hF]
    rw [show (A : PowerSeries ℚ) * (B : PowerSeries ℚ) * geometric r d =
        PowerSeries.C ℚ r * (B : PowerSeries ℚ) by rw [mul_right_comm, hgeo]]
    simp [p]
  · simpa [geometric] using hinit

end Proof


==> anc/proof/Proof/ShortDeficiency.lean <==
import Proof.SeriesCore
import Mathlib.Data.List.OfFn
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Push

namespace Proof

open scoped BigOperators

/-- A bounded nonnegative word weight with a zero value and the stated
rational generating function has a short deficient word. `CodeDeficiency.lean`
derives all these hypotheses from the code construction. -/
theorem short_deficient_word
    {α : Type*} [Fintype α]
    (k r : ℕ) (hk : 1 ≤ k) (hr : 0 < r)
    (f : List α → ℕ) (hf : ∀ w, f w ≤ r)
    (hzero : ∃ w, f w = 0)
    (chi G : Polynomial ℚ) (F : PowerSeries ℚ)
    (hchi0 : chi.coeff 0 = 0) (hchi : chi.natDegree ≤ k)
    (hG : G.natDegree ≤ 2*k-2)
    (hF : ((1-chi : Polynomial ℚ) : PowerSeries ℚ) * F = G)
    (hcoeff : ∀ n, PowerSeries.coeff ℚ n F =
      ∑ w : Fin n → α, (f (List.ofFn w) : ℚ)) :
    ∃ w : List α, w.length ≤ 2*k-1 ∧ f w < r := by
  classical
  by_contra hn
  have hfull (w : List α) (hw : w.length ≤ 2*k-1) : f w = r := by
    have hnot : ¬ f w < r := fun hlt => hn ⟨w, hw, hlt⟩
    have := hf w
    omega
  have hinit : ∀ n ≤ 2*k-1, PowerSeries.coeff ℚ n F =
      (r : ℚ) * (Fintype.card α : ℚ)^n := by
    intro n hn
    rw [hcoeff]
    calc
      (∑ w : Fin n → α, (f (List.ofFn w) : ℚ)) = ∑ _ : Fin n → α, (r : ℚ) := by
        apply Finset.sum_congr rfl
        intro w _
        rw [hfull (List.ofFn w) (by simpa using hn)]
      _ = (r : ℚ) * (Fintype.card α : ℚ)^n := by
        simp [Fintype.card_fun, mul_comm]
  have hrigid := flower_series_rigidity k hk (r : ℚ) (Fintype.card α : ℚ)
    chi G F hchi0 hchi hG hF hinit
  obtain ⟨z, hz⟩ := hzero
  have hless : (∑ w : Fin z.length → α, (f (List.ofFn w) : ℚ)) <
      ∑ _ : Fin z.length → α, (r : ℚ) := by
    apply Finset.sum_lt_sum
    · intro w _
      exact_mod_cast hf (List.ofFn w)
    · refine ⟨z.get, Finset.mem_univ _, ?_⟩
      simp only [List.ofFn_get, hz, Nat.cast_zero]
      exact_mod_cast hr
  have heq : (∑ w : Fin z.length → α, (f (List.ofFn w) : ℚ)) =
      ∑ _ : Fin z.length → α, (r : ℚ) := by
    rw [← hcoeff, hrigid]
    simp [geometric, Fintype.card_fun, mul_comm]
  exact (ne_of_lt hless) heq

end Proof


==> anc/proof/Proof/Statement.lean <==
import Mathlib.Data.Finset.Basic
import Mathlib.Data.List.Infix

/-!
Definitions and the precise universal proposition.
`Proof/QuadraticBound.lean` proves this proposition as
`Proof.Target.quadraticBoundForCodes`.
-/

namespace Proof.Target

def IsCode {α : Type*} (C : Finset (List α)) : Prop :=
  ∀ u v : List (List α),
    (∀ c ∈ u, c ∈ C) → (∀ c ∈ v, c ∈ C) →
    u.flatten = v.flatten → u = v

def Completable {α : Type*} (C : Finset (List α)) (w : List α) : Prop :=
  ∃ cs : List (List α), (∀ c ∈ cs, c ∈ C) ∧ w.IsInfix cs.flatten

/-- The universal quadratic bound, for arbitrary finite alphabets. -/
def QuadraticBoundForCodes : Prop :=
  ∀ d k : ℕ, 1 ≤ k →
    ∀ C : Finset (List (Fin d)), C.Nonempty →
      (∀ c ∈ C, 0 < c.length ∧ c.length ≤ k) →
      IsCode C →
      (∃ z, ¬ Completable C z) →
      ∃ w, w.length ≤ 4*k^2-3*k ∧ ¬ Completable C w

end Proof.Target


==> anc/proof/Proof/StoredCodeBridge.lean <==
import Proof.CostPreprocess
import Proof.CostCodeData
import Proof.CostPrefixMatrix
import Proof.CostCompression
import Proof.ReindexExtraction

namespace Proof.StoredCodeBridge
open CostModel CostCodeData CostPreprocess CodeAutomaton

variable {d N : ℕ} (cs : List (List (Fin d))) (hcs : cs.Nodup)
  (ss : Vector (State cs.toFinset) N) (e : Fin N ≃ State cs.toFinset)
  (hss : ∀ i : Fin N, ss[i.val] = e i)
include hcs hss

theorem letterMatrices_refine (a : Fin d) :
    denoteLetters (letterMatricesW cs ss).value a =
      (letterTransition cs.toFinset a).submatrix e e := by
  funext i j
  simp only [denoteLetters, letterMatricesW, tabulate_value, Matrix.submatrix_apply]
  rw [letterMatrixW_refines cs hcs ss a i j, hss i, hss j]

theorem wordMatrices_refine (w : List (Fin d)) :
    PrefixExtraction.wordMatrix (denoteLetters (letterMatricesW cs ss).value) w =
      (transition cs.toFinset w).submatrix e e := by
  induction w with
  | nil => simp [PrefixExtraction.wordMatrix, transition_nil]
  | cons a w ih =>
    rw [PrefixExtraction.wordMatrix, ih, letterMatrices_refine cs hcs ss e hss a,
      Matrix.submatrix_mul_equiv]
    exact congrArg (fun M : Matrix (State cs.toFinset) (State cs.toFinset) ℕ =>
      M.submatrix e e) (transition_append cs.toFinset [a] w).symm

theorem stored_word_binary (hcode : Target.IsCode cs.toFinset)
    (w : List (Fin d)) (i j : Fin N) :
    PrefixExtraction.wordMatrix (denoteLetters (letterMatricesW cs ss).value) w i j ≤ 1 := by
  rw [wordMatrices_refine cs hcs ss e hss w]
  exact transition_binary cs.toFinset hcode w (e i) (e j)

theorem wordW_refine (w : List (Fin d)) (i j : Fin N) :
    matDenote (wordW (letterMatricesW cs ss).value w).value i j =
      transition cs.toFinset w (e i) (e j) := by
  rw [wordW_value, wordMatrices_refine cs hcs ss e hss]
  rfl


variable (a : Fin d) (k r : ℕ) (hpow : List.replicate (r+1) a ∈ cs.toFinset)
  (cycle : Vector (Fin N) (r+1))
  (hcycle : ∀ i : Fin (r+1), e cycle[i.val] = cycleState cs.toFinset a r hpow i)

include hcycle

theorem stored_row_refine :
    vecDenote (CostCompression.rowW
      (wordW (letterMatricesW cs ss).value (List.replicate (longPowerLength k r) a)).value
      cycle).value = compressedRow cs.toFinset a k r hpow ∘ e := by
  funext j
  rw [CostCompression.rowW_value]
  unfold compressedRow cycleRight
  apply Finset.sum_congr rfl
  intro i hi
  rw [wordW_refine cs hcs ss e hss, hcycle i]

theorem stored_column_refine :
    vecDenote (CostCompression.columnW
      (wordW (letterMatricesW cs ss).value (List.replicate (longPowerLength k r) a)).value
      cycle).value = compressedColumn cs.toFinset a k r hpow ∘ e := by
  funext j
  rw [CostCompression.columnW_value]
  unfold compressedColumn cycleLeft
  apply Finset.sum_congr rfl
  intro i hi
  rw [wordW_refine cs hcs ss e hss, hcycle i]

theorem stored_compressed_refine (w : List (Fin d)) :
    matDenote (CostCompression.compressedW (letterMatricesW cs ss).value
      (wordW (letterMatricesW cs ss).value (List.replicate (longPowerLength k r) a)).value
      cycle w).value = compressed cs.toFinset a k r hpow w := by
  funext i j
  rw [CostCompression.compressedW_value, wordW_value,
    wordMatrices_refine cs hcs ss e hss,
    wordMatrices_refine cs hcs ss e hss,
    Matrix.submatrix_mul_equiv, Matrix.submatrix_mul_equiv]
  change (transition cs.toFinset (List.replicate (longPowerLength k r) a) *
      transition cs.toFinset w *
      transition cs.toFinset (List.replicate (longPowerLength k r) a))
        (e cycle[i.val]) (e cycle[j.val]) = _
  rw [hcycle i, hcycle j, ← transition_append, ← transition_append]
  exact (compressed_entry cs.toFinset a k r hpow w i j).symm

end Proof.StoredCodeBridge


==> anc/proof/lake-manifest.json <==
{
  "version": "1.1.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "77e08eddc486491d7b9e470926b3dbe50319451a",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "25078369972d295301f5a1e53c3e5850cf6d9d4c",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "e6a9f0f5ee3ccf7443a0070f92b62f8db12ae82b",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "c4919189477c3221e6a204008998b0d724f49904",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v0.0.57",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "5d50b08dedd7d69b3d9b3176e0d58a23af228884",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "fa4f7f15d97591a9cf3aa7724ba371c7fc6dda02",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "f5d04a9c4973d401c8c92500711518f7c656f034",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "02dbd02bc00ec4916e99b04b2245b30200e200d0",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
      "inherited": false,
      "configFile": "lakefile.lean"
    }
  ],
  "name": "proof",
  "lakeDir": ".lake"
}


==> anc/proof/lakefile.toml <==
name = "proof"
version = "0.1.0"
defaultTargets = ["Proof"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "c44e0c8ee63ca166450922a373c7409c5d26b00b"

[[lean_lib]]
name = "Proof"


==> anc/proof/lean-toolchain <==
leanprover/lean4:v4.19.0


==> anc/proof/verify.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd -- "$(dirname -- "$0")"
lean --version
lake build
lake env lean Audit.lean
lake env lean AuditRoute.lean
lake env lean AuditMortality.lean

